Constraining topological defects with temperature and polarization anisotropies

We analyse the possible contribution of topological defects to cosmic microwave anisotropies, both temperature and polarisation. We allow for the presence of both inflationary scalars and tensors, and of polarised dust foregrounds that may contribute to or dominate the B-mode polarisation signal. We confirm and quantify our previous statements that topological defects on their own are a poor fit to the B-mode signal. However, adding topological defects to a models with a tensor component or a dust component improves the fit around $\ell=200$. Fitting simultaneously to both temperature and polarisation data, we find that textures fit almost as well as tensors ($\Delta\chi^2 = 2.0$), while Abelian Higgs strings are ruled out as the sole source of the B-mode signal at low $\ell$. The 95% confidence upper limits on models combining defects and dust are $G\mu < 2.7\times 10^{-7}$ (Abelian Higgs strings), $G\mu < 9.8\times 10^{-7}$ (semilocal strings) and $G\mu < 7.3\times 10^{-7}$ (textures), a small reduction on the $Planck$ bounds. The most economical fit overall is obtained by the standard $\Lambda$CDM model with a polarised dust component.

==> anc/cl_AH_2010.txt <==
# CMB power spectra for Abelian-Higgs cosmic strings, see arXiv:1005.2663
# format: [l, TT, TE, EE, BB] for total dimensionless l*(l+1)*C_l/(G*mu)^2
        2     0.815043E+02     0.959836E-01     0.105644E-02     0.812171E-03
        3     0.982474E+02     0.116273E+00     0.145797E-02     0.109947E-02
        4     0.116978E+03     0.156021E+00     0.203427E-02     0.134472E-02
        5     0.133888E+03     0.201291E+00     0.268104E-02     0.154187E-02
        6     0.148993E+03     0.245446E+00     0.332373E-02     0.168453E-02
        7     0.162362E+03     0.282918E+00     0.386638E-02     0.177421E-02
        8     0.174282E+03     0.310545E+00     0.422285E-02     0.182107E-02
        9     0.184983E+03     0.327791E+00     0.436766E-02     0.184143E-02
       10     0.194587E+03     0.334543E+00     0.432900E-02     0.186320E-02
       11     0.203262E+03     0.332803E+00     0.415359E-02     0.188105E-02
       12     0.211139E+03     0.325009E+00     0.391409E-02     0.189226E-02
       13     0.218331E+03     0.313400E+00     0.367797E-02     0.189742E-02
       14     0.224922E+03     0.299554E+00     0.346661E-02     0.189691E-02
       15     0.230989E+03     0.284888E+00     0.328986E-02     0.189110E-02
       16     0.236601E+03     0.270593E+00     0.315449E-02     0.188063E-02
       17     0.241809E+03     0.256983E+00     0.305482E-02     0.186726E-02
       18     0.246657E+03     0.244146E+00     0.298208E-02     0.185304E-02
       19     0.251187E+03     0.232174E+00     0.292750E-02     0.184000E-02
       20     0.255445E+03     0.221157E+00     0.288231E-02     0.183019E-02
       21     0.259468E+03     0.211150E+00     0.283937E-02     0.182531E-02
       22     0.263277E+03     0.202073E+00     0.279814E-02     0.182575E-02
       23     0.266885E+03     0.193811E+00     0.275969E-02     0.183154E-02
       24     0.270306E+03     0.186248E+00     0.272511E-02     0.184272E-02
       25     0.273554E+03     0.179270E+00     0.269551E-02     0.185933E-02
       26     0.276644E+03     0.172762E+00     0.267195E-02     0.188141E-02
       27     0.279588E+03     0.166608E+00     0.265552E-02     0.190900E-02
       28     0.282403E+03     0.160694E+00     0.264733E-02     0.194214E-02
       29     0.285100E+03     0.154905E+00     0.264844E-02     0.198087E-02
       30     0.287695E+03     0.149125E+00     0.265996E-02     0.202523E-02
       31     0.290200E+03     0.143269E+00     0.268269E-02     0.207523E-02
       32     0.292620E+03     0.137372E+00     0.271639E-02     0.213080E-02
       33     0.294959E+03     0.131499E+00     0.276054E-02     0.219181E-02
       34     0.297221E+03     0.125715E+00     0.281462E-02     0.225817E-02
       35     0.299409E+03     0.120083E+00     0.287812E-02     0.232976E-02
       36     0.301526E+03     0.114669E+00     0.295050E-02     0.240647E-02
       37     0.303577E+03     0.109537E+00     0.303126E-02     0.248820E-02
       38     0.305566E+03     0.104752E+00     0.311988E-02     0.257482E-02
       39     0.307495E+03     0.100379E+00     0.321584E-02     0.266625E-02
       40     0.309369E+03     0.964814E-01     0.331861E-02     0.276235E-02
       41     0.311191E+03     0.931045E-01     0.342775E-02     0.286302E-02
       42     0.312963E+03     0.902114E-01     0.354307E-02     0.296804E-02
       43     0.314688E+03     0.877449E-01     0.366445E-02     0.307720E-02
       44     0.316368E+03     0.856481E-01     0.379177E-02     0.319028E-02
       45     0.318005E+03     0.838641E-01     0.392492E-02     0.330706E-02
       46     0.319601E+03     0.823356E-01     0.406377E-02     0.342732E-02
       47     0.321159E+03     0.810057E-01     0.420821E-02     0.355086E-02
       48     0.322680E+03     0.798175E-01     0.435811E-02     0.367743E-02
       49     0.324168E+03     0.787138E-01     0.451336E-02     0.380684E-02
       50     0.325623E+03     0.776377E-01     0.467384E-02     0.393886E-02
       51     0.327049E+03     0.765469E-01     0.483942E-02     0.407331E-02
       52     0.328446E+03     0.754586E-01     0.500999E-02     0.421024E-02
       53     0.329813E+03     0.744049E-01     0.518544E-02     0.434971E-02
       54     0.331152E+03     0.734175E-01     0.536564E-02     0.449179E-02
       55     0.332462E+03     0.725287E-01     0.555047E-02     0.463656E-02
       56     0.333743E+03     0.717703E-01     0.573981E-02     0.478409E-02
       57     0.334997E+03     0.711742E-01     0.593355E-02     0.493447E-02
       58     0.336222E+03     0.707726E-01     0.613157E-02     0.508776E-02
       59     0.337420E+03     0.705973E-01     0.633375E-02     0.524403E-02
       60     0.338591E+03     0.706805E-01     0.653997E-02     0.540337E-02
       61     0.339735E+03     0.710466E-01     0.675016E-02     0.556586E-02
       62     0.340852E+03     0.716910E-01     0.696449E-02     0.573163E-02
       63     0.341945E+03     0.726022E-01     0.718315E-02     0.590083E-02
       64     0.343013E+03     0.737682E-01     0.740637E-02     0.607361E-02
       65     0.344058E+03     0.751770E-01     0.763434E-02     0.625012E-02
       66     0.345081E+03     0.768168E-01     0.786728E-02     0.643049E-02
       67     0.346082E+03     0.786757E-01     0.810539E-02     0.661489E-02
       68     0.347064E+03     0.807421E-01     0.834889E-02     0.680345E-02
       69     0.348026E+03     0.830038E-01     0.859798E-02     0.699633E-02
       70     0.348970E+03     0.854494E-01     0.885287E-02     0.719367E-02
       71     0.349896E+03     0.880663E-01     0.911379E-02     0.739558E-02
       72     0.350806E+03     0.908440E-01     0.938101E-02     0.760208E-02
       73     0.351699E+03     0.937708E-01     0.965480E-02     0.781316E-02
       74     0.352576E+03     0.968358E-01     0.993544E-02     0.802879E-02
       75     0.353438E+03     0.100027E+00     0.102232E-01     0.824896E-02
       76     0.354284E+03     0.103334E+00     0.105185E-01     0.847365E-02
       77     0.355116E+03     0.106745E+00     0.108214E-01     0.870284E-02
       78     0.355933E+03     0.110249E+00     0.111323E-01     0.893652E-02
       79     0.356735E+03     0.113835E+00     0.114515E-01     0.917467E-02
       80     0.357525E+03     0.117491E+00     0.117793E-01     0.941726E-02
       81     0.358300E+03     0.121207E+00     0.121158E-01     0.966426E-02
       82     0.359063E+03     0.124982E+00     0.124614E-01     0.991554E-02
       83     0.359812E+03     0.128815E+00     0.128162E-01     0.101709E-01
       84     0.360548E+03     0.132703E+00     0.131803E-01     0.104303E-01
       85     0.361270E+03     0.136647E+00     0.135539E-01     0.106935E-01
       86     0.361979E+03     0.140645E+00     0.139372E-01     0.109604E-01
       87     0.362674E+03     0.144696E+00     0.143303E-01     0.112309E-01
       88     0.363356E+03     0.148800E+00     0.147335E-01     0.115046E-01
       89     0.364024E+03     0.152955E+00     0.151468E-01     0.117817E-01
       90     0.364678E+03     0.157160E+00     0.155705E-01     0.120617E-01
       91     0.365318E+03     0.161416E+00     0.160046E-01     0.123448E-01
       92     0.365945E+03     0.165721E+00     0.164491E-01     0.126306E-01
       93     0.366558E+03     0.170076E+00     0.169040E-01     0.129194E-01
       94     0.367158E+03     0.174482E+00     0.173692E-01     0.132109E-01
       95     0.367746E+03     0.178937E+00     0.178445E-01     0.135051E-01
       96     0.368321E+03     0.183444E+00     0.183300E-01     0.138020E-01
       97     0.368883E+03     0.188002E+00     0.188255E-01     0.141016E-01
       98     0.369434E+03     0.192612E+00     0.193309E-01     0.144037E-01
       99     0.369972E+03     0.197273E+00     0.198461E-01     0.147084E-01
      100     0.370499E+03     0.201985E+00     0.203712E-01     0.150156E-01
      101     0.371015E+03     0.206751E+00     0.209059E-01     0.153253E-01
      102     0.371520E+03     0.211568E+00     0.214502E-01     0.156373E-01
      103     0.372014E+03     0.216439E+00     0.220041E-01     0.159518E-01
      104     0.372498E+03     0.221362E+00     0.225674E-01     0.162685E-01
      105     0.372971E+03     0.226338E+00     0.231401E-01     0.165875E-01
      106     0.373434E+03     0.231368E+00     0.237221E-01     0.169087E-01
      107     0.373887E+03     0.236452E+00     0.243133E-01     0.172321E-01
      108     0.374331E+03     0.241589E+00     0.249136E-01     0.175577E-01
      109     0.374766E+03     0.246781E+00     0.255229E-01     0.178853E-01
      110     0.375192E+03     0.252027E+00     0.261413E-01     0.182149E-01
      111     0.375608E+03     0.257328E+00     0.267685E-01     0.185465E-01
      112     0.376017E+03     0.262680E+00     0.274047E-01     0.188802E-01
      113     0.376416E+03     0.268079E+00     0.280501E-01     0.192158E-01
      114     0.376807E+03     0.273522E+00     0.287047E-01     0.195534E-01
      115     0.377190E+03     0.279007E+00     0.293688E-01     0.198930E-01
      116     0.377564E+03     0.284528E+00     0.300424E-01     0.202345E-01
      117     0.377929E+03     0.290082E+00     0.307257E-01     0.205781E-01
      118     0.378287E+03     0.295667E+00     0.314188E-01     0.209236E-01
      119     0.378636E+03     0.301278E+00     0.321218E-01     0.212710E-01
      120     0.378977E+03     0.306911E+00     0.328349E-01     0.216205E-01
      121     0.379310E+03     0.312564E+00     0.335583E-01     0.219719E-01
      122     0.379635E+03     0.318233E+00     0.342919E-01     0.223253E-01
      123     0.379952E+03     0.323913E+00     0.350361E-01     0.226807E-01
      124     0.380261E+03     0.329602E+00     0.357908E-01     0.230380E-01
      125     0.380562E+03     0.335296E+00     0.365563E-01     0.233973E-01
      126     0.380856E+03     0.340990E+00     0.373327E-01     0.237585E-01
      127     0.381141E+03     0.346684E+00     0.381200E-01     0.241217E-01
      128     0.381420E+03     0.352371E+00     0.389185E-01     0.244869E-01
      129     0.381690E+03     0.358049E+00     0.397283E-01     0.248540E-01
      130     0.381953E+03     0.363714E+00     0.405495E-01     0.252231E-01
      131     0.382209E+03     0.369362E+00     0.413822E-01     0.255941E-01
      132     0.382457E+03     0.374984E+00     0.422267E-01     0.259670E-01
      133     0.382699E+03     0.380573E+00     0.430832E-01     0.263416E-01
      134     0.382933E+03     0.386118E+00     0.439518E-01     0.267178E-01
      135     0.383160E+03     0.391611E+00     0.448328E-01     0.270957E-01
      136     0.383381E+03     0.397042E+00     0.457264E-01     0.274750E-01
      137     0.383595E+03     0.402405E+00     0.466328E-01     0.278557E-01
      138     0.383802E+03     0.407687E+00     0.475523E-01     0.282377E-01
      139     0.384003E+03     0.412882E+00     0.484849E-01     0.286209E-01
      140     0.384198E+03     0.417979E+00     0.494310E-01     0.290052E-01
      141     0.384387E+03     0.422971E+00     0.503908E-01     0.293904E-01
      142     0.384570E+03     0.427848E+00     0.513645E-01     0.297766E-01
      143     0.384746E+03     0.432602E+00     0.523522E-01     0.301636E-01
      144     0.384918E+03     0.437223E+00     0.533542E-01     0.305512E-01
      145     0.385083E+03     0.441702E+00     0.543707E-01     0.309396E-01
      146     0.385243E+03     0.446031E+00     0.554020E-01     0.313283E-01
      147     0.385398E+03     0.450200E+00     0.564481E-01     0.317176E-01
      148     0.385548E+03     0.454201E+00     0.575094E-01     0.321071E-01
      149     0.385693E+03     0.458024E+00     0.585861E-01     0.324969E-01
      150     0.385832E+03     0.461661E+00     0.596782E-01     0.328869E-01
      151     0.385967E+03     0.465104E+00     0.607862E-01     0.332769E-01
      152     0.386097E+03     0.468351E+00     0.619098E-01     0.336669E-01
      153     0.386223E+03     0.471401E+00     0.630486E-01     0.340569E-01
      154     0.386344E+03     0.474255E+00     0.642027E-01     0.344469E-01
      155     0.386461E+03     0.476911E+00     0.653718E-01     0.348369E-01
      156     0.386573E+03     0.479368E+00     0.665556E-01     0.352269E-01
      157     0.386681E+03     0.481626E+00     0.677541E-01     0.356169E-01
      158     0.386785E+03     0.483684E+00     0.689669E-01     0.360067E-01
      159     0.386885E+03     0.485543E+00     0.701940E-01     0.363965E-01
      160     0.386981E+03     0.487200E+00     0.714351E-01     0.367863E-01
      161     0.387073E+03     0.488654E+00     0.726900E-01     0.371759E-01
      162     0.387162E+03     0.489908E+00     0.739585E-01     0.375654E-01
      163     0.387246E+03     0.490958E+00     0.752404E-01     0.379548E-01
      164     0.387328E+03     0.491804E+00     0.765356E-01     0.383440E-01
      165     0.387405E+03     0.492446E+00     0.778438E-01     0.387331E-01
      166     0.387479E+03     0.492884E+00     0.791648E-01     0.391220E-01
      167     0.387550E+03     0.493115E+00     0.804984E-01     0.395107E-01
      168     0.387618E+03     0.493141E+00     0.818447E-01     0.398992E-01
      169     0.387682E+03     0.492960E+00     0.832030E-01     0.402875E-01
      170     0.387744E+03     0.492570E+00     0.845734E-01     0.406756E-01
      171     0.387803E+03     0.491974E+00     0.859556E-01     0.410634E-01
      172     0.387858E+03     0.491167E+00     0.873495E-01     0.414510E-01
      173     0.387911E+03     0.490154E+00     0.887550E-01     0.418383E-01
      174     0.387962E+03     0.488928E+00     0.901716E-01     0.422254E-01
      175     0.388009E+03     0.487493E+00     0.915993E-01     0.426121E-01
      176     0.388055E+03     0.485846E+00     0.930379E-01     0.429985E-01
      177     0.388098E+03     0.483987E+00     0.944872E-01     0.433846E-01
      178     0.388138E+03     0.481916E+00     0.959469E-01     0.437703E-01
      179     0.388177E+03     0.479631E+00     0.974169E-01     0.441557E-01
      180     0.388213E+03     0.477132E+00     0.988971E-01     0.445407E-01
      181     0.388247E+03     0.474419E+00     0.100387E+00     0.449254E-01
      182     0.388280E+03     0.471490E+00     0.101887E+00     0.453096E-01
      183     0.388310E+03     0.468347E+00     0.103396E+00     0.456935E-01
      184     0.388339E+03     0.464986E+00     0.104915E+00     0.460769E-01
      185     0.388366E+03     0.461409E+00     0.106442E+00     0.464598E-01
      186     0.388392E+03     0.457613E+00     0.107979E+00     0.468423E-01
      187     0.388416E+03     0.453599E+00     0.109524E+00     0.472244E-01
      188     0.388439E+03     0.449367E+00     0.111078E+00     0.476059E-01
      189     0.388461E+03     0.444915E+00     0.112640E+00     0.479870E-01
      190     0.388481E+03     0.440243E+00     0.114210E+00     0.483675E-01
      191     0.388500E+03     0.435348E+00     0.115788E+00     0.487476E-01
      192     0.388519E+03     0.430234E+00     0.117374E+00     0.491270E-01
      193     0.388536E+03     0.424897E+00     0.118968E+00     0.495060E-01
      194     0.388553E+03     0.419337E+00     0.120569E+00     0.498843E-01
      195     0.388569E+03     0.413553E+00     0.122176E+00     0.502621E-01
      196     0.388584E+03     0.407545E+00     0.123791E+00     0.506393E-01
      197     0.388599E+03     0.401313E+00     0.125413E+00     0.510159E-01
      198     0.388613E+03     0.394855E+00     0.127041E+00     0.513918E-01
      199     0.388627E+03     0.388171E+00     0.128676E+00     0.517671E-01
      200     0.388641E+03     0.381260E+00     0.130317E+00     0.521418E-01
      201     0.388654E+03     0.374123E+00     0.131963E+00     0.525158E-01
      202     0.388668E+03     0.366762E+00     0.133616E+00     0.528891E-01
      203     0.388681E+03     0.359183E+00     0.135273E+00     0.532617E-01
      204     0.388694E+03     0.351389E+00     0.136936E+00     0.536337E-01
      205     0.388708E+03     0.343386E+00     0.138604E+00     0.540050E-01
      206     0.388721E+03     0.335178E+00     0.140275E+00     0.543756E-01
      207     0.388735E+03     0.326767E+00     0.141951E+00     0.547455E-01
      208     0.388749E+03     0.318159E+00     0.143631E+00     0.551147E-01
      209     0.388763E+03     0.309358E+00     0.145314E+00     0.554831E-01
      210     0.388777E+03     0.300369E+00     0.147001E+00     0.558509E-01
      211     0.388792E+03     0.291197E+00     0.148690E+00     0.562180E-01
      212     0.388807E+03     0.281843E+00     0.150382E+00     0.565844E-01
      213     0.388822E+03     0.272314E+00     0.152075E+00     0.569500E-01
      214     0.388838E+03     0.262615E+00     0.153771E+00     0.573149E-01
      215     0.388855E+03     0.252750E+00     0.155468E+00     0.576791E-01
      216     0.388872E+03     0.242720E+00     0.157167E+00     0.580425E-01
      217     0.388889E+03     0.232533E+00     0.158867E+00     0.584052E-01
      218     0.388908E+03     0.222192E+00     0.160567E+00     0.587672E-01
      219     0.388927E+03     0.211701E+00     0.162267E+00     0.591284E-01
      220     0.388947E+03     0.201065E+00     0.163968E+00     0.594888E-01
      221     0.388967E+03     0.190289E+00     0.165668E+00     0.598485E-01
      222     0.388989E+03     0.179376E+00     0.167368E+00     0.602075E-01
      223     0.389012E+03     0.168330E+00     0.169067E+00     0.605656E-01
      224     0.389035E+03     0.157156E+00     0.170764E+00     0.609230E-01
      225     0.389059E+03     0.145858E+00     0.172460E+00     0.612796E-01
      226     0.389085E+03     0.134443E+00     0.174154E+00     0.616354E-01
      227     0.389112E+03     0.122912E+00     0.175846E+00     0.619905E-01
      228     0.389140E+03     0.111268E+00     0.177535E+00     0.623447E-01
      229     0.389169E+03     0.995207E-01     0.179222E+00     0.626982E-01
      230     0.389199E+03     0.876690E-01     0.180905E+00     0.630509E-01
      231     0.389231E+03     0.757218E-01     0.182585E+00     0.634027E-01
      232     0.389264E+03     0.636801E-01     0.184261E+00     0.637538E-01
      233     0.389298E+03     0.515492E-01     0.185933E+00     0.641040E-01
      234     0.389334E+03     0.393335E-01     0.187601E+00     0.644534E-01
      235     0.389372E+03     0.270377E-01     0.189264E+00     0.648020E-01
      236     0.389411E+03     0.146657E-01     0.190922E+00     0.651498E-01
      237     0.389451E+03     0.222136E-02     0.192575E+00     0.654967E-01
      238     0.389494E+03    -0.102897E-01     0.194222E+00     0.658429E-01
      239     0.389538E+03    -0.228635E-01     0.195863E+00     0.661881E-01
      240     0.389583E+03    -0.354972E-01     0.197497E+00     0.665325E-01
      241     0.389631E+03    -0.481844E-01     0.199126E+00     0.668761E-01
      242     0.389681E+03    -0.609231E-01     0.200747E+00     0.672188E-01
      243     0.389732E+03    -0.737064E-01     0.202361E+00     0.675607E-01
      244     0.389785E+03    -0.865319E-01     0.203968E+00     0.679017E-01
      245     0.389840E+03    -0.993941E-01     0.205567E+00     0.682418E-01
      246     0.389898E+03    -0.112290E+00     0.207157E+00     0.685811E-01
      247     0.389957E+03    -0.125213E+00     0.208739E+00     0.689194E-01
      248     0.390019E+03    -0.138162E+00     0.210313E+00     0.692569E-01
      249     0.390083E+03    -0.151130E+00     0.211877E+00     0.695935E-01
      250     0.390149E+03    -0.164114E+00     0.213432E+00     0.699292E-01
      251     0.390217E+03    -0.177108E+00     0.214977E+00     0.702641E-01
      252     0.390288E+03    -0.190111E+00     0.216512E+00     0.705980E-01
      253     0.390361E+03    -0.203115E+00     0.218038E+00     0.709310E-01
      254     0.390436E+03    -0.216118E+00     0.219554E+00     0.712631E-01
      255     0.390513E+03    -0.229116E+00     0.221061E+00     0.715944E-01
      256     0.390593E+03    -0.242103E+00     0.222558E+00     0.719247E-01
      257     0.390674E+03    -0.255074E+00     0.224045E+00     0.722541E-01
      258     0.390758E+03    -0.268028E+00     0.225522E+00     0.725826E-01
      259     0.390843E+03    -0.280957E+00     0.226990E+00     0.729101E-01
      260     0.390930E+03    -0.293859E+00     0.228449E+00     0.732368E-01
      261     0.391020E+03    -0.306730E+00     0.229897E+00     0.735626E-01
      262     0.391111E+03    -0.319564E+00     0.231337E+00     0.738874E-01
      263     0.391204E+03    -0.332357E+00     0.232766E+00     0.742113E-01
      264     0.391299E+03    -0.345108E+00     0.234186E+00     0.745343E-01
      265     0.391395E+03    -0.357807E+00     0.235597E+00     0.748564E-01
      266     0.391494E+03    -0.370453E+00     0.236998E+00     0.751775E-01
      267     0.391594E+03    -0.383042E+00     0.238390E+00     0.754977E-01
      268     0.391695E+03    -0.395569E+00     0.239772E+00     0.758170E-01
      269     0.391799E+03    -0.408029E+00     0.241144E+00     0.761354E-01
      270     0.391903E+03    -0.420419E+00     0.242508E+00     0.764527E-01
      271     0.392010E+03    -0.432734E+00     0.243862E+00     0.767692E-01
      272     0.392117E+03    -0.444969E+00     0.245206E+00     0.770848E-01
      273     0.392227E+03    -0.457121E+00     0.246541E+00     0.773993E-01
      274     0.392337E+03    -0.469185E+00     0.247867E+00     0.777130E-01
      275     0.392449E+03    -0.481156E+00     0.249183E+00     0.780256E-01
      276     0.392563E+03    -0.493030E+00     0.250490E+00     0.783374E-01
      277     0.392677E+03    -0.504804E+00     0.251787E+00     0.786482E-01
      278     0.392793E+03    -0.516473E+00     0.253075E+00     0.789581E-01
      279     0.392911E+03    -0.528032E+00     0.254354E+00     0.792670E-01
      280     0.393029E+03    -0.539477E+00     0.255624E+00     0.795749E-01
      281     0.393148E+03    -0.550805E+00     0.256884E+00     0.798818E-01
      282     0.393269E+03    -0.562010E+00     0.258135E+00     0.801879E-01
      283     0.393390E+03    -0.573088E+00     0.259377E+00     0.804929E-01
      284     0.393513E+03    -0.584034E+00     0.260610E+00     0.807970E-01
      285     0.393637E+03    -0.594846E+00     0.261833E+00     0.811001E-01
      286     0.393761E+03    -0.605517E+00     0.263047E+00     0.814022E-01
      287     0.393887E+03    -0.616046E+00     0.264252E+00     0.817034E-01
      288     0.394013E+03    -0.626425E+00     0.265448E+00     0.820035E-01
      289     0.394140E+03    -0.636651E+00     0.266634E+00     0.823028E-01
      290     0.394268E+03    -0.646721E+00     0.267812E+00     0.826010E-01
      291     0.394397E+03    -0.656629E+00     0.268980E+00     0.828983E-01
      292     0.394526E+03    -0.666372E+00     0.270139E+00     0.831947E-01
      293     0.394656E+03    -0.675945E+00     0.271289E+00     0.834899E-01
      294     0.394787E+03    -0.685343E+00     0.272430E+00     0.837842E-01
      295     0.394918E+03    -0.694563E+00     0.273562E+00     0.840775E-01
      296     0.395050E+03    -0.703600E+00     0.274685E+00     0.843699E-01
      297     0.395182E+03    -0.712450E+00     0.275798E+00     0.846612E-01
      298     0.395315E+03    -0.721107E+00     0.276903E+00     0.849514E-01
      299     0.395448E+03    -0.729571E+00     0.277999E+00     0.852408E-01
      300     0.395582E+03    -0.737834E+00     0.279085E+00     0.855292E-01
      301     0.395716E+03    -0.745893E+00     0.280163E+00     0.858165E-01
      302     0.395850E+03    -0.753746E+00     0.281232E+00     0.861029E-01
      303     0.395985E+03    -0.761391E+00     0.282293E+00     0.863881E-01
      304     0.396120E+03    -0.768825E+00     0.283346E+00     0.866724E-01
      305     0.396255E+03    -0.776047E+00     0.284390E+00     0.869556E-01
      306     0.396390E+03    -0.783054E+00     0.285428E+00     0.872377E-01
      307     0.396525E+03    -0.789848E+00     0.286459E+00     0.875189E-01
      308     0.396660E+03    -0.796423E+00     0.287482E+00     0.877990E-01
      309     0.396795E+03    -0.802781E+00     0.288500E+00     0.880780E-01
      310     0.396930E+03    -0.808915E+00     0.289511E+00     0.883559E-01
      311     0.397065E+03    -0.814825E+00     0.290516E+00     0.886327E-01
      312     0.397200E+03    -0.820515E+00     0.291516E+00     0.889085E-01
      313     0.397334E+03    -0.825975E+00     0.292511E+00     0.891830E-01
      314     0.397469E+03    -0.831210E+00     0.293501E+00     0.894565E-01
      315     0.397603E+03    -0.836212E+00     0.294487E+00     0.897289E-01
      316     0.397736E+03    -0.840979E+00     0.295468E+00     0.900001E-01
      317     0.397869E+03    -0.845518E+00     0.296446E+00     0.902702E-01
      318     0.398002E+03    -0.849819E+00     0.297419E+00     0.905391E-01
      319     0.398134E+03    -0.853881E+00     0.298390E+00     0.908068E-01
      320     0.398266E+03    -0.857706E+00     0.299358E+00     0.910734E-01
      321     0.398397E+03    -0.861285E+00     0.300323E+00     0.913388E-01
      322     0.398527E+03    -0.864625E+00     0.301286E+00     0.916031E-01
      323     0.398657E+03    -0.867719E+00     0.302247E+00     0.918660E-01
      324     0.398786E+03    -0.870564E+00     0.303206E+00     0.921278E-01
      325     0.398914E+03    -0.873161E+00     0.304165E+00     0.923884E-01
      326     0.399041E+03    -0.875511E+00     0.305122E+00     0.926477E-01
      327     0.399168E+03    -0.877603E+00     0.306079E+00     0.929059E-01
      328     0.399293E+03    -0.879444E+00     0.307035E+00     0.931627E-01
      329     0.399418E+03    -0.881031E+00     0.307991E+00     0.934184E-01
      330     0.399541E+03    -0.882354E+00     0.308947E+00     0.936728E-01
      331     0.399663E+03    -0.883422E+00     0.309905E+00     0.939258E-01
      332     0.399785E+03    -0.884227E+00     0.310863E+00     0.941776E-01
      333     0.399905E+03    -0.884768E+00     0.311822E+00     0.944282E-01
      334     0.400023E+03    -0.885041E+00     0.312783E+00     0.946773E-01
      335     0.400141E+03    -0.885051E+00     0.313746E+00     0.949253E-01
      336     0.400257E+03    -0.884792E+00     0.314711E+00     0.951718E-01
      337     0.400372E+03    -0.884263E+00     0.315679E+00     0.954171E-01
      338     0.400485E+03    -0.883454E+00     0.316650E+00     0.956610E-01
      339     0.400597E+03    -0.882377E+00     0.317623E+00     0.959036E-01
      340     0.400708E+03    -0.881024E+00     0.318600E+00     0.961448E-01
      341     0.400816E+03    -0.879386E+00     0.319582E+00     0.963847E-01
      342     0.400924E+03    -0.877474E+00     0.320567E+00     0.966232E-01
      343     0.401029E+03    -0.875281E+00     0.321557E+00     0.968603E-01
      344     0.401133E+03    -0.872801E+00     0.322551E+00     0.970960E-01
      345     0.401235E+03    -0.870031E+00     0.323551E+00     0.973303E-01
      346     0.401335E+03    -0.866983E+00     0.324556E+00     0.975633E-01
      347     0.401434E+03    -0.863642E+00     0.325567E+00     0.977948E-01
      348     0.401530E+03    -0.860008E+00     0.326584E+00     0.980248E-01
      349     0.401625E+03    -0.856082E+00     0.327608E+00     0.982534E-01
      350     0.401717E+03    -0.851857E+00     0.328638E+00     0.984806E-01
      351     0.401808E+03    -0.847340E+00     0.329675E+00     0.987064E-01
      352     0.401896E+03    -0.842530E+00     0.330720E+00     0.989307E-01
      353     0.401982E+03    -0.837427E+00     0.331773E+00     0.991536E-01
      354     0.402067E+03    -0.832040E+00     0.332834E+00     0.993751E-01
      355     0.402148E+03    -0.826363E+00     0.333905E+00     0.995951E-01
      356     0.402228E+03    -0.820411E+00     0.334985E+00     0.998137E-01
      357     0.402305E+03    -0.814178E+00     0.336076E+00     0.100031E+00
      358     0.402380E+03    -0.807669E+00     0.337176E+00     0.100247E+00
      359     0.402453E+03    -0.800887E+00     0.338289E+00     0.100461E+00
      360     0.402523E+03    -0.793834E+00     0.339413E+00     0.100674E+00
      361     0.402590E+03    -0.786518E+00     0.340549E+00     0.100886E+00
      362     0.402656E+03    -0.778939E+00     0.341698E+00     0.101096E+00
      363     0.402718E+03    -0.771097E+00     0.342860E+00     0.101306E+00
      364     0.402778E+03    -0.763001E+00     0.344036E+00     0.101513E+00
      365     0.402835E+03    -0.754646E+00     0.345226E+00     0.101720E+00
      366     0.402889E+03    -0.746043E+00     0.346432E+00     0.101925E+00
      367     0.402941E+03    -0.737190E+00     0.347652E+00     0.102128E+00
      368     0.402990E+03    -0.728094E+00     0.348888E+00     0.102331E+00
      369     0.403036E+03    -0.718761E+00     0.350141E+00     0.102532E+00
      370     0.403079E+03    -0.709183E+00     0.351411E+00     0.102732E+00
      371     0.403120E+03    -0.699371E+00     0.352698E+00     0.102931E+00
      372     0.403157E+03    -0.689324E+00     0.354002E+00     0.103128E+00
      373     0.403191E+03    -0.679051E+00     0.355326E+00     0.103324E+00
      374     0.403223E+03    -0.668550E+00     0.356668E+00     0.103519E+00
      375     0.403251E+03    -0.657821E+00     0.358030E+00     0.103713E+00
      376     0.403276E+03    -0.646878E+00     0.359411E+00     0.103905E+00
      377     0.403298E+03    -0.635713E+00     0.360814E+00     0.104096E+00
      378     0.403317E+03    -0.624336E+00     0.362237E+00     0.104286E+00
      379     0.403332E+03    -0.612747E+00     0.363682E+00     0.104475E+00
      380     0.403344E+03    -0.600950E+00     0.365148E+00     0.104663E+00
      381     0.403353E+03    -0.588948E+00     0.366638E+00     0.104849E+00
      382     0.403358E+03    -0.576743E+00     0.368151E+00     0.105035E+00
      383     0.403360E+03    -0.564339E+00     0.369687E+00     0.105219E+00
      384     0.403358E+03    -0.551740E+00     0.371248E+00     0.105402E+00
      385     0.403352E+03    -0.538946E+00     0.372832E+00     0.105584E+00
      386     0.403344E+03    -0.525962E+00     0.374442E+00     0.105764E+00
      387     0.403331E+03    -0.512793E+00     0.376078E+00     0.105944E+00
      388     0.403315E+03    -0.499437E+00     0.377740E+00     0.106122E+00
      389     0.403295E+03    -0.485903E+00     0.379429E+00     0.106300E+00
      390     0.403272E+03    -0.472189E+00     0.381145E+00     0.106476E+00
      391     0.403244E+03    -0.458302E+00     0.382889E+00     0.106651E+00
      392     0.403213E+03    -0.444242E+00     0.384661E+00     0.106826E+00
      393     0.403178E+03    -0.430014E+00     0.386462E+00     0.106999E+00
      394     0.403139E+03    -0.415619E+00     0.388291E+00     0.107171E+00
      395     0.403096E+03    -0.401061E+00     0.390152E+00     0.107342E+00
      396     0.403049E+03    -0.386347E+00     0.392042E+00     0.107512E+00
      397     0.402998E+03    -0.371472E+00     0.393963E+00     0.107680E+00
      398     0.402943E+03    -0.356448E+00     0.395916E+00     0.107848E+00
      399     0.402884E+03    -0.341272E+00     0.397900E+00     0.108015E+00
      400     0.402820E+03    -0.325947E+00     0.399917E+00     0.108181E+00
      401     0.402752E+03    -0.310480E+00     0.401966E+00     0.108346E+00
      402     0.402680E+03    -0.294876E+00     0.404049E+00     0.108510E+00
      403     0.402604E+03    -0.279139E+00     0.406165E+00     0.108673E+00
      404     0.402524E+03    -0.263275E+00     0.408314E+00     0.108835E+00
      405     0.402439E+03    -0.247293E+00     0.410496E+00     0.108996E+00
      406     0.402350E+03    -0.231198E+00     0.412712E+00     0.109156E+00
      407     0.402257E+03    -0.214995E+00     0.414961E+00     0.109315E+00
      408     0.402160E+03    -0.198694E+00     0.417243E+00     0.109472E+00
      409     0.402059E+03    -0.182298E+00     0.419560E+00     0.109629E+00
      410     0.401954E+03    -0.165812E+00     0.421910E+00     0.109785E+00
      411     0.401844E+03    -0.149249E+00     0.424293E+00     0.109940E+00
      412     0.401731E+03    -0.132610E+00     0.426710E+00     0.110094E+00
      413     0.401612E+03    -0.115900E+00     0.429162E+00     0.110247E+00
      414     0.401491E+03    -0.991308E-01     0.431647E+00     0.110399E+00
      415     0.401364E+03    -0.823019E-01     0.434167E+00     0.110550E+00
      416     0.401234E+03    -0.654219E-01     0.436721E+00     0.110700E+00
      417     0.401100E+03    -0.485030E-01     0.439309E+00     0.110849E+00
      418     0.400961E+03    -0.315422E-01     0.441932E+00     0.110996E+00
      419     0.400819E+03    -0.145516E-01     0.444588E+00     0.111143E+00
      420     0.400673E+03     0.246218E-02     0.447279E+00     0.111289E+00
      421     0.400522E+03     0.194955E-01     0.450006E+00     0.111434E+00
      422     0.400368E+03     0.365404E-01     0.452767E+00     0.111578E+00
      423     0.400210E+03     0.535940E-01     0.455562E+00     0.111720E+00
      424     0.400047E+03     0.706439E-01     0.458392E+00     0.111862E+00
      425     0.399881E+03     0.876867E-01     0.461258E+00     0.112003E+00
      426     0.399710E+03     0.104716E+00     0.464158E+00     0.112143E+00
      427     0.399536E+03     0.121734E+00     0.467093E+00     0.112281E+00
      428     0.399357E+03     0.138722E+00     0.470065E+00     0.112419E+00
      429     0.399175E+03     0.155673E+00     0.473071E+00     0.112556E+00
      430     0.398988E+03     0.172592E+00     0.476112E+00     0.112691E+00
      431     0.398798E+03     0.189465E+00     0.479189E+00     0.112826E+00
      432     0.398604E+03     0.206289E+00     0.482301E+00     0.112959E+00
      433     0.398406E+03     0.223054E+00     0.485449E+00     0.113092E+00
      434     0.398204E+03     0.239753E+00     0.488633E+00     0.113223E+00
      435     0.397998E+03     0.256388E+00     0.491852E+00     0.113354E+00
      436     0.397788E+03     0.272944E+00     0.495107E+00     0.113483E+00
      437     0.397574E+03     0.289418E+00     0.498398E+00     0.113612E+00
      438     0.397357E+03     0.305802E+00     0.501726E+00     0.113739E+00
      439     0.397135E+03     0.322099E+00     0.505089E+00     0.113865E+00
      440     0.396910E+03     0.338288E+00     0.508490E+00     0.113990E+00
      441     0.396681E+03     0.354370E+00     0.511926E+00     0.114115E+00
      442     0.396447E+03     0.370340E+00     0.515398E+00     0.114238E+00
      443     0.396211E+03     0.386189E+00     0.518907E+00     0.114360E+00
      444     0.395970E+03     0.401913E+00     0.522453E+00     0.114481E+00
      445     0.395726E+03     0.417506E+00     0.526035E+00     0.114601E+00
      446     0.395477E+03     0.432958E+00     0.529654E+00     0.114720E+00
      447     0.395225E+03     0.448264E+00     0.533309E+00     0.114838E+00
      448     0.394970E+03     0.463422E+00     0.537002E+00     0.114955E+00
      449     0.394710E+03     0.478421E+00     0.540731E+00     0.115071E+00
      450     0.394447E+03     0.493258E+00     0.544498E+00     0.115185E+00
      451     0.394179E+03     0.507923E+00     0.548302E+00     0.115299E+00
      452     0.393909E+03     0.522415E+00     0.552142E+00     0.115412E+00
      453     0.393634E+03     0.536731E+00     0.556018E+00     0.115523E+00
      454     0.393357E+03     0.550870E+00     0.559929E+00     0.115634E+00
      455     0.393075E+03     0.564823E+00     0.563875E+00     0.115743E+00
      456     0.392790E+03     0.578592E+00     0.567856E+00     0.115852E+00
      457     0.392502E+03     0.592172E+00     0.571869E+00     0.115959E+00
      458     0.392210E+03     0.605558E+00     0.575916E+00     0.116065E+00
      459     0.391915E+03     0.618751E+00     0.579995E+00     0.116169E+00
      460     0.391617E+03     0.631746E+00     0.584105E+00     0.116273E+00
      461     0.391315E+03     0.644538E+00     0.588246E+00     0.116376E+00
      462     0.391011E+03     0.657129E+00     0.592418E+00     0.116477E+00
      463     0.390703E+03     0.669506E+00     0.596621E+00     0.116577E+00
      464     0.390392E+03     0.681674E+00     0.600852E+00     0.116676E+00
      465     0.390078E+03     0.693630E+00     0.605111E+00     0.116773E+00
      466     0.389762E+03     0.705374E+00     0.609399E+00     0.116869E+00
      467     0.389442E+03     0.716892E+00     0.613714E+00     0.116965E+00
      468     0.389120E+03     0.728188E+00     0.618056E+00     0.117058E+00
      469     0.388795E+03     0.739260E+00     0.622424E+00     0.117151E+00
      470     0.388467E+03     0.750102E+00     0.626818E+00     0.117242E+00
      471     0.388137E+03     0.760710E+00     0.631237E+00     0.117332E+00
      472     0.387804E+03     0.771081E+00     0.635679E+00     0.117420E+00
      473     0.387469E+03     0.781213E+00     0.640147E+00     0.117507E+00
      474     0.387131E+03     0.791107E+00     0.644635E+00     0.117593E+00
      475     0.386791E+03     0.800753E+00     0.649148E+00     0.117678E+00
      476     0.386449E+03     0.810153E+00     0.653683E+00     0.117761E+00
      477     0.386103E+03     0.819303E+00     0.658238E+00     0.117842E+00
      478     0.385756E+03     0.828190E+00     0.662815E+00     0.117923E+00
      479     0.385407E+03     0.836828E+00     0.667411E+00     0.118001E+00
      480     0.385056E+03     0.845204E+00     0.672027E+00     0.118079E+00
      481     0.384702E+03     0.853317E+00     0.676662E+00     0.118155E+00
      482     0.384347E+03     0.861163E+00     0.681316E+00     0.118229E+00
      483     0.383989E+03     0.868735E+00     0.685986E+00     0.118302E+00
      484     0.383630E+03     0.876040E+00     0.690674E+00     0.118374E+00
      485     0.383269E+03     0.883062E+00     0.695378E+00     0.118444E+00
      486     0.382905E+03     0.889810E+00     0.700098E+00     0.118512E+00
      487     0.382540E+03     0.896273E+00     0.704833E+00     0.118579E+00
      488     0.382174E+03     0.902452E+00     0.709583E+00     0.118644E+00
      489     0.381806E+03     0.908342E+00     0.714348E+00     0.118708E+00
      490     0.381436E+03     0.913940E+00     0.719124E+00     0.118770E+00
      491     0.381065E+03     0.919244E+00     0.723915E+00     0.118831E+00
      492     0.380693E+03     0.924246E+00     0.728717E+00     0.118890E+00
      493     0.380318E+03     0.928953E+00     0.733531E+00     0.118947E+00
      494     0.379943E+03     0.933353E+00     0.738356E+00     0.119003E+00
      495     0.379566E+03     0.937445E+00     0.743191E+00     0.119057E+00
      496     0.379188E+03     0.941231E+00     0.748036E+00     0.119110E+00
      497     0.378809E+03     0.944694E+00     0.752890E+00     0.119161E+00
      498     0.378429E+03     0.947848E+00     0.757752E+00     0.119210E+00
      499     0.378048E+03     0.950679E+00     0.762623E+00     0.119257E+00
      500     0.377665E+03     0.953187E+00     0.767501E+00     0.119303E+00
      501     0.377282E+03     0.955375E+00     0.772385E+00     0.119347E+00
      502     0.376898E+03     0.957232E+00     0.777275E+00     0.119390E+00
      503     0.376513E+03     0.958770E+00     0.782171E+00     0.119430E+00
      504     0.376127E+03     0.959988E+00     0.787069E+00     0.119469E+00
      505     0.375740E+03     0.960889E+00     0.791971E+00     0.119507E+00
      506     0.375353E+03     0.961472E+00     0.796875E+00     0.119542E+00
      507     0.374965E+03     0.961742E+00     0.801781E+00     0.119576E+00
      508     0.374576E+03     0.961701E+00     0.806686E+00     0.119608E+00
      509     0.374187E+03     0.961351E+00     0.811590E+00     0.119639E+00
      510     0.373797E+03     0.960688E+00     0.816494E+00     0.119668E+00
      511     0.373406E+03     0.959730E+00     0.821394E+00     0.119695E+00
      512     0.373015E+03     0.958460E+00     0.826291E+00     0.119721E+00
      513     0.372624E+03     0.956890E+00     0.831184E+00     0.119745E+00
      514     0.372233E+03     0.955025E+00     0.836070E+00     0.119767E+00
      515     0.371840E+03     0.952858E+00     0.840951E+00     0.119789E+00
      516     0.371448E+03     0.950400E+00     0.845824E+00     0.119808E+00
      517     0.371055E+03     0.947643E+00     0.850689E+00     0.119826E+00
      518     0.370663E+03     0.944596E+00     0.855545E+00     0.119842E+00
      519     0.370270E+03     0.941263E+00     0.860391E+00     0.119856E+00
      520     0.369877E+03     0.937644E+00     0.865226E+00     0.119869E+00
      521     0.369484E+03     0.933736E+00     0.870050E+00     0.119881E+00
      522     0.369090E+03     0.929549E+00     0.874860E+00     0.119890E+00
      523     0.368697E+03     0.925075E+00     0.879657E+00     0.119899E+00
      524     0.368304E+03     0.920327E+00     0.884439E+00     0.119906E+00
      525     0.367911E+03     0.915302E+00     0.889206E+00     0.119911E+00
      526     0.367518E+03     0.910001E+00     0.893956E+00     0.119915E+00
      527     0.367125E+03     0.904429E+00     0.898688E+00     0.119917E+00
      528     0.366733E+03     0.898583E+00     0.903403E+00     0.119918E+00
      529     0.366341E+03     0.892475E+00     0.908097E+00     0.119918E+00
      530     0.365949E+03     0.886098E+00     0.912772E+00     0.119916E+00
      531     0.365557E+03     0.879455E+00     0.917425E+00     0.119912E+00
      532     0.365166E+03     0.872548E+00     0.922055E+00     0.119907E+00
      533     0.364776E+03     0.865384E+00     0.926664E+00     0.119900E+00
      534     0.364386E+03     0.857959E+00     0.931248E+00     0.119893E+00
      535     0.363996E+03     0.850282E+00     0.935807E+00     0.119883E+00
      536     0.363607E+03     0.842339E+00     0.940341E+00     0.119872E+00
      537     0.363219E+03     0.834159E+00     0.944846E+00     0.119860E+00
      538     0.362831E+03     0.825725E+00     0.949326E+00     0.119847E+00
      539     0.362444E+03     0.817040E+00     0.953776E+00     0.119832E+00
      540     0.362058E+03     0.808102E+00     0.958197E+00     0.119815E+00
      541     0.361672E+03     0.798935E+00     0.962588E+00     0.119798E+00
      542     0.361288E+03     0.789520E+00     0.966947E+00     0.119778E+00
      543     0.360904E+03     0.779864E+00     0.971273E+00     0.119758E+00
      544     0.360521E+03     0.769965E+00     0.975567E+00     0.119736E+00
      545     0.360140E+03     0.759841E+00     0.979825E+00     0.119713E+00
      546     0.359759E+03     0.749477E+00     0.984049E+00     0.119688E+00
      547     0.359379E+03     0.738881E+00     0.988238E+00     0.119662E+00
      548     0.359001E+03     0.728062E+00     0.992389E+00     0.119635E+00
      549     0.358624E+03     0.717005E+00     0.996502E+00     0.119607E+00
      550     0.358247E+03     0.705737E+00     0.100058E+01     0.119577E+00
      551     0.357872E+03     0.694233E+00     0.100461E+01     0.119546E+00
      552     0.357499E+03     0.682515E+00     0.100861E+01     0.119513E+00
      553     0.357126E+03     0.670586E+00     0.101256E+01     0.119480E+00
      554     0.356755E+03     0.658456E+00     0.101648E+01     0.119445E+00
      555     0.356386E+03     0.646124E+00     0.102035E+01     0.119409E+00
      556     0.356017E+03     0.633603E+00     0.102419E+01     0.119372E+00
      557     0.355651E+03     0.620895E+00     0.102798E+01     0.119333E+00
      558     0.355285E+03     0.608001E+00     0.103173E+01     0.119294E+00
      559     0.354921E+03     0.594934E+00     0.103545E+01     0.119253E+00
      560     0.354559E+03     0.581704E+00     0.103912E+01     0.119211E+00
      561     0.354198E+03     0.568305E+00     0.104276E+01     0.119168E+00
      562     0.353838E+03     0.554754E+00     0.104635E+01     0.119124E+00
      563     0.353480E+03     0.541055E+00     0.104990E+01     0.119079E+00
      564     0.353124E+03     0.527209E+00     0.105342E+01     0.119033E+00
      565     0.352769E+03     0.513231E+00     0.105689E+01     0.118986E+00
      566     0.352416E+03     0.499118E+00     0.106032E+01     0.118938E+00
      567     0.352065E+03     0.484876E+00     0.106371E+01     0.118889E+00
      568     0.351715E+03     0.470523E+00     0.106706E+01     0.118839E+00
      569     0.351367E+03     0.456051E+00     0.107037E+01     0.118788E+00
      570     0.351021E+03     0.441474E+00     0.107364E+01     0.118736E+00
      571     0.350677E+03     0.426788E+00     0.107687E+01     0.118683E+00
      572     0.350334E+03     0.412019E+00     0.108006E+01     0.118630E+00
      573     0.349993E+03     0.397159E+00     0.108320E+01     0.118575E+00
      574     0.349654E+03     0.382215E+00     0.108631E+01     0.118520E+00
      575     0.349317E+03     0.367198E+00     0.108937E+01     0.118464E+00
      576     0.348982E+03     0.352109E+00     0.109239E+01     0.118407E+00
      577     0.348649E+03     0.336955E+00     0.109537E+01     0.118349E+00
      578     0.348318E+03     0.321735E+00     0.109832E+01     0.118291E+00
      579     0.347989E+03     0.306478E+00     0.110121E+01     0.118232E+00
      580     0.347661E+03     0.291172E+00     0.110407E+01     0.118172E+00
      581     0.347336E+03     0.275823E+00     0.110689E+01     0.118112E+00
      582     0.347013E+03     0.260444E+00     0.110966E+01     0.118051E+00
      583     0.346692E+03     0.245033E+00     0.111240E+01     0.117989E+00
      584     0.346373E+03     0.229600E+00     0.111509E+01     0.117926E+00
      585     0.346056E+03     0.214161E+00     0.111774E+01     0.117864E+00
      586     0.345742E+03     0.198710E+00     0.112035E+01     0.117800E+00
      587     0.345429E+03     0.183252E+00     0.112292E+01     0.117736E+00
      588     0.345119E+03     0.167791E+00     0.112544E+01     0.117671E+00
      589     0.344811E+03     0.152354E+00     0.112793E+01     0.117606E+00
      590     0.344505E+03     0.136931E+00     0.113037E+01     0.117540E+00
      591     0.344202E+03     0.121525E+00     0.113277E+01     0.117474E+00
      592     0.343901E+03     0.106142E+00     0.113513E+01     0.117407E+00
      593     0.343602E+03     0.907993E-01     0.113744E+01     0.117340E+00
      594     0.343306E+03     0.754989E-01     0.113971E+01     0.117272E+00
      595     0.343012E+03     0.602415E-01     0.114195E+01     0.117205E+00
      596     0.342721E+03     0.450408E-01     0.114414E+01     0.117136E+00
      597     0.342432E+03     0.298958E-01     0.114628E+01     0.117067E+00
      598     0.342145E+03     0.148112E-01     0.114839E+01     0.116999E+00
      599     0.341861E+03    -0.194048E-03     0.115045E+01     0.116929E+00
      600     0.341580E+03    -0.151294E-01     0.115247E+01     0.116860E+00
      601     0.341301E+03    -0.299782E-01     0.115445E+01     0.116790E+00
      602     0.341025E+03    -0.447400E-01     0.115638E+01     0.116720E+00
      603     0.340751E+03    -0.594068E-01     0.115828E+01     0.116649E+00
      604     0.340479E+03    -0.739852E-01     0.116013E+01     0.116578E+00
      605     0.340210E+03    -0.884559E-01     0.116195E+01     0.116507E+00
      606     0.339943E+03    -0.102817E+00     0.116372E+01     0.116436E+00
      607     0.339678E+03    -0.117078E+00     0.116546E+01     0.116365E+00
      608     0.339416E+03    -0.131221E+00     0.116715E+01     0.116292E+00
      609     0.339155E+03    -0.145248E+00     0.116882E+01     0.116220E+00
      610     0.338896E+03    -0.159147E+00     0.117044E+01     0.116148E+00
      611     0.338639E+03    -0.172926E+00     0.117203E+01     0.116075E+00
      612     0.338384E+03    -0.186569E+00     0.117358E+01     0.116002E+00
      613     0.338131E+03    -0.200071E+00     0.117509E+01     0.115928E+00
      614     0.337880E+03    -0.213441E+00     0.117657E+01     0.115854E+00
      615     0.337630E+03    -0.226660E+00     0.117802E+01     0.115780E+00
      616     0.337382E+03    -0.239734E+00     0.117944E+01     0.115706E+00
      617     0.337136E+03    -0.252649E+00     0.118082E+01     0.115631E+00
      618     0.336891E+03    -0.265406E+00     0.118217E+01     0.115556E+00
      619     0.336647E+03    -0.278012E+00     0.118349E+01     0.115480E+00
      620     0.336404E+03    -0.290441E+00     0.118477E+01     0.115405E+00
      621     0.336163E+03    -0.302696E+00     0.118603E+01     0.115328E+00
      622     0.335924E+03    -0.314779E+00     0.118726E+01     0.115252E+00
      623     0.335685E+03    -0.326686E+00     0.118846E+01     0.115175E+00
      624     0.335447E+03    -0.338394E+00     0.118963E+01     0.115098E+00
      625     0.335210E+03    -0.349926E+00     0.119077E+01     0.115021E+00
      626     0.334975E+03    -0.361260E+00     0.119188E+01     0.114943E+00
      627     0.334740E+03    -0.372403E+00     0.119297E+01     0.114864E+00
      628     0.334506E+03    -0.383334E+00     0.119403E+01     0.114786E+00
      629     0.334273E+03    -0.394069E+00     0.119507E+01     0.114707E+00
      630     0.334040E+03    -0.404582E+00     0.119608E+01     0.114628E+00
      631     0.333808E+03    -0.414879E+00     0.119707E+01     0.114548E+00
      632     0.333577E+03    -0.424963E+00     0.119804E+01     0.114468E+00
      633     0.333346E+03    -0.434820E+00     0.119898E+01     0.114387E+00
      634     0.333116E+03    -0.444445E+00     0.119990E+01     0.114307E+00
      635     0.332886E+03    -0.453848E+00     0.120080E+01     0.114226E+00
      636     0.332656E+03    -0.463003E+00     0.120168E+01     0.114144E+00
      637     0.332427E+03    -0.471914E+00     0.120253E+01     0.114062E+00
      638     0.332197E+03    -0.480585E+00     0.120337E+01     0.113980E+00
      639     0.331968E+03    -0.489009E+00     0.120419E+01     0.113897E+00
      640     0.331739E+03    -0.497170E+00     0.120499E+01     0.113814E+00
      641     0.331510E+03    -0.505067E+00     0.120577E+01     0.113730E+00
      642     0.331281E+03    -0.512708E+00     0.120653E+01     0.113646E+00
      643     0.331051E+03    -0.520086E+00     0.120728E+01     0.113562E+00
      644     0.330822E+03    -0.527180E+00     0.120801E+01     0.113477E+00
      645     0.330592E+03    -0.533996E+00     0.120872E+01     0.113391E+00
      646     0.330362E+03    -0.540539E+00     0.120942E+01     0.113306E+00
      647     0.330131E+03    -0.546788E+00     0.121011E+01     0.113220E+00
      648     0.329900E+03    -0.552752E+00     0.121078E+01     0.113134E+00
      649     0.329668E+03    -0.558421E+00     0.121144E+01     0.113046E+00
      650     0.329436E+03    -0.563784E+00     0.121209E+01     0.112959E+00
      651     0.329203E+03    -0.568851E+00     0.121272E+01     0.112871E+00
      652     0.328970E+03    -0.573613E+00     0.121335E+01     0.112783E+00
      653     0.328736E+03    -0.578078E+00     0.121396E+01     0.112694E+00
      654     0.328501E+03    -0.582249E+00     0.121456E+01     0.112605E+00
      655     0.328265E+03    -0.586125E+00     0.121516E+01     0.112516E+00
      656     0.328029E+03    -0.589712E+00     0.121575E+01     0.112426E+00
      657     0.327792E+03    -0.593012E+00     0.121633E+01     0.112335E+00
      658     0.327554E+03    -0.596027E+00     0.121690E+01     0.112245E+00
      659     0.327316E+03    -0.598751E+00     0.121747E+01     0.112154E+00
      660     0.327077E+03    -0.601206E+00     0.121804E+01     0.112062E+00
      661     0.326837E+03    -0.603384E+00     0.121860E+01     0.111970E+00
      662     0.326596E+03    -0.605279E+00     0.121916E+01     0.111877E+00
      663     0.326355E+03    -0.606907E+00     0.121971E+01     0.111785E+00
      664     0.326112E+03    -0.608269E+00     0.122027E+01     0.111691E+00
      665     0.325869E+03    -0.609366E+00     0.122083E+01     0.111598E+00
      666     0.325626E+03    -0.610196E+00     0.122138E+01     0.111504E+00
      667     0.325381E+03    -0.610762E+00     0.122194E+01     0.111409E+00
      668     0.325136E+03    -0.611071E+00     0.122250E+01     0.111314E+00
      669     0.324890E+03    -0.611125E+00     0.122306E+01     0.111219E+00
      670     0.324643E+03    -0.610927E+00     0.122363E+01     0.111123E+00
      671     0.324395E+03    -0.610479E+00     0.122420E+01     0.111027E+00
      672     0.324146E+03    -0.609787E+00     0.122477E+01     0.110931E+00
      673     0.323897E+03    -0.608843E+00     0.122536E+01     0.110834E+00
      674     0.323647E+03    -0.607669E+00     0.122595E+01     0.110737E+00
      675     0.323395E+03    -0.606241E+00     0.122654E+01     0.110640E+00
      676     0.323143E+03    -0.604585E+00     0.122715E+01     0.110542E+00
      677     0.322891E+03    -0.602693E+00     0.122777E+01     0.110443E+00
      678     0.322637E+03    -0.600569E+00     0.122839E+01     0.110345E+00
      679     0.322382E+03    -0.598214E+00     0.122903E+01     0.110246E+00
      680     0.322127E+03    -0.595641E+00     0.122968E+01     0.110146E+00
      681     0.321870E+03    -0.592834E+00     0.123034E+01     0.110047E+00
      682     0.321613E+03    -0.589813E+00     0.123102E+01     0.109946E+00
      683     0.321355E+03    -0.586575E+00     0.123171E+01     0.109846E+00
      684     0.321096E+03    -0.583116E+00     0.123242E+01     0.109745E+00
      685     0.320835E+03    -0.579444E+00     0.123314E+01     0.109644E+00
      686     0.320574E+03    -0.575566E+00     0.123388E+01     0.109542E+00
      687     0.320312E+03    -0.571484E+00     0.123464E+01     0.109440E+00
      688     0.320050E+03    -0.567191E+00     0.123541E+01     0.109338E+00
      689     0.319786E+03    -0.562704E+00     0.123621E+01     0.109236E+00
      690     0.319521E+03    -0.558008E+00     0.123703E+01     0.109132E+00
      691     0.319255E+03    -0.553126E+00     0.123786E+01     0.109029E+00
      692     0.318988E+03    -0.548043E+00     0.123872E+01     0.108926E+00
      693     0.318720E+03    -0.542767E+00     0.123961E+01     0.108822E+00
      694     0.318451E+03    -0.537309E+00     0.124051E+01     0.108717E+00
      695     0.318182E+03    -0.531666E+00     0.124144E+01     0.108613E+00
      696     0.317911E+03    -0.525837E+00     0.124240E+01     0.108508E+00
      697     0.317639E+03    -0.519821E+00     0.124338E+01     0.108403E+00
      698     0.317366E+03    -0.513640E+00     0.124439E+01     0.108297E+00
      699     0.317092E+03    -0.507274E+00     0.124543E+01     0.108191E+00
      700     0.316817E+03    -0.500741E+00     0.124649E+01     0.108085E+00
      701     0.316541E+03    -0.494034E+00     0.124758E+01     0.107978E+00
      702     0.316264E+03    -0.487168E+00     0.124871E+01     0.107871E+00
      703     0.315986E+03    -0.480140E+00     0.124986E+01     0.107764E+00
      704     0.315706E+03    -0.472965E+00     0.125105E+01     0.107657E+00
      705     0.315426E+03    -0.465635E+00     0.125226E+01     0.107549E+00
      706     0.315145E+03    -0.458171E+00     0.125350E+01     0.107440E+00
      707     0.314862E+03    -0.450569E+00     0.125478E+01     0.107332E+00
      708     0.314579E+03    -0.442842E+00     0.125608E+01     0.107223E+00
      709     0.314294E+03    -0.434994E+00     0.125742E+01     0.107114E+00
      710     0.314008E+03    -0.427018E+00     0.125878E+01     0.107005E+00
      711     0.313722E+03    -0.418940E+00     0.126018E+01     0.106895E+00
      712     0.313434E+03    -0.410759E+00     0.126161E+01     0.106785E+00
      713     0.313145E+03    -0.402472E+00     0.126307E+01     0.106674E+00
      714     0.312854E+03    -0.394088E+00     0.126455E+01     0.106563E+00
      715     0.312563E+03    -0.385617E+00     0.126608E+01     0.106453E+00
      716     0.312271E+03    -0.377069E+00     0.126763E+01     0.106341E+00
      717     0.311977E+03    -0.368440E+00     0.126921E+01     0.106230E+00
      718     0.311683E+03    -0.359745E+00     0.127083E+01     0.106118E+00
      719     0.311387E+03    -0.350979E+00     0.127248E+01     0.106006E+00
      720     0.311090E+03    -0.342153E+00     0.127415E+01     0.105893E+00
      721     0.310792E+03    -0.333280E+00     0.127587E+01     0.105780E+00
      722     0.310493E+03    -0.324354E+00     0.127761E+01     0.105667E+00
      723     0.310193E+03    -0.315390E+00     0.127939E+01     0.105553E+00
      724     0.309891E+03    -0.306388E+00     0.128119E+01     0.105440E+00
      725     0.309588E+03    -0.297355E+00     0.128304E+01     0.105326E+00
      726     0.309285E+03    -0.288302E+00     0.128491E+01     0.105211E+00
      727     0.308980E+03    -0.279226E+00     0.128682E+01     0.105096E+00
      728     0.308674E+03    -0.270140E+00     0.128876E+01     0.104982E+00
      729     0.308366E+03    -0.261044E+00     0.129073E+01     0.104866E+00
      730     0.308058E+03    -0.251946E+00     0.129274E+01     0.104750E+00
      731     0.307748E+03    -0.242857E+00     0.129478E+01     0.104635E+00
      732     0.307438E+03    -0.233775E+00     0.129685E+01     0.104518E+00
      733     0.307126E+03    -0.224711E+00     0.129896E+01     0.104402E+00
      734     0.306812E+03    -0.215672E+00     0.130110E+01     0.104285E+00
      735     0.306498E+03    -0.206659E+00     0.130327E+01     0.104168E+00
      736     0.306183E+03    -0.197676E+00     0.130548E+01     0.104051E+00
      737     0.305866E+03    -0.188739E+00     0.130772E+01     0.103933E+00
      738     0.305548E+03    -0.179843E+00     0.131000E+01     0.103815E+00
      739     0.305229E+03    -0.171002E+00     0.131231E+01     0.103696E+00
      740     0.304908E+03    -0.162213E+00     0.131466E+01     0.103578E+00
      741     0.304587E+03    -0.153490E+00     0.131704E+01     0.103459E+00
      742     0.304264E+03    -0.144837E+00     0.131945E+01     0.103339E+00
      743     0.303940E+03    -0.136257E+00     0.132191E+01     0.103220E+00
      744     0.303614E+03    -0.127756E+00     0.132439E+01     0.103100E+00
      745     0.303288E+03    -0.119344E+00     0.132691E+01     0.102980E+00
      746     0.302960E+03    -0.111024E+00     0.132947E+01     0.102860E+00
      747     0.302631E+03    -0.102798E+00     0.133206E+01     0.102739E+00
      748     0.302301E+03    -0.946743E-01     0.133469E+01     0.102618E+00
      749     0.301969E+03    -0.866591E-01     0.133736E+01     0.102496E+00
      750     0.301637E+03    -0.787662E-01     0.134006E+01     0.102375E+00
      751     0.301303E+03    -0.709950E-01     0.134279E+01     0.102253E+00
      752     0.300967E+03    -0.633428E-01     0.134556E+01     0.102131E+00
      753     0.300631E+03    -0.558137E-01     0.134837E+01     0.102008E+00
      754     0.300293E+03    -0.484141E-01     0.135121E+01     0.101885E+00
      755     0.299955E+03    -0.411528E-01     0.135408E+01     0.101762E+00
      756     0.299615E+03    -0.340261E-01     0.135699E+01     0.101639E+00
      757     0.299274E+03    -0.270341E-01     0.135993E+01     0.101515E+00
      758     0.298931E+03    -0.201790E-01     0.136290E+01     0.101391E+00
      759     0.298588E+03    -0.134713E-01     0.136590E+01     0.101267E+00
      760     0.298244E+03    -0.690338E-02     0.136893E+01     0.101142E+00
      761     0.297899E+03    -0.490470E-03     0.137199E+01     0.101017E+00
      762     0.297553E+03     0.577429E-02     0.137508E+01     0.100891E+00
      763     0.297206E+03     0.118842E-01     0.137820E+01     0.100766E+00
      764     0.296858E+03     0.178403E-01     0.138134E+01     0.100640E+00
      765     0.296509E+03     0.236299E-01     0.138451E+01     0.100513E+00
      766     0.296159E+03     0.292621E-01     0.138771E+01     0.100387E+00
      767     0.295808E+03     0.347303E-01     0.139093E+01     0.100260E+00
      768     0.295457E+03     0.400298E-01     0.139418E+01     0.100132E+00
      769     0.295104E+03     0.451599E-01     0.139745E+01     0.100004E+00
      770     0.294751E+03     0.501166E-01     0.140075E+01     0.998764E-01
      771     0.294398E+03     0.548956E-01     0.140407E+01     0.997480E-01
      772     0.294043E+03     0.594979E-01     0.140741E+01     0.996190E-01
      773     0.293688E+03     0.639265E-01     0.141078E+01     0.994898E-01
      774     0.293332E+03     0.681607E-01     0.141416E+01     0.993605E-01
      775     0.292976E+03     0.722130E-01     0.141756E+01     0.992307E-01
      776     0.292618E+03     0.760747E-01     0.142099E+01     0.991003E-01
      777     0.292261E+03     0.797411E-01     0.142443E+01     0.989696E-01
      778     0.291902E+03     0.832178E-01     0.142789E+01     0.988387E-01
      779     0.291544E+03     0.864992E-01     0.143137E+01     0.987075E-01
      780     0.291184E+03     0.895691E-01     0.143487E+01     0.985758E-01
      781     0.290824E+03     0.924445E-01     0.143838E+01     0.984437E-01
      782     0.290464E+03     0.951125E-01     0.144191E+01     0.983112E-01
      783     0.290103E+03     0.975758E-01     0.144545E+01     0.981781E-01
      784     0.289742E+03     0.998198E-01     0.144901E+01     0.980451E-01
      785     0.289381E+03     0.101859E+00     0.145258E+01     0.979112E-01
      786     0.289019E+03     0.103670E+00     0.145617E+01     0.977775E-01
      787     0.288657E+03     0.105273E+00     0.145976E+01     0.976429E-01
      788     0.288294E+03     0.106651E+00     0.146337E+01     0.975078E-01
      789     0.287931E+03     0.107797E+00     0.146699E+01     0.973728E-01
      790     0.287568E+03     0.108717E+00     0.147062E+01     0.972369E-01
      791     0.287205E+03     0.109410E+00     0.147426E+01     0.971010E-01
      792     0.286841E+03     0.109878E+00     0.147791E+01     0.969644E-01
      793     0.286478E+03     0.110096E+00     0.148157E+01     0.968276E-01
      794     0.286114E+03     0.110089E+00     0.148524E+01     0.966903E-01
      795     0.285750E+03     0.109827E+00     0.148891E+01     0.965525E-01
      796     0.285386E+03     0.109326E+00     0.149259E+01     0.964143E-01
      797     0.285021E+03     0.108580E+00     0.149628E+01     0.962758E-01
      798     0.284657E+03     0.107585E+00     0.149997E+01     0.961368E-01
      799     0.284293E+03     0.106331E+00     0.150366E+01     0.959973E-01
      800     0.283929E+03     0.104836E+00     0.150736E+01     0.958574E-01
      801     0.283564E+03     0.103069E+00     0.151106E+01     0.957172E-01
      802     0.283200E+03     0.101051E+00     0.151477E+01     0.955764E-01
      803     0.282836E+03     0.987791E-01     0.151847E+01     0.954353E-01
      804     0.282472E+03     0.962643E-01     0.152218E+01     0.952937E-01
      805     0.282108E+03     0.934955E-01     0.152589E+01     0.951518E-01
      806     0.281744E+03     0.904892E-01     0.152960E+01     0.950095E-01
      807     0.281380E+03     0.872440E-01     0.153330E+01     0.948669E-01
      808     0.281017E+03     0.837567E-01     0.153700E+01     0.947239E-01
      809     0.280654E+03     0.800281E-01     0.154070E+01     0.945806E-01
      810     0.280291E+03     0.760676E-01     0.154440E+01     0.944370E-01
      811     0.279928E+03     0.718845E-01     0.154809E+01     0.942932E-01
      812     0.279565E+03     0.674625E-01     0.155178E+01     0.941490E-01
      813     0.279203E+03     0.628260E-01     0.155546E+01     0.940046E-01
      814     0.278841E+03     0.579640E-01     0.155913E+01     0.938600E-01
      815     0.278479E+03     0.528814E-01     0.156280E+01     0.937150E-01
      816     0.278118E+03     0.475810E-01     0.156646E+01     0.935699E-01
      817     0.277757E+03     0.420683E-01     0.157010E+01     0.934247E-01
      818     0.277396E+03     0.363437E-01     0.157374E+01     0.932792E-01
      819     0.277036E+03     0.304103E-01     0.157737E+01     0.931335E-01
      820     0.276676E+03     0.242742E-01     0.158098E+01     0.929877E-01
      821     0.276316E+03     0.179327E-01     0.158459E+01     0.928417E-01
      822     0.275957E+03     0.113882E-01     0.158818E+01     0.926957E-01
      823     0.275599E+03     0.464865E-02     0.159175E+01     0.925494E-01
      824     0.275241E+03    -0.228521E-02     0.159531E+01     0.924031E-01
      825     0.274884E+03    -0.940930E-02     0.159886E+01     0.922567E-01
      826     0.274527E+03    -0.167241E-01     0.160239E+01     0.921103E-01
      827     0.274171E+03    -0.242328E-01     0.160590E+01     0.919638E-01
      828     0.273815E+03    -0.319138E-01     0.160940E+01     0.918172E-01
      829     0.273460E+03    -0.397777E-01     0.161287E+01     0.916707E-01
      830     0.273105E+03    -0.478264E-01     0.161633E+01     0.915241E-01
      831     0.272751E+03    -0.560465E-01     0.161976E+01     0.913775E-01
      832     0.272398E+03    -0.644436E-01     0.162318E+01     0.912309E-01
      833     0.272046E+03    -0.730070E-01     0.162657E+01     0.910844E-01
      834     0.271694E+03    -0.817390E-01     0.162994E+01     0.909380E-01
      835     0.271343E+03    -0.906364E-01     0.163329E+01     0.907915E-01
      836     0.270993E+03    -0.996928E-01     0.163662E+01     0.906452E-01
      837     0.270643E+03    -0.108911E+00     0.163991E+01     0.904990E-01
      838     0.270295E+03    -0.118291E+00     0.164319E+01     0.903529E-01
      839     0.269947E+03    -0.127816E+00     0.164643E+01     0.902069E-01
      840     0.269600E+03    -0.137490E+00     0.164965E+01     0.900610E-01
      841     0.269254E+03    -0.147319E+00     0.165284E+01     0.899153E-01
      842     0.268908E+03    -0.157291E+00     0.165600E+01     0.897698E-01
      843     0.268564E+03    -0.167409E+00     0.165914E+01     0.896244E-01
      844     0.268221E+03    -0.177667E+00     0.166224E+01     0.894793E-01
      845     0.267878E+03    -0.188052E+00     0.166531E+01     0.893344E-01
      846     0.267537E+03    -0.198585E+00     0.166835E+01     0.891896E-01
      847     0.267196E+03    -0.209246E+00     0.167136E+01     0.890452E-01
      848     0.266856E+03    -0.220036E+00     0.167433E+01     0.889009E-01
      849     0.266518E+03    -0.230950E+00     0.167727E+01     0.887570E-01
      850     0.266180E+03    -0.241986E+00     0.168017E+01     0.886133E-01
      851     0.265844E+03    -0.253142E+00     0.168304E+01     0.884700E-01
      852     0.265509E+03    -0.264418E+00     0.168587E+01     0.883269E-01
      853     0.265174E+03    -0.275807E+00     0.168866E+01     0.881842E-01
      854     0.264841E+03    -0.287302E+00     0.169142E+01     0.880417E-01
      855     0.264509E+03    -0.298902E+00     0.169415E+01     0.878995E-01
      856     0.264178E+03    -0.310594E+00     0.169683E+01     0.877576E-01
      857     0.263848E+03    -0.322382E+00     0.169948E+01     0.876160E-01
      858     0.263519E+03    -0.334254E+00     0.170209E+01     0.874747E-01
      859     0.263192E+03    -0.346214E+00     0.170466E+01     0.873337E-01
      860     0.262865E+03    -0.358255E+00     0.170720E+01     0.871930E-01
      861     0.262539E+03    -0.370366E+00     0.170970E+01     0.870525E-01
      862     0.262215E+03    -0.382543E+00     0.171216E+01     0.869123E-01
      863     0.261891E+03    -0.394793E+00     0.171458E+01     0.867724E-01
      864     0.261569E+03    -0.407110E+00     0.171696E+01     0.866328E-01
      865     0.261247E+03    -0.419475E+00     0.171931E+01     0.864935E-01
      866     0.260927E+03    -0.431888E+00     0.172161E+01     0.863545E-01
      867     0.260608E+03    -0.444345E+00     0.172388E+01     0.862156E-01
      868     0.260290E+03    -0.456848E+00     0.172610E+01     0.860771E-01
      869     0.259973E+03    -0.469394E+00     0.172829E+01     0.859389E-01
      870     0.259657E+03    -0.481967E+00     0.173044E+01     0.858009E-01
      871     0.259342E+03    -0.494569E+00     0.173255E+01     0.856633E-01
      872     0.259029E+03    -0.507196E+00     0.173461E+01     0.855258E-01
      873     0.258716E+03    -0.519841E+00     0.173664E+01     0.853886E-01
      874     0.258405E+03    -0.532490E+00     0.173863E+01     0.852517E-01
      875     0.258094E+03    -0.545164E+00     0.174057E+01     0.851151E-01
      876     0.257785E+03    -0.557835E+00     0.174248E+01     0.849787E-01
      877     0.257477E+03    -0.570508E+00     0.174434E+01     0.848426E-01
      878     0.257170E+03    -0.583174E+00     0.174616E+01     0.847066E-01
      879     0.256864E+03    -0.595836E+00     0.174794E+01     0.845710E-01
      880     0.256559E+03    -0.608478E+00     0.174968E+01     0.844356E-01
      881     0.256255E+03    -0.621109E+00     0.175138E+01     0.843005E-01
      882     0.255952E+03    -0.633706E+00     0.175303E+01     0.841656E-01
      883     0.255651E+03    -0.646286E+00     0.175464E+01     0.840309E-01
      884     0.255350E+03    -0.658827E+00     0.175621E+01     0.838966E-01
      885     0.255051E+03    -0.671338E+00     0.175774E+01     0.837624E-01
      886     0.254752E+03    -0.683793E+00     0.175922E+01     0.836285E-01
      887     0.254455E+03    -0.696210E+00     0.176066E+01     0.834948E-01
      888     0.254159E+03    -0.708583E+00     0.176206E+01     0.833614E-01
      889     0.253864E+03    -0.720889E+00     0.176341E+01     0.832282E-01
      890     0.253570E+03    -0.733147E+00     0.176472E+01     0.830952E-01
      891     0.253278E+03    -0.745336E+00     0.176599E+01     0.829625E-01
      892     0.252986E+03    -0.757445E+00     0.176721E+01     0.828300E-01
      893     0.252695E+03    -0.769493E+00     0.176839E+01     0.826977E-01
      894     0.252406E+03    -0.781455E+00     0.176951E+01     0.825657E-01
      895     0.252118E+03    -0.793336E+00     0.177060E+01     0.824339E-01
      896     0.251831E+03    -0.805134E+00     0.177164E+01     0.823023E-01
      897     0.251545E+03    -0.816829E+00     0.177264E+01     0.821709E-01
      898     0.251260E+03    -0.828431E+00     0.177359E+01     0.820397E-01
      899     0.250976E+03    -0.839928E+00     0.177450E+01     0.819088E-01
      900     0.250693E+03    -0.851325E+00     0.177536E+01     0.817780E-01
      901     0.250412E+03    -0.862599E+00     0.177617E+01     0.816476E-01
      902     0.250131E+03    -0.873776E+00     0.177694E+01     0.815173E-01
      903     0.249852E+03    -0.884831E+00     0.177766E+01     0.813872E-01
      904     0.249573E+03    -0.895767E+00     0.177834E+01     0.812573E-01
      905     0.249296E+03    -0.906590E+00     0.177897E+01     0.811276E-01
      906     0.249020E+03    -0.917286E+00     0.177956E+01     0.809982E-01
      907     0.248745E+03    -0.927857E+00     0.178011E+01     0.808689E-01
      908     0.248471E+03    -0.938310E+00     0.178061E+01     0.807398E-01
      909     0.248197E+03    -0.948631E+00     0.178108E+01     0.806109E-01
      910     0.247925E+03    -0.958828E+00     0.178150E+01     0.804822E-01
      911     0.247654E+03    -0.968894E+00     0.178188E+01     0.803537E-01
      912     0.247383E+03    -0.978829E+00     0.178222E+01     0.802253E-01
      913     0.247114E+03    -0.988633E+00     0.178252E+01     0.800971E-01
      914     0.246845E+03    -0.998298E+00     0.178278E+01     0.799691E-01
      915     0.246578E+03    -0.100782E+01     0.178300E+01     0.798413E-01
      916     0.246311E+03    -0.101721E+01     0.178319E+01     0.797136E-01
      917     0.246045E+03    -0.102646E+01     0.178333E+01     0.795861E-01
      918     0.245780E+03    -0.103556E+01     0.178343E+01     0.794588E-01
      919     0.245515E+03    -0.104452E+01     0.178351E+01     0.793317E-01
      920     0.245252E+03    -0.105334E+01     0.178354E+01     0.792046E-01
      921     0.244989E+03    -0.106200E+01     0.178354E+01     0.790777E-01
      922     0.244727E+03    -0.107051E+01     0.178351E+01     0.789510E-01
      923     0.244466E+03    -0.107887E+01     0.178343E+01     0.788244E-01
      924     0.244205E+03    -0.108708E+01     0.178333E+01     0.786979E-01
      925     0.243945E+03    -0.109513E+01     0.178319E+01     0.785716E-01
      926     0.243686E+03    -0.110303E+01     0.178302E+01     0.784454E-01
      927     0.243428E+03    -0.111076E+01     0.178281E+01     0.783193E-01
      928     0.243170E+03    -0.111833E+01     0.178257E+01     0.781934E-01
      929     0.242913E+03    -0.112574E+01     0.178231E+01     0.780676E-01
      930     0.242656E+03    -0.113298E+01     0.178200E+01     0.779419E-01
      931     0.242400E+03    -0.114006E+01     0.178167E+01     0.778164E-01
      932     0.242145E+03    -0.114697E+01     0.178131E+01     0.776909E-01
      933     0.241890E+03    -0.115370E+01     0.178092E+01     0.775657E-01
      934     0.241636E+03    -0.116026E+01     0.178050E+01     0.774403E-01
      935     0.241382E+03    -0.116666E+01     0.178005E+01     0.773152E-01
      936     0.241129E+03    -0.117287E+01     0.177957E+01     0.771902E-01
      937     0.240876E+03    -0.117890E+01     0.177907E+01     0.770653E-01
      938     0.240624E+03    -0.118475E+01     0.177853E+01     0.769405E-01
      939     0.240372E+03    -0.119042E+01     0.177797E+01     0.768157E-01
      940     0.240121E+03    -0.119591E+01     0.177739E+01     0.766911E-01
      941     0.239870E+03    -0.120121E+01     0.177678E+01     0.765665E-01
      942     0.239619E+03    -0.120633E+01     0.177614E+01     0.764420E-01
      943     0.239369E+03    -0.121125E+01     0.177548E+01     0.763176E-01
      944     0.239119E+03    -0.121599E+01     0.177480E+01     0.761933E-01
      945     0.238870E+03    -0.122053E+01     0.177409E+01     0.760690E-01
      946     0.238621E+03    -0.122487E+01     0.177336E+01     0.759449E-01
      947     0.238372E+03    -0.122902E+01     0.177261E+01     0.758207E-01
      948     0.238124E+03    -0.123297E+01     0.177183E+01     0.756966E-01
      949     0.237876E+03    -0.123671E+01     0.177103E+01     0.755727E-01
      950     0.237628E+03    -0.124026E+01     0.177022E+01     0.754487E-01
      951     0.237380E+03    -0.124360E+01     0.176938E+01     0.753248E-01
      952     0.237133E+03    -0.124673E+01     0.176852E+01     0.752010E-01
      953     0.236886E+03    -0.124967E+01     0.176764E+01     0.750773E-01
      954     0.236639E+03    -0.125241E+01     0.176675E+01     0.749536E-01
      955     0.236392E+03    -0.125496E+01     0.176583E+01     0.748300E-01
      956     0.236146E+03    -0.125730E+01     0.176490E+01     0.747066E-01
      957     0.235900E+03    -0.125944E+01     0.176396E+01     0.745832E-01
      958     0.235653E+03    -0.126141E+01     0.176299E+01     0.744600E-01
      959     0.235407E+03    -0.126317E+01     0.176202E+01     0.743370E-01
      960     0.235162E+03    -0.126475E+01     0.176103E+01     0.742141E-01
      961     0.234916E+03    -0.126614E+01     0.176003E+01     0.740914E-01
      962     0.234670E+03    -0.126735E+01     0.175901E+01     0.739687E-01
      963     0.234425E+03    -0.126837E+01     0.175798E+01     0.738464E-01
      964     0.234179E+03    -0.126920E+01     0.175694E+01     0.737242E-01
      965     0.233934E+03    -0.126986E+01     0.175589E+01     0.736023E-01
      966     0.233688E+03    -0.127034E+01     0.175483E+01     0.734806E-01
      967     0.233443E+03    -0.127064E+01     0.175376E+01     0.733590E-01
      968     0.233198E+03    -0.127077E+01     0.175268E+01     0.732378E-01
      969     0.232953E+03    -0.127072E+01     0.175159E+01     0.731168E-01
      970     0.232708E+03    -0.127051E+01     0.175050E+01     0.729960E-01
      971     0.232462E+03    -0.127012E+01     0.174940E+01     0.728755E-01
      972     0.232217E+03    -0.126956E+01     0.174829E+01     0.727554E-01
      973     0.231972E+03    -0.126883E+01     0.174718E+01     0.726356E-01
      974     0.231727E+03    -0.126794E+01     0.174606E+01     0.725160E-01
      975     0.231481E+03    -0.126689E+01     0.174495E+01     0.723968E-01
      976     0.231236E+03    -0.126567E+01     0.174383E+01     0.722780E-01
      977     0.230990E+03    -0.126430E+01     0.174270E+01     0.721594E-01
      978     0.230745E+03    -0.126276E+01     0.174158E+01     0.720413E-01
      979     0.230499E+03    -0.126107E+01     0.174045E+01     0.719235E-01
      980     0.230253E+03    -0.125922E+01     0.173933E+01     0.718060E-01
      981     0.230007E+03    -0.125722E+01     0.173820E+01     0.716891E-01
      982     0.229761E+03    -0.125507E+01     0.173707E+01     0.715724E-01
      983     0.229515E+03    -0.125277E+01     0.173595E+01     0.714563E-01
      984     0.229268E+03    -0.125031E+01     0.173483E+01     0.713405E-01
      985     0.229022E+03    -0.124772E+01     0.173372E+01     0.712252E-01
      986     0.228775E+03    -0.124498E+01     0.173261E+01     0.711103E-01
      987     0.228528E+03    -0.124210E+01     0.173150E+01     0.709959E-01
      988     0.228280E+03    -0.123907E+01     0.173040E+01     0.708820E-01
      989     0.228033E+03    -0.123590E+01     0.172930E+01     0.707685E-01
      990     0.227785E+03    -0.123260E+01     0.172821E+01     0.706556E-01
      991     0.227537E+03    -0.122916E+01     0.172713E+01     0.705432E-01
      992     0.227289E+03    -0.122558E+01     0.172606E+01     0.704312E-01
      993     0.227040E+03    -0.122188E+01     0.172500E+01     0.703198E-01
      994     0.226791E+03    -0.121804E+01     0.172394E+01     0.702090E-01
      995     0.226542E+03    -0.121407E+01     0.172290E+01     0.700987E-01
      996     0.226293E+03    -0.120998E+01     0.172187E+01     0.699889E-01
      997     0.226043E+03    -0.120575E+01     0.172085E+01     0.698798E-01
      998     0.225792E+03    -0.120141E+01     0.171984E+01     0.697712E-01
      999     0.225542E+03    -0.119694E+01     0.171885E+01     0.696633E-01
     1000     0.225291E+03    -0.119235E+01     0.171787E+01     0.695559E-01
     1001     0.225039E+03    -0.118764E+01     0.171690E+01     0.694492E-01
     1002     0.224788E+03    -0.118281E+01     0.171595E+01     0.693431E-01
     1003     0.224535E+03    -0.117788E+01     0.171502E+01     0.692375E-01
     1004     0.224283E+03    -0.117283E+01     0.171410E+01     0.691325E-01
     1005     0.224030E+03    -0.116768E+01     0.171319E+01     0.690281E-01
     1006     0.223776E+03    -0.116243E+01     0.171230E+01     0.689241E-01
     1007     0.223522E+03    -0.115707E+01     0.171143E+01     0.688206E-01
     1008     0.223268E+03    -0.115162E+01     0.171057E+01     0.687176E-01
     1009     0.223014E+03    -0.114608E+01     0.170973E+01     0.686150E-01
     1010     0.222758E+03    -0.114044E+01     0.170891E+01     0.685129E-01
     1011     0.222503E+03    -0.113473E+01     0.170810E+01     0.684111E-01
     1012     0.222247E+03    -0.112893E+01     0.170731E+01     0.683097E-01
     1013     0.221991E+03    -0.112305E+01     0.170654E+01     0.682087E-01
     1014     0.221734E+03    -0.111710E+01     0.170578E+01     0.681079E-01
     1015     0.221476E+03    -0.111107E+01     0.170504E+01     0.680075E-01
     1016     0.221219E+03    -0.110497E+01     0.170432E+01     0.679073E-01
     1017     0.220961E+03    -0.109882E+01     0.170362E+01     0.678074E-01
     1018     0.220702E+03    -0.109259E+01     0.170294E+01     0.677077E-01
     1019     0.220443E+03    -0.108631E+01     0.170227E+01     0.676082E-01
     1020     0.220183E+03    -0.107997E+01     0.170162E+01     0.675090E-01
     1021     0.219923E+03    -0.107358E+01     0.170099E+01     0.674098E-01
     1022     0.219663E+03    -0.106715E+01     0.170039E+01     0.673109E-01
     1023     0.219402E+03    -0.106066E+01     0.169980E+01     0.672120E-01
     1024     0.219140E+03    -0.105414E+01     0.169923E+01     0.671132E-01
     1025     0.218879E+03    -0.104757E+01     0.169867E+01     0.670145E-01
     1026     0.218616E+03    -0.104097E+01     0.169814E+01     0.669158E-01
     1027     0.218353E+03    -0.103434E+01     0.169763E+01     0.668172E-01
     1028     0.218090E+03    -0.102768E+01     0.169714E+01     0.667186E-01
     1029     0.217826E+03    -0.102099E+01     0.169667E+01     0.666199E-01
     1030     0.217562E+03    -0.101429E+01     0.169622E+01     0.665212E-01
     1031     0.217297E+03    -0.100756E+01     0.169580E+01     0.664224E-01
     1032     0.217032E+03    -0.100083E+01     0.169539E+01     0.663235E-01
     1033     0.216766E+03    -0.994072E+00     0.169500E+01     0.662245E-01
     1034     0.216500E+03    -0.987312E+00     0.169464E+01     0.661254E-01
     1035     0.216233E+03    -0.980549E+00     0.169430E+01     0.660261E-01
     1036     0.215965E+03    -0.973780E+00     0.169398E+01     0.659266E-01
     1037     0.215697E+03    -0.967018E+00     0.169368E+01     0.658269E-01
     1038     0.215429E+03    -0.960255E+00     0.169341E+01     0.657270E-01
     1039     0.215160E+03    -0.953506E+00     0.169315E+01     0.656268E-01
     1040     0.214891E+03    -0.946767E+00     0.169292E+01     0.655264E-01
     1041     0.214621E+03    -0.940034E+00     0.169272E+01     0.654256E-01
     1042     0.214350E+03    -0.933333E+00     0.169253E+01     0.653246E-01
     1043     0.214079E+03    -0.926652E+00     0.169237E+01     0.652231E-01
     1044     0.213807E+03    -0.919989E+00     0.169224E+01     0.651214E-01
     1045     0.213535E+03    -0.913358E+00     0.169212E+01     0.650192E-01
     1046     0.213263E+03    -0.906762E+00     0.169203E+01     0.649166E-01
     1047     0.212989E+03    -0.900200E+00     0.169197E+01     0.648135E-01
     1048     0.212715E+03    -0.893675E+00     0.169193E+01     0.647100E-01
     1049     0.212441E+03    -0.887189E+00     0.169192E+01     0.646060E-01
     1050     0.212166E+03    -0.880752E+00     0.169193E+01     0.645015E-01
     1051     0.211891E+03    -0.874365E+00     0.169196E+01     0.643965E-01
     1052     0.211615E+03    -0.868028E+00     0.169202E+01     0.642910E-01
     1053     0.211338E+03    -0.861743E+00     0.169211E+01     0.641849E-01
     1054     0.211061E+03    -0.855507E+00     0.169221E+01     0.640785E-01
     1055     0.210783E+03    -0.849328E+00     0.169235E+01     0.639715E-01
     1056     0.210505E+03    -0.843212E+00     0.169250E+01     0.638641E-01
     1057     0.210226E+03    -0.837147E+00     0.169268E+01     0.637563E-01
     1058     0.209947E+03    -0.831142E+00     0.169288E+01     0.636481E-01
     1059     0.209668E+03    -0.825205E+00     0.169311E+01     0.635396E-01
     1060     0.209388E+03    -0.819329E+00     0.169336E+01     0.634306E-01
     1061     0.209107E+03    -0.813516E+00     0.169362E+01     0.633214E-01
     1062     0.208826E+03    -0.807770E+00     0.169391E+01     0.632118E-01
     1063     0.208545E+03    -0.802093E+00     0.169423E+01     0.631019E-01
     1064     0.208263E+03    -0.796487E+00     0.169456E+01     0.629918E-01
     1065     0.207981E+03    -0.790950E+00     0.169491E+01     0.628814E-01
     1066     0.207699E+03    -0.785486E+00     0.169529E+01     0.627708E-01
     1067     0.207416E+03    -0.780095E+00     0.169568E+01     0.626600E-01
     1068     0.207133E+03    -0.774783E+00     0.169609E+01     0.625489E-01
     1069     0.206849E+03    -0.769546E+00     0.169652E+01     0.624377E-01
     1070     0.206565E+03    -0.764391E+00     0.169697E+01     0.623263E-01
     1071     0.206281E+03    -0.759318E+00     0.169744E+01     0.622148E-01
     1072     0.205996E+03    -0.754323E+00     0.169793E+01     0.621032E-01
     1073     0.205712E+03    -0.749414E+00     0.169844E+01     0.619915E-01
     1074     0.205426E+03    -0.744594E+00     0.169896E+01     0.618796E-01
     1075     0.205141E+03    -0.739857E+00     0.169950E+01     0.617678E-01
     1076     0.204855E+03    -0.735213E+00     0.170006E+01     0.616559E-01
     1077     0.204570E+03    -0.730657E+00     0.170063E+01     0.615440E-01
     1078     0.204284E+03    -0.726192E+00     0.170122E+01     0.614321E-01
     1079     0.203997E+03    -0.721822E+00     0.170183E+01     0.613202E-01
     1080     0.203711E+03    -0.717550E+00     0.170245E+01     0.612084E-01
     1081     0.203424E+03    -0.713372E+00     0.170309E+01     0.610966E-01
     1082     0.203137E+03    -0.709293E+00     0.170374E+01     0.609849E-01
     1083     0.202850E+03    -0.705315E+00     0.170441E+01     0.608733E-01
     1084     0.202563E+03    -0.701442E+00     0.170509E+01     0.607618E-01
     1085     0.202275E+03    -0.697667E+00     0.170579E+01     0.606505E-01
     1086     0.201988E+03    -0.694004E+00     0.170650E+01     0.605393E-01
     1087     0.201700E+03    -0.690440E+00     0.170722E+01     0.604283E-01
     1088     0.201413E+03    -0.686988E+00     0.170796E+01     0.603174E-01
     1089     0.201125E+03    -0.683645E+00     0.170870E+01     0.602069E-01
     1090     0.200837E+03    -0.680415E+00     0.170947E+01     0.600966E-01
     1091     0.200549E+03    -0.677294E+00     0.171024E+01     0.599865E-01
     1092     0.200261E+03    -0.674298E+00     0.171102E+01     0.598766E-01
     1093     0.199973E+03    -0.671405E+00     0.171182E+01     0.597671E-01
     1094     0.199684E+03    -0.668637E+00     0.171263E+01     0.596579E-01
     1095     0.199396E+03    -0.665989E+00     0.171345E+01     0.595491E-01
     1096     0.199108E+03    -0.663465E+00     0.171427E+01     0.594406E-01
     1097     0.198820E+03    -0.661055E+00     0.171511E+01     0.593325E-01
     1098     0.198532E+03    -0.658777E+00     0.171596E+01     0.592248E-01
     1099     0.198244E+03    -0.656621E+00     0.171682E+01     0.591175E-01
     1100     0.197956E+03    -0.654593E+00     0.171769E+01     0.590106E-01
     1101     0.197668E+03    -0.652698E+00     0.171856E+01     0.589042E-01
     1102     0.197380E+03    -0.650928E+00     0.171945E+01     0.587982E-01
     1103     0.197092E+03    -0.649285E+00     0.172034E+01     0.586927E-01
     1104     0.196804E+03    -0.647770E+00     0.172124E+01     0.585876E-01
     1105     0.196516E+03    -0.646385E+00     0.172214E+01     0.584830E-01
     1106     0.196229E+03    -0.645122E+00     0.172305E+01     0.583788E-01
     1107     0.195941E+03    -0.643976E+00     0.172397E+01     0.582750E-01
     1108     0.195654E+03    -0.642962E+00     0.172489E+01     0.581716E-01
     1109     0.195367E+03    -0.642071E+00     0.172582E+01     0.580686E-01
     1110     0.195080E+03    -0.641301E+00     0.172675E+01     0.579661E-01
     1111     0.194793E+03    -0.640652E+00     0.172768E+01     0.578639E-01
     1112     0.194506E+03    -0.640121E+00     0.172862E+01     0.577622E-01
     1113     0.194220E+03    -0.639713E+00     0.172956E+01     0.576608E-01
     1114     0.193934E+03    -0.639422E+00     0.173049E+01     0.575598E-01
     1115     0.193647E+03    -0.639249E+00     0.173144E+01     0.574593E-01
     1116     0.193362E+03    -0.639195E+00     0.173238E+01     0.573591E-01
     1117     0.193076E+03    -0.639253E+00     0.173332E+01     0.572592E-01
     1118     0.192791E+03    -0.639431E+00     0.173426E+01     0.571597E-01
     1119     0.192505E+03    -0.639724E+00     0.173519E+01     0.570607E-01
     1120     0.192221E+03    -0.640129E+00     0.173613E+01     0.569619E-01
     1121     0.191936E+03    -0.640647E+00     0.173707E+01     0.568634E-01
     1122     0.191652E+03    -0.641280E+00     0.173800E+01     0.567654E-01
     1123     0.191368E+03    -0.642018E+00     0.173892E+01     0.566677E-01
     1124     0.191084E+03    -0.642875E+00     0.173985E+01     0.565703E-01
     1125     0.190801E+03    -0.643840E+00     0.174077E+01     0.564732E-01
     1126     0.190518E+03    -0.644910E+00     0.174168E+01     0.563764E-01
     1127     0.190235E+03    -0.646094E+00     0.174259E+01     0.562800E-01
     1128     0.189953E+03    -0.647381E+00     0.174349E+01     0.561839E-01
     1129     0.189671E+03    -0.648776E+00     0.174439E+01     0.560881E-01
     1130     0.189389E+03    -0.650279E+00     0.174527E+01     0.559926E-01
     1131     0.189108E+03    -0.651885E+00     0.174615E+01     0.558974E-01
     1132     0.188827E+03    -0.653603E+00     0.174702E+01     0.558024E-01
     1133     0.188547E+03    -0.655411E+00     0.174788E+01     0.557078E-01
     1134     0.188267E+03    -0.657332E+00     0.174874E+01     0.556135E-01
     1135     0.187988E+03    -0.659352E+00     0.174958E+01     0.555194E-01
     1136     0.187708E+03    -0.661470E+00     0.175041E+01     0.554256E-01
     1137     0.187430E+03    -0.663696E+00     0.175123E+01     0.553320E-01
     1138     0.187152E+03    -0.666012E+00     0.175204E+01     0.552387E-01
     1139     0.186874E+03    -0.668434E+00     0.175283E+01     0.551457E-01
     1140     0.186597E+03    -0.670951E+00     0.175361E+01     0.550529E-01
     1141     0.186320E+03    -0.673569E+00     0.175438E+01     0.549603E-01
     1142     0.186044E+03    -0.676282E+00     0.175514E+01     0.548680E-01
     1143     0.185769E+03    -0.679086E+00     0.175587E+01     0.547759E-01
     1144     0.185494E+03    -0.681985E+00     0.175660E+01     0.546840E-01
     1145     0.185219E+03    -0.684981E+00     0.175731E+01     0.545924E-01
     1146     0.184945E+03    -0.688070E+00     0.175800E+01     0.545010E-01
     1147     0.184672E+03    -0.691247E+00     0.175867E+01     0.544098E-01
     1148     0.184399E+03    -0.694529E+00     0.175933E+01     0.543187E-01
     1149     0.184127E+03    -0.697887E+00     0.175997E+01     0.542279E-01
     1150     0.183855E+03    -0.701345E+00     0.176059E+01     0.541373E-01
     1151     0.183584E+03    -0.704886E+00     0.176119E+01     0.540469E-01
     1152     0.183314E+03    -0.708514E+00     0.176177E+01     0.539567E-01
     1153     0.183044E+03    -0.712230E+00     0.176234E+01     0.538666E-01
     1154     0.182775E+03    -0.716032E+00     0.176288E+01     0.537768E-01
     1155     0.182507E+03    -0.719914E+00     0.176340E+01     0.536871E-01
     1156     0.182239E+03    -0.723863E+00     0.176390E+01     0.535976E-01
     1157     0.181972E+03    -0.727897E+00     0.176438E+01     0.535083E-01
     1158     0.181705E+03    -0.732008E+00     0.176484E+01     0.534192E-01
     1159     0.181440E+03    -0.736190E+00     0.176528E+01     0.533302E-01
     1160     0.181174E+03    -0.740439E+00     0.176570E+01     0.532416E-01
     1161     0.180910E+03    -0.744757E+00     0.176609E+01     0.531530E-01
     1162     0.180646E+03    -0.749149E+00     0.176647E+01     0.530647E-01
     1163     0.180383E+03    -0.753593E+00     0.176682E+01     0.529765E-01
     1164     0.180120E+03    -0.758110E+00     0.176715E+01     0.528885E-01
     1165     0.179858E+03    -0.762683E+00     0.176745E+01     0.528007E-01
     1166     0.179597E+03    -0.767315E+00     0.176774E+01     0.527131E-01
     1167     0.179336E+03    -0.772002E+00     0.176800E+01     0.526256E-01
     1168     0.179077E+03    -0.776739E+00     0.176824E+01     0.525384E-01
     1169     0.178817E+03    -0.781532E+00     0.176845E+01     0.524513E-01
     1170     0.178559E+03    -0.786380E+00     0.176864E+01     0.523645E-01
     1171     0.178301E+03    -0.791268E+00     0.176880E+01     0.522778E-01
     1172     0.178044E+03    -0.796204E+00     0.176895E+01     0.521913E-01
     1173     0.177788E+03    -0.801183E+00     0.176906E+01     0.521050E-01
     1174     0.177532E+03    -0.806205E+00     0.176915E+01     0.520188E-01
     1175     0.177277E+03    -0.811260E+00     0.176922E+01     0.519329E-01
     1176     0.177023E+03    -0.816356E+00     0.176926E+01     0.518471E-01
     1177     0.176770E+03    -0.821491E+00     0.176928E+01     0.517616E-01
     1178     0.176517E+03    -0.826658E+00     0.176927E+01     0.516762E-01
     1179     0.176265E+03    -0.831855E+00     0.176923E+01     0.515910E-01
     1180     0.176014E+03    -0.837083E+00     0.176917E+01     0.515059E-01
     1181     0.175763E+03    -0.842327E+00     0.176908E+01     0.514211E-01
     1182     0.175514E+03    -0.847606E+00     0.176896E+01     0.513364E-01
     1183     0.175265E+03    -0.852903E+00     0.176882E+01     0.512520E-01
     1184     0.175016E+03    -0.858223E+00     0.176865E+01     0.511676E-01
     1185     0.174769E+03    -0.863566E+00     0.176846E+01     0.510835E-01
     1186     0.174522E+03    -0.868922E+00     0.176823E+01     0.509996E-01
     1187     0.174276E+03    -0.874290E+00     0.176798E+01     0.509159E-01
     1188     0.174031E+03    -0.879676E+00     0.176769E+01     0.508323E-01
     1189     0.173787E+03    -0.885065E+00     0.176739E+01     0.507490E-01
     1190     0.173543E+03    -0.890465E+00     0.176705E+01     0.506658E-01
     1191     0.173300E+03    -0.895869E+00     0.176668E+01     0.505827E-01
     1192     0.173058E+03    -0.901281E+00     0.176628E+01     0.504999E-01
     1193     0.172817E+03    -0.906696E+00     0.176586E+01     0.504173E-01
     1194     0.172576E+03    -0.912105E+00     0.176540E+01     0.503348E-01
     1195     0.172336E+03    -0.917515E+00     0.176491E+01     0.502525E-01
     1196     0.172098E+03    -0.922921E+00     0.176440E+01     0.501704E-01
     1197     0.171859E+03    -0.928318E+00     0.176385E+01     0.500885E-01
     1198     0.171622E+03    -0.933712E+00     0.176327E+01     0.500067E-01
     1199     0.171386E+03    -0.939092E+00     0.176267E+01     0.499252E-01
     1200     0.171150E+03    -0.944460E+00     0.176203E+01     0.498438E-01
     1201     0.170915E+03    -0.949810E+00     0.176136E+01     0.497626E-01
     1202     0.170681E+03    -0.955150E+00     0.176065E+01     0.496816E-01
     1203     0.170448E+03    -0.960466E+00     0.175992E+01     0.496007E-01
     1204     0.170216E+03    -0.965769E+00     0.175916E+01     0.495200E-01
     1205     0.169984E+03    -0.971047E+00     0.175836E+01     0.494395E-01
     1206     0.169753E+03    -0.976305E+00     0.175754E+01     0.493591E-01
     1207     0.169523E+03    -0.981542E+00     0.175669E+01     0.492788E-01
     1208     0.169294E+03    -0.986754E+00     0.175580E+01     0.491986E-01
     1209     0.169066E+03    -0.991941E+00     0.175489E+01     0.491186E-01
     1210     0.168838E+03    -0.997106E+00     0.175394E+01     0.490387E-01
     1211     0.168611E+03    -0.100223E+01     0.175297E+01     0.489588E-01
     1212     0.168385E+03    -0.100733E+01     0.175197E+01     0.488791E-01
     1213     0.168159E+03    -0.101241E+01     0.175094E+01     0.487994E-01
     1214     0.167935E+03    -0.101745E+01     0.174988E+01     0.487199E-01
     1215     0.167711E+03    -0.102245E+01     0.174880E+01     0.486403E-01
     1216     0.167487E+03    -0.102742E+01     0.174768E+01     0.485609E-01
     1217     0.167265E+03    -0.103235E+01     0.174654E+01     0.484815E-01
     1218     0.167043E+03    -0.103725E+01     0.174537E+01     0.484022E-01
     1219     0.166822E+03    -0.104210E+01     0.174418E+01     0.483228E-01
     1220     0.166601E+03    -0.104692E+01     0.174296E+01     0.482435E-01
     1221     0.166381E+03    -0.105169E+01     0.174171E+01     0.481643E-01
     1222     0.166162E+03    -0.105643E+01     0.174043E+01     0.480850E-01
     1223     0.165944E+03    -0.106111E+01     0.173913E+01     0.480057E-01
     1224     0.165726E+03    -0.106576E+01     0.173780E+01     0.479265E-01
     1225     0.165509E+03    -0.107035E+01     0.173645E+01     0.478472E-01
     1226     0.165293E+03    -0.107489E+01     0.173507E+01     0.477679E-01
     1227     0.165077E+03    -0.107939E+01     0.173366E+01     0.476886E-01
     1228     0.164862E+03    -0.108383E+01     0.173223E+01     0.476092E-01
     1229     0.164647E+03    -0.108822E+01     0.173078E+01     0.475299E-01
     1230     0.164433E+03    -0.109256E+01     0.172930E+01     0.474504E-01
     1231     0.164220E+03    -0.109684E+01     0.172780E+01     0.473709E-01
     1232     0.164007E+03    -0.110107E+01     0.172627E+01     0.472913E-01
     1233     0.163795E+03    -0.110523E+01     0.172472E+01     0.472117E-01
     1234     0.163584E+03    -0.110934E+01     0.172314E+01     0.471319E-01
     1235     0.163373E+03    -0.111339E+01     0.172155E+01     0.470521E-01
     1236     0.163162E+03    -0.111737E+01     0.171992E+01     0.469722E-01
     1237     0.162953E+03    -0.112129E+01     0.171828E+01     0.468921E-01
     1238     0.162744E+03    -0.112515E+01     0.171661E+01     0.468120E-01
     1239     0.162535E+03    -0.112894E+01     0.171492E+01     0.467317E-01
     1240     0.162327E+03    -0.113266E+01     0.171321E+01     0.466513E-01
     1241     0.162119E+03    -0.113631E+01     0.171148E+01     0.465708E-01
     1242     0.161912E+03    -0.113990E+01     0.170972E+01     0.464900E-01
     1243     0.161706E+03    -0.114341E+01     0.170794E+01     0.464092E-01
     1244     0.161500E+03    -0.114685E+01     0.170615E+01     0.463281E-01
     1245     0.161295E+03    -0.115021E+01     0.170433E+01     0.462469E-01
     1246     0.161090E+03    -0.115350E+01     0.170249E+01     0.461656E-01
     1247     0.160885E+03    -0.115671E+01     0.170063E+01     0.460840E-01
     1248     0.160682E+03    -0.115985E+01     0.169875E+01     0.460023E-01
     1249     0.160478E+03    -0.116289E+01     0.169684E+01     0.459203E-01
     1250     0.160275E+03    -0.116587E+01     0.169492E+01     0.458381E-01
     1251     0.160073E+03    -0.116876E+01     0.169299E+01     0.457557E-01
     1252     0.159871E+03    -0.117156E+01     0.169102E+01     0.456731E-01
     1253     0.159669E+03    -0.117429E+01     0.168905E+01     0.455904E-01
     1254     0.159468E+03    -0.117694E+01     0.168705E+01     0.455074E-01
     1255     0.159268E+03    -0.117949E+01     0.168504E+01     0.454244E-01
     1256     0.159068E+03    -0.118197E+01     0.168301E+01     0.453412E-01
     1257     0.158868E+03    -0.118437E+01     0.168096E+01     0.452579E-01
     1258     0.158669E+03    -0.118669E+01     0.167889E+01     0.451746E-01
     1259     0.158470E+03    -0.118892E+01     0.167681E+01     0.450913E-01
     1260     0.158272E+03    -0.119108E+01     0.167472E+01     0.450079E-01
     1261     0.158074E+03    -0.119314E+01     0.167261E+01     0.449245E-01
     1262     0.157876E+03    -0.119513E+01     0.167049E+01     0.448412E-01
     1263     0.157679E+03    -0.119704E+01     0.166835E+01     0.447578E-01
     1264     0.157482E+03    -0.119887E+01     0.166620E+01     0.446746E-01
     1265     0.157286E+03    -0.120062E+01     0.166403E+01     0.445914E-01
     1266     0.157089E+03    -0.120229E+01     0.166186E+01     0.445084E-01
     1267     0.156894E+03    -0.120386E+01     0.165967E+01     0.444255E-01
     1268     0.156698E+03    -0.120537E+01     0.165747E+01     0.443428E-01
     1269     0.156503E+03    -0.120679E+01     0.165526E+01     0.442602E-01
     1270     0.156309E+03    -0.120814E+01     0.165304E+01     0.441778E-01
     1271     0.156114E+03    -0.120940E+01     0.165081E+01     0.440957E-01
     1272     0.155921E+03    -0.121059E+01     0.164857E+01     0.440138E-01
     1273     0.155727E+03    -0.121169E+01     0.164632E+01     0.439321E-01
     1274     0.155533E+03    -0.121271E+01     0.164406E+01     0.438508E-01
     1275     0.155340E+03    -0.121366E+01     0.164180E+01     0.437698E-01
     1276     0.155148E+03    -0.121452E+01     0.163953E+01     0.436891E-01
     1277     0.154955E+03    -0.121531E+01     0.163725E+01     0.436087E-01
     1278     0.154763E+03    -0.121601E+01     0.163497E+01     0.435288E-01
     1279     0.154571E+03    -0.121663E+01     0.163267E+01     0.434492E-01
     1280     0.154380E+03    -0.121718E+01     0.163037E+01     0.433701E-01
     1281     0.154188E+03    -0.121765E+01     0.162808E+01     0.432914E-01
     1282     0.153997E+03    -0.121804E+01     0.162577E+01     0.432132E-01
     1283     0.153806E+03    -0.121834E+01     0.162346E+01     0.431354E-01
     1284     0.153616E+03    -0.121858E+01     0.162114E+01     0.430582E-01
     1285     0.153425E+03    -0.121873E+01     0.161883E+01     0.429815E-01
     1286     0.153235E+03    -0.121881E+01     0.161651E+01     0.429054E-01
     1287     0.153045E+03    -0.121880E+01     0.161419E+01     0.428298E-01
     1288     0.152856E+03    -0.121872E+01     0.161187E+01     0.427549E-01
     1289     0.152666E+03    -0.121856E+01     0.160954E+01     0.426806E-01
     1290     0.152477E+03    -0.121832E+01     0.160722E+01     0.426068E-01
     1291     0.152288E+03    -0.121800E+01     0.160489E+01     0.425338E-01
     1292     0.152099E+03    -0.121760E+01     0.160257E+01     0.424615E-01
     1293     0.151910E+03    -0.121713E+01     0.160024E+01     0.423899E-01
     1294     0.151722E+03    -0.121658E+01     0.159792E+01     0.423190E-01
     1295     0.151533E+03    -0.121595E+01     0.159560E+01     0.422489E-01
     1296     0.151345E+03    -0.121525E+01     0.159328E+01     0.421795E-01
     1297     0.151157E+03    -0.121446E+01     0.159097E+01     0.421110E-01
     1298     0.150969E+03    -0.121360E+01     0.158866E+01     0.420433E-01
     1299     0.150782E+03    -0.121266E+01     0.158635E+01     0.419764E-01
     1300     0.150594E+03    -0.121165E+01     0.158405E+01     0.419104E-01
     1301     0.150406E+03    -0.121056E+01     0.158175E+01     0.418453E-01
     1302     0.150219E+03    -0.120939E+01     0.157946E+01     0.417810E-01
     1303     0.150032E+03    -0.120815E+01     0.157717E+01     0.417176E-01
     1304     0.149845E+03    -0.120683E+01     0.157489E+01     0.416549E-01
     1305     0.149658E+03    -0.120545E+01     0.157261E+01     0.415932E-01
     1306     0.149471E+03    -0.120400E+01     0.157034E+01     0.415321E-01
     1307     0.149284E+03    -0.120248E+01     0.156808E+01     0.414717E-01
     1308     0.149097E+03    -0.120089E+01     0.156582E+01     0.414120E-01
     1309     0.148910E+03    -0.119923E+01     0.156357E+01     0.413530E-01
     1310     0.148724E+03    -0.119752E+01     0.156132E+01     0.412946E-01
     1311     0.148538E+03    -0.119574E+01     0.155909E+01     0.412369E-01
     1312     0.148351E+03    -0.119389E+01     0.155686E+01     0.411797E-01
     1313     0.148165E+03    -0.119199E+01     0.155464E+01     0.411231E-01
     1314     0.147979E+03    -0.119004E+01     0.155243E+01     0.410670E-01
     1315     0.147793E+03    -0.118802E+01     0.155022E+01     0.410114E-01
     1316     0.147607E+03    -0.118595E+01     0.154803E+01     0.409563E-01
     1317     0.147421E+03    -0.118382E+01     0.154584E+01     0.409016E-01
     1318     0.147235E+03    -0.118164E+01     0.154367E+01     0.408474E-01
     1319     0.147049E+03    -0.117941E+01     0.154150E+01     0.407935E-01
     1320     0.146863E+03    -0.117714E+01     0.153934E+01     0.407400E-01
     1321     0.146678E+03    -0.117481E+01     0.153719E+01     0.406868E-01
     1322     0.146492E+03    -0.117244E+01     0.153505E+01     0.406339E-01
     1323     0.146307E+03    -0.117002E+01     0.153293E+01     0.405814E-01
     1324     0.146121E+03    -0.116756E+01     0.153082E+01     0.405291E-01
     1325     0.145936E+03    -0.116505E+01     0.152871E+01     0.404769E-01
     1326     0.145751E+03    -0.116251E+01     0.152662E+01     0.404250E-01
     1327     0.145565E+03    -0.115992E+01     0.152454E+01     0.403733E-01
     1328     0.145380E+03    -0.115730E+01     0.152246E+01     0.403217E-01
     1329     0.145195E+03    -0.115464E+01     0.152041E+01     0.402702E-01
     1330     0.145010E+03    -0.115195E+01     0.151836E+01     0.402188E-01
     1331     0.144825E+03    -0.114922E+01     0.151633E+01     0.401675E-01
     1332     0.144639E+03    -0.114646E+01     0.151431E+01     0.401162E-01
     1333     0.144454E+03    -0.114367E+01     0.151230E+01     0.400648E-01
     1334     0.144269E+03    -0.114085E+01     0.151031E+01     0.400135E-01
     1335     0.144084E+03    -0.113800E+01     0.150833E+01     0.399621E-01
     1336     0.143899E+03    -0.113512E+01     0.150636E+01     0.399106E-01
     1337     0.143714E+03    -0.113222E+01     0.150441E+01     0.398590E-01
     1338     0.143529E+03    -0.112930E+01     0.150247E+01     0.398073E-01
     1339     0.143345E+03    -0.112635E+01     0.150055E+01     0.397554E-01
     1340     0.143160E+03    -0.112339E+01     0.149864E+01     0.397033E-01
     1341     0.142975E+03    -0.112040E+01     0.149675E+01     0.396510E-01
     1342     0.142790E+03    -0.111740E+01     0.149488E+01     0.395984E-01
     1343     0.142605E+03    -0.111437E+01     0.149301E+01     0.395456E-01
     1344     0.142420E+03    -0.111134E+01     0.149117E+01     0.394925E-01
     1345     0.142235E+03    -0.110829E+01     0.148934E+01     0.394390E-01
     1346     0.142050E+03    -0.110523E+01     0.148753E+01     0.393852E-01
     1347     0.141865E+03    -0.110216E+01     0.148573E+01     0.393309E-01
     1348     0.141680E+03    -0.109908E+01     0.148396E+01     0.392763E-01
     1349     0.141495E+03    -0.109599E+01     0.148219E+01     0.392212E-01
     1350     0.141310E+03    -0.109289E+01     0.148045E+01     0.391657E-01
     1351     0.141125E+03    -0.108979E+01     0.147873E+01     0.391097E-01
     1352     0.140940E+03    -0.108669E+01     0.147702E+01     0.390531E-01
     1353     0.140755E+03    -0.108358E+01     0.147533E+01     0.389961E-01
     1354     0.140570E+03    -0.108047E+01     0.147366E+01     0.389387E-01
     1355     0.140385E+03    -0.107736E+01     0.147200E+01     0.388808E-01
     1356     0.140200E+03    -0.107426E+01     0.147036E+01     0.388225E-01
     1357     0.140015E+03    -0.107115E+01     0.146874E+01     0.387638E-01
     1358     0.139830E+03    -0.106804E+01     0.146714E+01     0.387047E-01
     1359     0.139645E+03    -0.106494E+01     0.146556E+01     0.386452E-01
     1360     0.139460E+03    -0.106185E+01     0.146399E+01     0.385854E-01
     1361     0.139275E+03    -0.105875E+01     0.146244E+01     0.385252E-01
     1362     0.139090E+03    -0.105567E+01     0.146090E+01     0.384647E-01
     1363     0.138905E+03    -0.105259E+01     0.145938E+01     0.384039E-01
     1364     0.138720E+03    -0.104952E+01     0.145788E+01     0.383429E-01
     1365     0.138535E+03    -0.104646E+01     0.145640E+01     0.382815E-01
     1366     0.138350E+03    -0.104342E+01     0.145493E+01     0.382199E-01
     1367     0.138165E+03    -0.104038E+01     0.145348E+01     0.381579E-01
     1368     0.137980E+03    -0.103736E+01     0.145205E+01     0.380958E-01
     1369     0.137795E+03    -0.103435E+01     0.145063E+01     0.380335E-01
     1370     0.137610E+03    -0.103135E+01     0.144923E+01     0.379709E-01
     1371     0.137425E+03    -0.102837E+01     0.144784E+01     0.379082E-01
     1372     0.137240E+03    -0.102541E+01     0.144647E+01     0.378453E-01
     1373     0.137055E+03    -0.102247E+01     0.144512E+01     0.377822E-01
     1374     0.136870E+03    -0.101955E+01     0.144378E+01     0.377190E-01
     1375     0.136686E+03    -0.101665E+01     0.144246E+01     0.376557E-01
     1376     0.136501E+03    -0.101376E+01     0.144115E+01     0.375923E-01
     1377     0.136316E+03    -0.101090E+01     0.143986E+01     0.375287E-01
     1378     0.136131E+03    -0.100807E+01     0.143859E+01     0.374651E-01
     1379     0.135947E+03    -0.100525E+01     0.143733E+01     0.374015E-01
     1380     0.135762E+03    -0.100247E+01     0.143609E+01     0.373378E-01
     1381     0.135578E+03    -0.999708E+00     0.143486E+01     0.372740E-01
     1382     0.135393E+03    -0.996978E+00     0.143364E+01     0.372103E-01
     1383     0.135209E+03    -0.994275E+00     0.143245E+01     0.371465E-01
     1384     0.135024E+03    -0.991601E+00     0.143126E+01     0.370828E-01
     1385     0.134840E+03    -0.988958E+00     0.143010E+01     0.370191E-01
     1386     0.134656E+03    -0.986348E+00     0.142894E+01     0.369554E-01
     1387     0.134471E+03    -0.983771E+00     0.142781E+01     0.368919E-01
     1388     0.134287E+03    -0.981227E+00     0.142668E+01     0.368283E-01
     1389     0.134103E+03    -0.978717E+00     0.142558E+01     0.367649E-01
     1390     0.133919E+03    -0.976244E+00     0.142448E+01     0.367016E-01
     1391     0.133735E+03    -0.973810E+00     0.142340E+01     0.366384E-01
     1392     0.133551E+03    -0.971411E+00     0.142234E+01     0.365754E-01
     1393     0.133367E+03    -0.969053E+00     0.142129E+01     0.365125E-01
     1394     0.133184E+03    -0.966735E+00     0.142025E+01     0.364498E-01
     1395     0.133000E+03    -0.964458E+00     0.141923E+01     0.363873E-01
     1396     0.132816E+03    -0.962221E+00     0.141822E+01     0.363249E-01
     1397     0.132633E+03    -0.960031E+00     0.141723E+01     0.362628E-01
     1398     0.132449E+03    -0.957886E+00     0.141625E+01     0.362010E-01
     1399     0.132266E+03    -0.955783E+00     0.141528E+01     0.361394E-01
     1400     0.132083E+03    -0.953727E+00     0.141433E+01     0.360780E-01
     1401     0.131900E+03    -0.951722E+00     0.141340E+01     0.360169E-01
     1402     0.131717E+03    -0.949761E+00     0.141247E+01     0.359561E-01
     1403     0.131534E+03    -0.947852E+00     0.141156E+01     0.358956E-01
     1404     0.131351E+03    -0.945986E+00     0.141066E+01     0.358354E-01
     1405     0.131168E+03    -0.944172E+00     0.140977E+01     0.357754E-01
     1406     0.130985E+03    -0.942404E+00     0.140890E+01     0.357156E-01
     1407     0.130803E+03    -0.940686E+00     0.140804E+01     0.356561E-01
     1408     0.130620E+03    -0.939014E+00     0.140719E+01     0.355969E-01
     1409     0.130438E+03    -0.937391E+00     0.140634E+01     0.355379E-01
     1410     0.130256E+03    -0.935815E+00     0.140551E+01     0.354791E-01
     1411     0.130074E+03    -0.934292E+00     0.140470E+01     0.354206E-01
     1412     0.129892E+03    -0.932816E+00     0.140389E+01     0.353623E-01
     1413     0.129710E+03    -0.931385E+00     0.140309E+01     0.353042E-01
     1414     0.129529E+03    -0.930009E+00     0.140230E+01     0.352463E-01
     1415     0.129347E+03    -0.928680E+00     0.140152E+01     0.351886E-01
     1416     0.129166E+03    -0.927398E+00     0.140075E+01     0.351311E-01
     1417     0.128985E+03    -0.926166E+00     0.139998E+01     0.350739E-01
     1418     0.128804E+03    -0.924985E+00     0.139923E+01     0.350168E-01
     1419     0.128624E+03    -0.923851E+00     0.139848E+01     0.349599E-01
     1420     0.128443E+03    -0.922770E+00     0.139774E+01     0.349032E-01
     1421     0.128263E+03    -0.921737E+00     0.139701E+01     0.348466E-01
     1422     0.128083E+03    -0.920754E+00     0.139628E+01     0.347903E-01
     1423     0.127903E+03    -0.919820E+00     0.139556E+01     0.347341E-01
     1424     0.127723E+03    -0.918937E+00     0.139485E+01     0.346780E-01
     1425     0.127543E+03    -0.918104E+00     0.139414E+01     0.346222E-01
     1426     0.127364E+03    -0.917319E+00     0.139344E+01     0.345665E-01
     1427     0.127185E+03    -0.916587E+00     0.139274E+01     0.345108E-01
     1428     0.127006E+03    -0.915908E+00     0.139205E+01     0.344554E-01
     1429     0.126828E+03    -0.915272E+00     0.139136E+01     0.344001E-01
     1430     0.126649E+03    -0.914693E+00     0.139068E+01     0.343449E-01
     1431     0.126471E+03    -0.914161E+00     0.139000E+01     0.342898E-01
     1432     0.126293E+03    -0.913682E+00     0.138933E+01     0.342349E-01
     1433     0.126115E+03    -0.913257E+00     0.138865E+01     0.341800E-01
     1434     0.125938E+03    -0.912880E+00     0.138798E+01     0.341253E-01
     1435     0.125761E+03    -0.912551E+00     0.138732E+01     0.340707E-01
     1436     0.125584E+03    -0.912274E+00     0.138665E+01     0.340162E-01
     1437     0.125407E+03    -0.912057E+00     0.138599E+01     0.339618E-01
     1438     0.125231E+03    -0.911882E+00     0.138533E+01     0.339074E-01
     1439     0.125055E+03    -0.911759E+00     0.138467E+01     0.338532E-01
     1440     0.124879E+03    -0.911693E+00     0.138401E+01     0.337990E-01
     1441     0.124704E+03    -0.911675E+00     0.138335E+01     0.337449E-01
     1442     0.124528E+03    -0.911712E+00     0.138269E+01     0.336909E-01
     1443     0.124353E+03    -0.911800E+00     0.138203E+01     0.336369E-01
     1444     0.124179E+03    -0.911939E+00     0.138137E+01     0.335829E-01
     1445     0.124005E+03    -0.912131E+00     0.138071E+01     0.335291E-01
     1446     0.123831E+03    -0.912375E+00     0.138005E+01     0.334752E-01
     1447     0.123657E+03    -0.912670E+00     0.137939E+01     0.334214E-01
     1448     0.123484E+03    -0.913021E+00     0.137872E+01     0.333677E-01
     1449     0.123311E+03    -0.913417E+00     0.137806E+01     0.333139E-01
     1450     0.123138E+03    -0.913876E+00     0.137739E+01     0.332602E-01
     1451     0.122965E+03    -0.914384E+00     0.137672E+01     0.332065E-01
     1452     0.122793E+03    -0.914938E+00     0.137604E+01     0.331528E-01
     1453     0.122622E+03    -0.915553E+00     0.137537E+01     0.330992E-01
     1454     0.122450E+03    -0.916214E+00     0.137468E+01     0.330456E-01
     1455     0.122279E+03    -0.916922E+00     0.137400E+01     0.329920E-01
     1456     0.122109E+03    -0.917681E+00     0.137331E+01     0.329385E-01
     1457     0.121939E+03    -0.918487E+00     0.137262E+01     0.328849E-01
     1458     0.121769E+03    -0.919343E+00     0.137192E+01     0.328314E-01
     1459     0.121599E+03    -0.920235E+00     0.137122E+01     0.327780E-01
     1460     0.121430E+03    -0.921180E+00     0.137052E+01     0.327246E-01
     1461     0.121261E+03    -0.922168E+00     0.136980E+01     0.326711E-01
     1462     0.121092E+03    -0.923195E+00     0.136909E+01     0.326178E-01
     1463     0.120924E+03    -0.924265E+00     0.136836E+01     0.325645E-01
     1464     0.120756E+03    -0.925381E+00     0.136764E+01     0.325113E-01
     1465     0.120589E+03    -0.926536E+00     0.136690E+01     0.324581E-01
     1466     0.120422E+03    -0.927726E+00     0.136616E+01     0.324049E-01
     1467     0.120255E+03    -0.928960E+00     0.136541E+01     0.323518E-01
     1468     0.120089E+03    -0.930230E+00     0.136466E+01     0.322987E-01
     1469     0.119923E+03    -0.931537E+00     0.136390E+01     0.322457E-01
     1470     0.119757E+03    -0.932878E+00     0.136313E+01     0.321928E-01
     1471     0.119592E+03    -0.934256E+00     0.136236E+01     0.321399E-01
     1472     0.119427E+03    -0.935672E+00     0.136157E+01     0.320872E-01
     1473     0.119263E+03    -0.937115E+00     0.136078E+01     0.320344E-01
     1474     0.119099E+03    -0.938592E+00     0.135999E+01     0.319817E-01
     1475     0.118935E+03    -0.940102E+00     0.135918E+01     0.319291E-01
     1476     0.118772E+03    -0.941639E+00     0.135836E+01     0.318765E-01
     1477     0.118609E+03    -0.943208E+00     0.135754E+01     0.318241E-01
     1478     0.118447E+03    -0.944811E+00     0.135670E+01     0.317717E-01
     1479     0.118284E+03    -0.946435E+00     0.135586E+01     0.317194E-01
     1480     0.118123E+03    -0.948088E+00     0.135501E+01     0.316671E-01
     1481     0.117961E+03    -0.949768E+00     0.135415E+01     0.316150E-01
     1482     0.117800E+03    -0.951474E+00     0.135327E+01     0.315629E-01
     1483     0.117640E+03    -0.953204E+00     0.135239E+01     0.315110E-01
     1484     0.117480E+03    -0.954958E+00     0.135150E+01     0.314591E-01
     1485     0.117320E+03    -0.956731E+00     0.135059E+01     0.314073E-01
     1486     0.117161E+03    -0.958529E+00     0.134968E+01     0.313556E-01
     1487     0.117002E+03    -0.960347E+00     0.134875E+01     0.313040E-01
     1488     0.116843E+03    -0.962180E+00     0.134781E+01     0.312524E-01
     1489     0.116685E+03    -0.964042E+00     0.134686E+01     0.312010E-01
     1490     0.116528E+03    -0.965915E+00     0.134590E+01     0.311497E-01
     1491     0.116370E+03    -0.967811E+00     0.134493E+01     0.310985E-01
     1492     0.116213E+03    -0.969718E+00     0.134394E+01     0.310474E-01
     1493     0.116057E+03    -0.971642E+00     0.134295E+01     0.309964E-01
     1494     0.115901E+03    -0.973582E+00     0.134193E+01     0.309455E-01
     1495     0.115746E+03    -0.975535E+00     0.134091E+01     0.308947E-01
     1496     0.115590E+03    -0.977499E+00     0.133987E+01     0.308440E-01
     1497     0.115436E+03    -0.979480E+00     0.133882E+01     0.307934E-01
     1498     0.115281E+03    -0.981467E+00     0.133776E+01     0.307430E-01
     1499     0.115128E+03    -0.983466E+00     0.133668E+01     0.306927E-01
     1500     0.114974E+03    -0.985472E+00     0.133558E+01     0.306425E-01
     1501     0.114821E+03    -0.987491E+00     0.133447E+01     0.305924E-01
     1502     0.114669E+03    -0.989515E+00     0.133335E+01     0.305424E-01
     1503     0.114516E+03    -0.991546E+00     0.133221E+01     0.304927E-01
     1504     0.114365E+03    -0.993578E+00     0.133106E+01     0.304430E-01
     1505     0.114214E+03    -0.995616E+00     0.132990E+01     0.303933E-01
     1506     0.114063E+03    -0.997665E+00     0.132872E+01     0.303438E-01
     1507     0.113912E+03    -0.999711E+00     0.132752E+01     0.302945E-01
     1508     0.113762E+03    -0.100176E+01     0.132631E+01     0.302453E-01
     1509     0.113613E+03    -0.100381E+01     0.132509E+01     0.301961E-01
     1510     0.113464E+03    -0.100586E+01     0.132385E+01     0.301471E-01
     1511     0.113315E+03    -0.100791E+01     0.132260E+01     0.300982E-01
     1512     0.113167E+03    -0.100995E+01     0.132134E+01     0.300494E-01
     1513     0.113019E+03    -0.101200E+01     0.132006E+01     0.300007E-01
     1514     0.112871E+03    -0.101404E+01     0.131877E+01     0.299521E-01
     1515     0.112724E+03    -0.101607E+01     0.131746E+01     0.299037E-01
     1516     0.112578E+03    -0.101811E+01     0.131614E+01     0.298553E-01
     1517     0.112431E+03    -0.102013E+01     0.131480E+01     0.298070E-01
     1518     0.112286E+03    -0.102214E+01     0.131345E+01     0.297589E-01
     1519     0.112140E+03    -0.102415E+01     0.131209E+01     0.297108E-01
     1520     0.111995E+03    -0.102615E+01     0.131071E+01     0.296628E-01
     1521     0.111851E+03    -0.102814E+01     0.130932E+01     0.296149E-01
     1522     0.111707E+03    -0.103012E+01     0.130792E+01     0.295672E-01
     1523     0.111563E+03    -0.103208E+01     0.130650E+01     0.295195E-01
     1524     0.111419E+03    -0.103403E+01     0.130507E+01     0.294719E-01
     1525     0.111276E+03    -0.103597E+01     0.130362E+01     0.294244E-01
     1526     0.111134E+03    -0.103789E+01     0.130216E+01     0.293770E-01
     1527     0.110992E+03    -0.103980E+01     0.130069E+01     0.293297E-01
     1528     0.110850E+03    -0.104168E+01     0.129920E+01     0.292825E-01
     1529     0.110709E+03    -0.104356E+01     0.129770E+01     0.292353E-01
     1530     0.110568E+03    -0.104541E+01     0.129619E+01     0.291882E-01
     1531     0.110427E+03    -0.104725E+01     0.129466E+01     0.291413E-01
     1532     0.110287E+03    -0.104906E+01     0.129312E+01     0.290944E-01
     1533     0.110147E+03    -0.105085E+01     0.129157E+01     0.290476E-01
     1534     0.110008E+03    -0.105262E+01     0.129000E+01     0.290009E-01
     1535     0.109869E+03    -0.105436E+01     0.128842E+01     0.289542E-01
     1536     0.109730E+03    -0.105609E+01     0.128683E+01     0.289076E-01
     1537     0.109592E+03    -0.105778E+01     0.128522E+01     0.288611E-01
     1538     0.109454E+03    -0.105945E+01     0.128360E+01     0.288147E-01
     1539     0.109316E+03    -0.106110E+01     0.128197E+01     0.287683E-01
     1540     0.109179E+03    -0.106271E+01     0.128032E+01     0.287221E-01
     1541     0.109043E+03    -0.106430E+01     0.127866E+01     0.286759E-01
     1542     0.108906E+03    -0.106586E+01     0.127699E+01     0.286297E-01
     1543     0.108770E+03    -0.106738E+01     0.127530E+01     0.285836E-01
     1544     0.108635E+03    -0.106887E+01     0.127361E+01     0.285377E-01
     1545     0.108499E+03    -0.107034E+01     0.127189E+01     0.284917E-01
     1546     0.108365E+03    -0.107176E+01     0.127017E+01     0.284458E-01
     1547     0.108230E+03    -0.107316E+01     0.126843E+01     0.284000E-01
     1548     0.108096E+03    -0.107451E+01     0.126668E+01     0.283543E-01
     1549     0.107962E+03    -0.107584E+01     0.126492E+01     0.283086E-01
     1550     0.107829E+03    -0.107712E+01     0.126314E+01     0.282630E-01
     1551     0.107696E+03    -0.107836E+01     0.126136E+01     0.282174E-01
     1552     0.107563E+03    -0.107957E+01     0.125956E+01     0.281719E-01
     1553     0.107431E+03    -0.108074E+01     0.125774E+01     0.281264E-01
     1554     0.107299E+03    -0.108187E+01     0.125592E+01     0.280810E-01
     1555     0.107167E+03    -0.108295E+01     0.125408E+01     0.280357E-01
     1556     0.107036E+03    -0.108401E+01     0.125223E+01     0.279904E-01
     1557     0.106905E+03    -0.108502E+01     0.125037E+01     0.279452E-01
     1558     0.106774E+03    -0.108599E+01     0.124850E+01     0.279001E-01
     1559     0.106644E+03    -0.108692E+01     0.124662E+01     0.278550E-01
     1560     0.106514E+03    -0.108781E+01     0.124473E+01     0.278100E-01
     1561     0.106384E+03    -0.108866E+01     0.124283E+01     0.277651E-01
     1562     0.106255E+03    -0.108947E+01     0.124092E+01     0.277203E-01
     1563     0.106126E+03    -0.109023E+01     0.123900E+01     0.276755E-01
     1564     0.105997E+03    -0.109096E+01     0.123707E+01     0.276308E-01
     1565     0.105868E+03    -0.109163E+01     0.123512E+01     0.275862E-01
     1566     0.105740E+03    -0.109228E+01     0.123318E+01     0.275417E-01
     1567     0.105612E+03    -0.109288E+01     0.123122E+01     0.274973E-01
     1568     0.105484E+03    -0.109343E+01     0.122925E+01     0.274529E-01
     1569     0.105357E+03    -0.109395E+01     0.122727E+01     0.274086E-01
     1570     0.105230E+03    -0.109441E+01     0.122529E+01     0.273644E-01
     1571     0.105103E+03    -0.109484E+01     0.122330E+01     0.273203E-01
     1572     0.104976E+03    -0.109523E+01     0.122130E+01     0.272763E-01
     1573     0.104850E+03    -0.109556E+01     0.121930E+01     0.272324E-01
     1574     0.104723E+03    -0.109586E+01     0.121728E+01     0.271886E-01
     1575     0.104597E+03    -0.109611E+01     0.121526E+01     0.271448E-01
     1576     0.104471E+03    -0.109632E+01     0.121324E+01     0.271012E-01
     1577     0.104346E+03    -0.109648E+01     0.121120E+01     0.270577E-01
     1578     0.104220E+03    -0.109660E+01     0.120916E+01     0.270142E-01
     1579     0.104095E+03    -0.109667E+01     0.120712E+01     0.269709E-01
     1580     0.103970E+03    -0.109669E+01     0.120507E+01     0.269276E-01
     1581     0.103845E+03    -0.109667E+01     0.120301E+01     0.268846E-01
     1582     0.103721E+03    -0.109661E+01     0.120095E+01     0.268415E-01
     1583     0.103596E+03    -0.109649E+01     0.119888E+01     0.267986E-01
     1584     0.103472E+03    -0.109634E+01     0.119681E+01     0.267558E-01
     1585     0.103348E+03    -0.109613E+01     0.119474E+01     0.267131E-01
     1586     0.103224E+03    -0.109587E+01     0.119266E+01     0.266705E-01
     1587     0.103100E+03    -0.109558E+01     0.119058E+01     0.266281E-01
     1588     0.102976E+03    -0.109523E+01     0.118849E+01     0.265857E-01
     1589     0.102853E+03    -0.109483E+01     0.118640E+01     0.265435E-01
     1590     0.102729E+03    -0.109439E+01     0.118431E+01     0.265013E-01
     1591     0.102606E+03    -0.109389E+01     0.118221E+01     0.264594E-01
     1592     0.102483E+03    -0.109335E+01     0.118011E+01     0.264175E-01
     1593     0.102360E+03    -0.109276E+01     0.117801E+01     0.263757E-01
     1594     0.102237E+03    -0.109213E+01     0.117591E+01     0.263341E-01
     1595     0.102114E+03    -0.109143E+01     0.117380E+01     0.262926E-01
     1596     0.101991E+03    -0.109070E+01     0.117169E+01     0.262512E-01
     1597     0.101868E+03    -0.108991E+01     0.116958E+01     0.262100E-01
     1598     0.101746E+03    -0.108907E+01     0.116747E+01     0.261689E-01
     1599     0.101623E+03    -0.108818E+01     0.116536E+01     0.261279E-01
     1600     0.101501E+03    -0.108725E+01     0.116325E+01     0.260871E-01
     1601     0.101379E+03    -0.108626E+01     0.116114E+01     0.260464E-01
     1602     0.101256E+03    -0.108522E+01     0.115903E+01     0.260058E-01
     1603     0.101134E+03    -0.108413E+01     0.115691E+01     0.259653E-01
     1604     0.101012E+03    -0.108299E+01     0.115480E+01     0.259250E-01
     1605     0.100890E+03    -0.108180E+01     0.115269E+01     0.258848E-01
     1606     0.100768E+03    -0.108056E+01     0.115058E+01     0.258447E-01
     1607     0.100646E+03    -0.107928E+01     0.114847E+01     0.258047E-01
     1608     0.100524E+03    -0.107795E+01     0.114636E+01     0.257649E-01
     1609     0.100402E+03    -0.107658E+01     0.114425E+01     0.257251E-01
     1610     0.100280E+03    -0.107516E+01     0.114214E+01     0.256855E-01
     1611     0.100159E+03    -0.107369E+01     0.114004E+01     0.256459E-01
     1612     0.100037E+03    -0.107218E+01     0.113793E+01     0.256065E-01
     1613     0.999156E+02    -0.107062E+01     0.113583E+01     0.255671E-01
     1614     0.997941E+02    -0.106902E+01     0.113373E+01     0.255279E-01
     1615     0.996726E+02    -0.106738E+01     0.113164E+01     0.254887E-01
     1616     0.995513E+02    -0.106570E+01     0.112954E+01     0.254496E-01
     1617     0.994300E+02    -0.106397E+01     0.112745E+01     0.254106E-01
     1618     0.993088E+02    -0.106220E+01     0.112537E+01     0.253717E-01
     1619     0.991876E+02    -0.106039E+01     0.112328E+01     0.253328E-01
     1620     0.990665E+02    -0.105854E+01     0.112120E+01     0.252940E-01
     1621     0.989454E+02    -0.105665E+01     0.111913E+01     0.252553E-01
     1622     0.988244E+02    -0.105473E+01     0.111706E+01     0.252166E-01
     1623     0.987035E+02    -0.105276E+01     0.111499E+01     0.251780E-01
     1624     0.985826E+02    -0.105076E+01     0.111292E+01     0.251394E-01
     1625     0.984618E+02    -0.104872E+01     0.111087E+01     0.251010E-01
     1626     0.983411E+02    -0.104665E+01     0.110881E+01     0.250625E-01
     1627     0.982204E+02    -0.104453E+01     0.110676E+01     0.250241E-01
     1628     0.980997E+02    -0.104238E+01     0.110472E+01     0.249858E-01
     1629     0.979792E+02    -0.104020E+01     0.110268E+01     0.249474E-01
     1630     0.978587E+02    -0.103798E+01     0.110065E+01     0.249092E-01
     1631     0.977382E+02    -0.103573E+01     0.109863E+01     0.248709E-01
     1632     0.976178E+02    -0.103344E+01     0.109661E+01     0.248327E-01
     1633     0.974975E+02    -0.103112E+01     0.109460E+01     0.247945E-01
     1634     0.973772E+02    -0.102877E+01     0.109259E+01     0.247563E-01
     1635     0.972570E+02    -0.102639E+01     0.109059E+01     0.247181E-01
     1636     0.971368E+02    -0.102398E+01     0.108860E+01     0.246800E-01
     1637     0.970167E+02    -0.102153E+01     0.108662E+01     0.246418E-01
     1638     0.968967E+02    -0.101906E+01     0.108464E+01     0.246037E-01
     1639     0.967767E+02    -0.101656E+01     0.108267E+01     0.245656E-01
     1640     0.966568E+02    -0.101402E+01     0.108071E+01     0.245274E-01
     1641     0.965368E+02    -0.101147E+01     0.107876E+01     0.244893E-01
     1642     0.964170E+02    -0.100888E+01     0.107681E+01     0.244512E-01
     1643     0.962972E+02    -0.100626E+01     0.107488E+01     0.244130E-01
     1644     0.961775E+02    -0.100362E+01     0.107295E+01     0.243749E-01
     1645     0.960579E+02    -0.100096E+01     0.107104E+01     0.243367E-01
     1646     0.959383E+02    -0.998263E+00     0.106913E+01     0.242985E-01
     1647     0.958187E+02    -0.995544E+00     0.106723E+01     0.242603E-01
     1648     0.956992E+02    -0.992804E+00     0.106534E+01     0.242220E-01
     1649     0.955797E+02    -0.990038E+00     0.106346E+01     0.241837E-01
     1650     0.954603E+02    -0.987249E+00     0.106159E+01     0.241454E-01
     1651     0.953409E+02    -0.984439E+00     0.105974E+01     0.241070E-01
     1652     0.952217E+02    -0.981607E+00     0.105789E+01     0.240686E-01
     1653     0.951024E+02    -0.978752E+00     0.105605E+01     0.240302E-01
     1654     0.949832E+02    -0.975877E+00     0.105423E+01     0.239918E-01
     1655     0.948640E+02    -0.972986E+00     0.105241E+01     0.239533E-01
     1656     0.947450E+02    -0.970071E+00     0.105061E+01     0.239148E-01
     1657     0.946259E+02    -0.967141E+00     0.104881E+01     0.238763E-01
     1658     0.945069E+02    -0.964196E+00     0.104703E+01     0.238378E-01
     1659     0.943879E+02    -0.961230E+00     0.104526E+01     0.237993E-01
     1660     0.942691E+02    -0.958250E+00     0.104349E+01     0.237608E-01
     1661     0.941501E+02    -0.955259E+00     0.104174E+01     0.237223E-01
     1662     0.940313E+02    -0.952248E+00     0.104000E+01     0.236837E-01
     1663     0.939126E+02    -0.949226E+00     0.103827E+01     0.236452E-01
     1664     0.937938E+02    -0.946193E+00     0.103655E+01     0.236068E-01
     1665     0.936751E+02    -0.943150E+00     0.103484E+01     0.235683E-01
     1666     0.935565E+02    -0.940090E+00     0.103315E+01     0.235299E-01
     1667     0.934379E+02    -0.937025E+00     0.103146E+01     0.234915E-01
     1668     0.933193E+02    -0.933948E+00     0.102978E+01     0.234531E-01
     1669     0.932008E+02    -0.930865E+00     0.102812E+01     0.234147E-01
     1670     0.930823E+02    -0.927775E+00     0.102647E+01     0.233764E-01
     1671     0.929639E+02    -0.924675E+00     0.102483E+01     0.233382E-01
     1672     0.928455E+02    -0.921567E+00     0.102319E+01     0.233000E-01
     1673     0.927272E+02    -0.918458E+00     0.102157E+01     0.232618E-01
     1674     0.926088E+02    -0.915342E+00     0.101997E+01     0.232237E-01
     1675     0.924905E+02    -0.912219E+00     0.101837E+01     0.231857E-01
     1676     0.923723E+02    -0.909100E+00     0.101678E+01     0.231477E-01
     1677     0.922541E+02    -0.905973E+00     0.101521E+01     0.231098E-01
     1678     0.921359E+02    -0.902848E+00     0.101364E+01     0.230720E-01
     1679     0.920178E+02    -0.899721E+00     0.101209E+01     0.230342E-01
     1680     0.918997E+02    -0.896592E+00     0.101055E+01     0.229965E-01
     1681     0.917816E+02    -0.893466E+00     0.100902E+01     0.229589E-01
     1682     0.916636E+02    -0.890341E+00     0.100750E+01     0.229214E-01
     1683     0.915455E+02    -0.887219E+00     0.100599E+01     0.228840E-01
     1684     0.914276E+02    -0.884098E+00     0.100450E+01     0.228467E-01
     1685     0.913097E+02    -0.880981E+00     0.100301E+01     0.228095E-01
     1686     0.911917E+02    -0.877869E+00     0.100154E+01     0.227724E-01
     1687     0.910739E+02    -0.874763E+00     0.100008E+01     0.227354E-01
     1688     0.909561E+02    -0.871662E+00     0.998628E+00     0.226985E-01
     1689     0.908382E+02    -0.868570E+00     0.997189E+00     0.226618E-01
     1690     0.907205E+02    -0.865484E+00     0.995763E+00     0.226252E-01
     1691     0.906027E+02    -0.862410E+00     0.994348E+00     0.225886E-01
     1692     0.904850E+02    -0.859342E+00     0.992944E+00     0.225523E-01
     1693     0.903673E+02    -0.856281E+00     0.991553E+00     0.225160E-01
     1694     0.902496E+02    -0.853235E+00     0.990174E+00     0.224799E-01
     1695     0.901320E+02    -0.850200E+00     0.988805E+00     0.224440E-01
     1696     0.900144E+02    -0.847181E+00     0.987449E+00     0.224082E-01
     1697     0.898967E+02    -0.844172E+00     0.986105E+00     0.223725E-01
     1698     0.897792E+02    -0.841174E+00     0.984773E+00     0.223370E-01
     1699     0.896617E+02    -0.838192E+00     0.983452E+00     0.223017E-01
     1700     0.895442E+02    -0.835229E+00     0.982144E+00     0.222664E-01
     1701     0.894267E+02    -0.832282E+00     0.980847E+00     0.222314E-01
     1702     0.893092E+02    -0.829347E+00     0.979562E+00     0.221966E-01
     1703     0.891918E+02    -0.826433E+00     0.978289E+00     0.221619E-01
     1704     0.890743E+02    -0.823533E+00     0.977027E+00     0.221274E-01
     1705     0.889570E+02    -0.820654E+00     0.975776E+00     0.220930E-01
     1706     0.888397E+02    -0.817793E+00     0.974537E+00     0.220587E-01
     1707     0.887223E+02    -0.814948E+00     0.973309E+00     0.220246E-01
     1708     0.886050E+02    -0.812125E+00     0.972091E+00     0.219906E-01
     1709     0.884878E+02    -0.809318E+00     0.970885E+00     0.219568E-01
     1710     0.883706E+02    -0.806536E+00     0.969688E+00     0.219231E-01
     1711     0.882534E+02    -0.803767E+00     0.968502E+00     0.218895E-01
     1712     0.881363E+02    -0.801023E+00     0.967326E+00     0.218561E-01
     1713     0.880193E+02    -0.798302E+00     0.966161E+00     0.218227E-01
     1714     0.879022E+02    -0.795598E+00     0.965005E+00     0.217895E-01
     1715     0.877853E+02    -0.792917E+00     0.963859E+00     0.217563E-01
     1716     0.876684E+02    -0.790257E+00     0.962722E+00     0.217233E-01
     1717     0.875515E+02    -0.787617E+00     0.961595E+00     0.216904E-01
     1718     0.874347E+02    -0.785004E+00     0.960477E+00     0.216576E-01
     1719     0.873180E+02    -0.782413E+00     0.959368E+00     0.216248E-01
     1720     0.872013E+02    -0.779844E+00     0.958268E+00     0.215922E-01
     1721     0.870847E+02    -0.777301E+00     0.957177E+00     0.215596E-01
     1722     0.869682E+02    -0.774781E+00     0.956095E+00     0.215271E-01
     1723     0.868517E+02    -0.772286E+00     0.955020E+00     0.214947E-01
     1724     0.867353E+02    -0.769816E+00     0.953954E+00     0.214623E-01
     1725     0.866189E+02    -0.767370E+00     0.952897E+00     0.214299E-01
     1726     0.865027E+02    -0.764951E+00     0.951847E+00     0.213977E-01
     1727     0.863865E+02    -0.762558E+00     0.950804E+00     0.213655E-01
     1728     0.862704E+02    -0.760190E+00     0.949770E+00     0.213334E-01
     1729     0.861544E+02    -0.757851E+00     0.948742E+00     0.213013E-01
     1730     0.860384E+02    -0.755538E+00     0.947723E+00     0.212692E-01
     1731     0.859225E+02    -0.753253E+00     0.946710E+00     0.212372E-01
     1732     0.858068E+02    -0.750995E+00     0.945704E+00     0.212052E-01
     1733     0.856911E+02    -0.748767E+00     0.944705E+00     0.211732E-01
     1734     0.855755E+02    -0.746566E+00     0.943713E+00     0.211413E-01
     1735     0.854600E+02    -0.744396E+00     0.942727E+00     0.211094E-01
     1736     0.853446E+02    -0.742254E+00     0.941748E+00     0.210775E-01
     1737     0.852292E+02    -0.740141E+00     0.940775E+00     0.210455E-01
     1738     0.851140E+02    -0.738062E+00     0.939808E+00     0.210137E-01
     1739     0.849989E+02    -0.736010E+00     0.938846E+00     0.209818E-01
     1740     0.848839E+02    -0.733989E+00     0.937890E+00     0.209499E-01
     1741     0.847690E+02    -0.732000E+00     0.936940E+00     0.209180E-01
     1742     0.846541E+02    -0.730043E+00     0.935996E+00     0.208861E-01
     1743     0.845395E+02    -0.728121E+00     0.935056E+00     0.208541E-01
     1744     0.844249E+02    -0.726227E+00     0.934121E+00     0.208222E-01
     1745     0.843105E+02    -0.724369E+00     0.933192E+00     0.207902E-01
     1746     0.841960E+02    -0.722544E+00     0.932268E+00     0.207582E-01
     1747     0.840818E+02    -0.720751E+00     0.931347E+00     0.207261E-01
     1748     0.839677E+02    -0.718991E+00     0.930431E+00     0.206941E-01
     1749     0.838537E+02    -0.717266E+00     0.929519E+00     0.206619E-01
     1750     0.837398E+02    -0.715579E+00     0.928612E+00     0.206298E-01
     1751     0.836260E+02    -0.713922E+00     0.927708E+00     0.205975E-01
     1752     0.835123E+02    -0.712304E+00     0.926809E+00     0.205653E-01
     1753     0.833989E+02    -0.710717E+00     0.925913E+00     0.205330E-01
     1754     0.832855E+02    -0.709169E+00     0.925019E+00     0.205006E-01
     1755     0.831722E+02    -0.707651E+00     0.924130E+00     0.204682E-01
     1756     0.830592E+02    -0.706171E+00     0.923243E+00     0.204358E-01
     1757     0.829462E+02    -0.704723E+00     0.922359E+00     0.204033E-01
     1758     0.828333E+02    -0.703307E+00     0.921479E+00     0.203708E-01
     1759     0.827206E+02    -0.701924E+00     0.920599E+00     0.203383E-01
     1760     0.826081E+02    -0.700576E+00     0.919724E+00     0.203058E-01
     1761     0.824957E+02    -0.699259E+00     0.918850E+00     0.202733E-01
     1762     0.823835E+02    -0.697977E+00     0.917978E+00     0.202407E-01
     1763     0.822713E+02    -0.696727E+00     0.917108E+00     0.202082E-01
     1764     0.821593E+02    -0.695507E+00     0.916239E+00     0.201756E-01
     1765     0.820476E+02    -0.694318E+00     0.915372E+00     0.201430E-01
     1766     0.819359E+02    -0.693164E+00     0.914507E+00     0.201105E-01
     1767     0.818243E+02    -0.692041E+00     0.913643E+00     0.200779E-01
     1768     0.817130E+02    -0.690947E+00     0.912779E+00     0.200454E-01
     1769     0.816018E+02    -0.689886E+00     0.911916E+00     0.200129E-01
     1770     0.814908E+02    -0.688853E+00     0.911055E+00     0.199804E-01
     1771     0.813800E+02    -0.687854E+00     0.910193E+00     0.199479E-01
     1772     0.812692E+02    -0.686880E+00     0.909332E+00     0.199154E-01
     1773     0.811587E+02    -0.685941E+00     0.908471E+00     0.198830E-01
     1774     0.810484E+02    -0.685028E+00     0.907609E+00     0.198506E-01
     1775     0.809382E+02    -0.684147E+00     0.906748E+00     0.198182E-01
     1776     0.808282E+02    -0.683297E+00     0.905885E+00     0.197859E-01
     1777     0.807184E+02    -0.682471E+00     0.905023E+00     0.197536E-01
     1778     0.806088E+02    -0.681678E+00     0.904160E+00     0.197214E-01
     1779     0.804992E+02    -0.680913E+00     0.903296E+00     0.196892E-01
     1780     0.803900E+02    -0.680174E+00     0.902430E+00     0.196571E-01
     1781     0.802808E+02    -0.679468E+00     0.901564E+00     0.196251E-01
     1782     0.801719E+02    -0.678784E+00     0.900696E+00     0.195931E-01
     1783     0.800632E+02    -0.678131E+00     0.899826E+00     0.195612E-01
     1784     0.799547E+02    -0.677505E+00     0.898955E+00     0.195293E-01
     1785     0.798463E+02    -0.676907E+00     0.898081E+00     0.194975E-01
     1786     0.797382E+02    -0.676332E+00     0.897206E+00     0.194658E-01
     1787     0.796302E+02    -0.675786E+00     0.896328E+00     0.194342E-01
     1788     0.795224E+02    -0.675267E+00     0.895448E+00     0.194026E-01
     1789     0.794149E+02    -0.674775E+00     0.894565E+00     0.193711E-01
     1790     0.793075E+02    -0.674307E+00     0.893679E+00     0.193398E-01
     1791     0.792004E+02    -0.673866E+00     0.892790E+00     0.193085E-01
     1792     0.790934E+02    -0.673452E+00     0.891898E+00     0.192774E-01
     1793     0.789867E+02    -0.673059E+00     0.891002E+00     0.192463E-01
     1794     0.788802E+02    -0.672694E+00     0.890103E+00     0.192153E-01
     1795     0.787739E+02    -0.672354E+00     0.889200E+00     0.191845E-01
     1796     0.786677E+02    -0.672041E+00     0.888294E+00     0.191538E-01
     1797     0.785619E+02    -0.671749E+00     0.887383E+00     0.191231E-01
     1798     0.784562E+02    -0.671481E+00     0.886468E+00     0.190926E-01
     1799     0.783507E+02    -0.671236E+00     0.885549E+00     0.190623E-01
     1800     0.782455E+02    -0.671016E+00     0.884625E+00     0.190320E-01
     1801     0.781405E+02    -0.670822E+00     0.883696E+00     0.190019E-01
     1802     0.780357E+02    -0.670647E+00     0.882762E+00     0.189720E-01
     1803     0.779312E+02    -0.670496E+00     0.881824E+00     0.189421E-01
     1804     0.778268E+02    -0.670368E+00     0.880881E+00     0.189125E-01
     1805     0.777228E+02    -0.670256E+00     0.879932E+00     0.188829E-01
     1806     0.776189E+02    -0.670169E+00     0.878980E+00     0.188534E-01
     1807     0.775153E+02    -0.670100E+00     0.878021E+00     0.188241E-01
     1808     0.774119E+02    -0.670052E+00     0.877058E+00     0.187950E-01
     1809     0.773087E+02    -0.670023E+00     0.876089E+00     0.187659E-01
     1810     0.772058E+02    -0.670013E+00     0.875115E+00     0.187370E-01
     1811     0.771032E+02    -0.670020E+00     0.874136E+00     0.187082E-01
     1812     0.770008E+02    -0.670042E+00     0.873151E+00     0.186795E-01
     1813     0.768985E+02    -0.670087E+00     0.872160E+00     0.186510E-01
     1814     0.767966E+02    -0.670144E+00     0.871165E+00     0.186226E-01
     1815     0.766949E+02    -0.670217E+00     0.870164E+00     0.185944E-01
     1816     0.765935E+02    -0.670300E+00     0.869157E+00     0.185662E-01
     1817     0.764923E+02    -0.670403E+00     0.868144E+00     0.185383E-01
     1818     0.763914E+02    -0.670519E+00     0.867126E+00     0.185104E-01
     1819     0.762907E+02    -0.670645E+00     0.866103E+00     0.184827E-01
     1820     0.761903E+02    -0.670790E+00     0.865073E+00     0.184550E-01
     1821     0.760901E+02    -0.670940E+00     0.864037E+00     0.184276E-01
     1822     0.759902E+02    -0.671107E+00     0.862996E+00     0.184002E-01
     1823     0.758905E+02    -0.671282E+00     0.861948E+00     0.183730E-01
     1824     0.757911E+02    -0.671467E+00     0.860894E+00     0.183460E-01
     1825     0.756920E+02    -0.671664E+00     0.859834E+00     0.183190E-01
     1826     0.755931E+02    -0.671871E+00     0.858768E+00     0.182922E-01
     1827     0.754946E+02    -0.672085E+00     0.857696E+00     0.182654E-01
     1828     0.753963E+02    -0.672306E+00     0.856617E+00     0.182389E-01
     1829     0.752982E+02    -0.672539E+00     0.855533E+00     0.182125E-01
     1830     0.752005E+02    -0.672775E+00     0.854441E+00     0.181861E-01
     1831     0.751030E+02    -0.673016E+00     0.853344E+00     0.181600E-01
     1832     0.750058E+02    -0.673267E+00     0.852239E+00     0.181339E-01
     1833     0.749088E+02    -0.673524E+00     0.851128E+00     0.181080E-01
     1834     0.748122E+02    -0.673782E+00     0.850011E+00     0.180822E-01
     1835     0.747158E+02    -0.674045E+00     0.848887E+00     0.180565E-01
     1836     0.746197E+02    -0.674314E+00     0.847756E+00     0.180310E-01
     1837     0.745239E+02    -0.674584E+00     0.846618E+00     0.180056E-01
     1838     0.744283E+02    -0.674858E+00     0.845474E+00     0.179803E-01
     1839     0.743331E+02    -0.675130E+00     0.844322E+00     0.179551E-01
     1840     0.742382E+02    -0.675408E+00     0.843164E+00     0.179301E-01
     1841     0.741436E+02    -0.675684E+00     0.841998E+00     0.179052E-01
     1842     0.740492E+02    -0.675963E+00     0.840825E+00     0.178804E-01
     1843     0.739551E+02    -0.676241E+00     0.839645E+00     0.178558E-01
     1844     0.738613E+02    -0.676516E+00     0.838458E+00     0.178313E-01
     1845     0.737679E+02    -0.676791E+00     0.837264E+00     0.178069E-01
     1846     0.736747E+02    -0.677064E+00     0.836063E+00     0.177826E-01
     1847     0.735819E+02    -0.677334E+00     0.834854E+00     0.177585E-01
     1848     0.734893E+02    -0.677603E+00     0.833638E+00     0.177345E-01
     1849     0.733970E+02    -0.677867E+00     0.832414E+00     0.177106E-01
     1850     0.733051E+02    -0.678126E+00     0.831182E+00     0.176868E-01
     1851     0.732134E+02    -0.678377E+00     0.829943E+00     0.176632E-01
     1852     0.731221E+02    -0.678626E+00     0.828697E+00     0.176397E-01
     1853     0.730311E+02    -0.678870E+00     0.827443E+00     0.176163E-01
     1854     0.729403E+02    -0.679110E+00     0.826182E+00     0.175930E-01
     1855     0.728499E+02    -0.679341E+00     0.824913E+00     0.175698E-01
     1856     0.727597E+02    -0.679567E+00     0.823638E+00     0.175468E-01
     1857     0.726699E+02    -0.679786E+00     0.822355E+00     0.175238E-01
     1858     0.725803E+02    -0.679997E+00     0.821065E+00     0.175010E-01
     1859     0.724910E+02    -0.680203E+00     0.819769E+00     0.174783E-01
     1860     0.724020E+02    -0.680397E+00     0.818466E+00     0.174556E-01
     1861     0.723132E+02    -0.680589E+00     0.817156E+00     0.174331E-01
     1862     0.722247E+02    -0.680767E+00     0.815839E+00     0.174106E-01
     1863     0.721365E+02    -0.680940E+00     0.814516E+00     0.173883E-01
     1864     0.720485E+02    -0.681105E+00     0.813186E+00     0.173660E-01
     1865     0.719609E+02    -0.681260E+00     0.811850E+00     0.173438E-01
     1866     0.718734E+02    -0.681403E+00     0.810508E+00     0.173217E-01
     1867     0.717862E+02    -0.681536E+00     0.809160E+00     0.172997E-01
     1868     0.716992E+02    -0.681662E+00     0.807806E+00     0.172777E-01
     1869     0.716125E+02    -0.681774E+00     0.806445E+00     0.172558E-01
     1870     0.715260E+02    -0.681881E+00     0.805079E+00     0.172340E-01
     1871     0.714398E+02    -0.681972E+00     0.803707E+00     0.172122E-01
     1872     0.713537E+02    -0.682051E+00     0.802330E+00     0.171906E-01
     1873     0.712679E+02    -0.682120E+00     0.800947E+00     0.171690E-01
     1874     0.711824E+02    -0.682178E+00     0.799558E+00     0.171474E-01
     1875     0.710970E+02    -0.682225E+00     0.798164E+00     0.171258E-01
     1876     0.710119E+02    -0.682254E+00     0.796764E+00     0.171044E-01
     1877     0.709269E+02    -0.682277E+00     0.795360E+00     0.170830E-01
     1878     0.708422E+02    -0.682281E+00     0.793950E+00     0.170616E-01
     1879     0.707577E+02    -0.682276E+00     0.792535E+00     0.170402E-01
     1880     0.706734E+02    -0.682253E+00     0.791115E+00     0.170190E-01
     1881     0.705894E+02    -0.682215E+00     0.789690E+00     0.169977E-01
     1882     0.705054E+02    -0.682165E+00     0.788260E+00     0.169765E-01
     1883     0.704216E+02    -0.682102E+00     0.786826E+00     0.169553E-01
     1884     0.703381E+02    -0.682020E+00     0.785388E+00     0.169341E-01
     1885     0.702547E+02    -0.681927E+00     0.783944E+00     0.169130E-01
     1886     0.701716E+02    -0.681813E+00     0.782496E+00     0.168919E-01
     1887     0.700885E+02    -0.681689E+00     0.781045E+00     0.168707E-01
     1888     0.700057E+02    -0.681542E+00     0.779588E+00     0.168496E-01
     1889     0.699230E+02    -0.681383E+00     0.778128E+00     0.168285E-01
     1890     0.698405E+02    -0.681206E+00     0.776663E+00     0.168075E-01
     1891     0.697581E+02    -0.681010E+00     0.775195E+00     0.167864E-01
     1892     0.696759E+02    -0.680799E+00     0.773722E+00     0.167653E-01
     1893     0.695939E+02    -0.680567E+00     0.772246E+00     0.167443E-01
     1894     0.695120E+02    -0.680321E+00     0.770766E+00     0.167232E-01
     1895     0.694302E+02    -0.680056E+00     0.769283E+00     0.167021E-01
     1896     0.693486E+02    -0.679769E+00     0.767796E+00     0.166810E-01
     1897     0.692671E+02    -0.679462E+00     0.766306E+00     0.166599E-01
     1898     0.691858E+02    -0.679139E+00     0.764812E+00     0.166388E-01
     1899     0.691046E+02    -0.678793E+00     0.763315E+00     0.166177E-01
     1900     0.690235E+02    -0.678429E+00     0.761815E+00     0.165965E-01
     1901     0.689425E+02    -0.678044E+00     0.760312E+00     0.165753E-01
     1902     0.688616E+02    -0.677637E+00     0.758807E+00     0.165541E-01
     1903     0.687809E+02    -0.677213E+00     0.757298E+00     0.165329E-01
     1904     0.687003E+02    -0.676768E+00     0.755786E+00     0.165117E-01
     1905     0.686198E+02    -0.676302E+00     0.754273E+00     0.164904E-01
     1906     0.685394E+02    -0.675816E+00     0.752756E+00     0.164692E-01
     1907     0.684591E+02    -0.675310E+00     0.751237E+00     0.164479E-01
     1908     0.683790E+02    -0.674783E+00     0.749718E+00     0.164265E-01
     1909     0.682989E+02    -0.674237E+00     0.748195E+00     0.164052E-01
     1910     0.682190E+02    -0.673672E+00     0.746671E+00     0.163840E-01
     1911     0.681391E+02    -0.673086E+00     0.745145E+00     0.163627E-01
     1912     0.680594E+02    -0.672481E+00     0.743619E+00     0.163414E-01
     1913     0.679798E+02    -0.671855E+00     0.742090E+00     0.163201E-01
     1914     0.679003E+02    -0.671211E+00     0.740561E+00     0.162988E-01
     1915     0.678208E+02    -0.670547E+00     0.739029E+00     0.162775E-01
     1916     0.677415E+02    -0.669863E+00     0.737498E+00     0.162563E-01
     1917     0.676623E+02    -0.669161E+00     0.735965E+00     0.162351E-01
     1918     0.675832E+02    -0.668439E+00     0.734432E+00     0.162138E-01
     1919     0.675041E+02    -0.667697E+00     0.732899E+00     0.161926E-01
     1920     0.674253E+02    -0.666936E+00     0.731365E+00     0.161715E-01
     1921     0.673464E+02    -0.666157E+00     0.729831E+00     0.161503E-01
     1922     0.672676E+02    -0.665358E+00     0.728297E+00     0.161292E-01
     1923     0.671889E+02    -0.664540E+00     0.726763E+00     0.161081E-01
     1924     0.671104E+02    -0.663703E+00     0.725230E+00     0.160870E-01
     1925     0.670319E+02    -0.662848E+00     0.723697E+00     0.160660E-01
     1926     0.669535E+02    -0.661973E+00     0.722164E+00     0.160450E-01
     1927     0.668752E+02    -0.661079E+00     0.720632E+00     0.160241E-01
     1928     0.667970E+02    -0.660168E+00     0.719101E+00     0.160031E-01
     1929     0.667188E+02    -0.659238E+00     0.717571E+00     0.159823E-01
     1930     0.666408E+02    -0.658289E+00     0.716042E+00     0.159615E-01
     1931     0.665628E+02    -0.657322E+00     0.714514E+00     0.159407E-01
     1932     0.664849E+02    -0.656335E+00     0.712988E+00     0.159200E-01
     1933     0.664070E+02    -0.655331E+00     0.711463E+00     0.158993E-01
     1934     0.663293E+02    -0.654309E+00     0.709940E+00     0.158787E-01
     1935     0.662516E+02    -0.653268E+00     0.708418E+00     0.158582E-01
     1936     0.661740E+02    -0.652209E+00     0.706899E+00     0.158377E-01
     1937     0.660965E+02    -0.651133E+00     0.705382E+00     0.158173E-01
     1938     0.660190E+02    -0.650038E+00     0.703867E+00     0.157970E-01
     1939     0.659416E+02    -0.648926E+00     0.702354E+00     0.157767E-01
     1940     0.658642E+02    -0.647794E+00     0.700844E+00     0.157565E-01
     1941     0.657869E+02    -0.646646E+00     0.699337E+00     0.157364E-01
     1942     0.657097E+02    -0.645480E+00     0.697832E+00     0.157163E-01
     1943     0.656326E+02    -0.644296E+00     0.696331E+00     0.156964E-01
     1944     0.655555E+02    -0.643095E+00     0.694833E+00     0.156765E-01
     1945     0.654785E+02    -0.641876E+00     0.693337E+00     0.156567E-01
     1946     0.654015E+02    -0.640639E+00     0.691846E+00     0.156370E-01
     1947     0.653246E+02    -0.639384E+00     0.690358E+00     0.156173E-01
     1948     0.652477E+02    -0.638114E+00     0.688873E+00     0.155978E-01
     1949     0.651709E+02    -0.636825E+00     0.687392E+00     0.155784E-01
     1950     0.650942E+02    -0.635520E+00     0.685917E+00     0.155591E-01
     1951     0.650175E+02    -0.634197E+00     0.684443E+00     0.155398E-01
     1952     0.649408E+02    -0.632857E+00     0.682975E+00     0.155207E-01
     1953     0.648642E+02    -0.631501E+00     0.681512E+00     0.155016E-01
     1954     0.647877E+02    -0.630128E+00     0.680052E+00     0.154827E-01
     1955     0.647112E+02    -0.628740E+00     0.678597E+00     0.154638E-01
     1956     0.646347E+02    -0.627337E+00     0.677146E+00     0.154450E-01
     1957     0.645583E+02    -0.625919E+00     0.675699E+00     0.154263E-01
     1958     0.644820E+02    -0.624486E+00     0.674257E+00     0.154077E-01
     1959     0.644057E+02    -0.623039E+00     0.672821E+00     0.153891E-01
     1960     0.643295E+02    -0.621578E+00     0.671389E+00     0.153706E-01
     1961     0.642534E+02    -0.620105E+00     0.669961E+00     0.153522E-01
     1962     0.641772E+02    -0.618617E+00     0.668538E+00     0.153338E-01
     1963     0.641012E+02    -0.617117E+00     0.667121E+00     0.153155E-01
     1964     0.640252E+02    -0.615605E+00     0.665708E+00     0.152973E-01
     1965     0.639493E+02    -0.614080E+00     0.664299E+00     0.152791E-01
     1966     0.638734E+02    -0.612544E+00     0.662897E+00     0.152609E-01
     1967     0.637976E+02    -0.610997E+00     0.661499E+00     0.152428E-01
     1968     0.637218E+02    -0.609439E+00     0.660107E+00     0.152248E-01
     1969     0.636462E+02    -0.607870E+00     0.658720E+00     0.152067E-01
     1970     0.635705E+02    -0.606291E+00     0.657339E+00     0.151887E-01
     1971     0.634950E+02    -0.604702E+00     0.655962E+00     0.151707E-01
     1972     0.634195E+02    -0.603105E+00     0.654591E+00     0.151528E-01
     1973     0.633441E+02    -0.601498E+00     0.653226E+00     0.151349E-01
     1974     0.632688E+02    -0.599882E+00     0.651867E+00     0.151170E-01
     1975     0.631935E+02    -0.598258E+00     0.650513E+00     0.150991E-01
     1976     0.631182E+02    -0.596626E+00     0.649165E+00     0.150812E-01
     1977     0.630431E+02    -0.594986E+00     0.647822E+00     0.150634E-01
     1978     0.629680E+02    -0.593340E+00     0.646486E+00     0.150455E-01
     1979     0.628930E+02    -0.591686E+00     0.645155E+00     0.150277E-01
     1980     0.628181E+02    -0.590026E+00     0.643831E+00     0.150098E-01
     1981     0.627432E+02    -0.588359E+00     0.642512E+00     0.149919E-01
     1982     0.626684E+02    -0.586688E+00     0.641200E+00     0.149741E-01
     1983     0.625936E+02    -0.585010E+00     0.639894E+00     0.149562E-01
     1984     0.625190E+02    -0.583328E+00     0.638594E+00     0.149383E-01
     1985     0.624444E+02    -0.581641E+00     0.637300E+00     0.149204E-01
     1986     0.623699E+02    -0.579950E+00     0.636013E+00     0.149024E-01
     1987     0.622955E+02    -0.578255E+00     0.634732E+00     0.148845E-01
     1988     0.622211E+02    -0.576557E+00     0.633458E+00     0.148665E-01
     1989     0.621469E+02    -0.574855E+00     0.632190E+00     0.148485E-01
     1990     0.620726E+02    -0.573151E+00     0.630930E+00     0.148304E-01
     1991     0.619985E+02    -0.571444E+00     0.629675E+00     0.148123E-01
     1992     0.619245E+02    -0.569735E+00     0.628428E+00     0.147941E-01
     1993     0.618505E+02    -0.568024E+00     0.627187E+00     0.147759E-01
     1994     0.617766E+02    -0.566313E+00     0.625953E+00     0.147577E-01
     1995     0.617028E+02    -0.564600E+00     0.624727E+00     0.147394E-01
     1996     0.616290E+02    -0.562887E+00     0.623507E+00     0.147210E-01
     1997     0.615555E+02    -0.561173E+00     0.622295E+00     0.147026E-01
     1998     0.614819E+02    -0.559460E+00     0.621089E+00     0.146841E-01
     1999     0.614084E+02    -0.557748E+00     0.619891E+00     0.146656E-01
     2000     0.613350E+02    -0.556036E+00     0.618700E+00     0.146470E-01
     2001     0.612617E+02    -0.554325E+00     0.617516E+00     0.146283E-01
     2002     0.611885E+02    -0.552615E+00     0.616340E+00     0.146095E-01
     2003     0.611153E+02    -0.550908E+00     0.615171E+00     0.145906E-01
     2004     0.610423E+02    -0.549203E+00     0.614009E+00     0.145717E-01
     2005     0.609693E+02    -0.547501E+00     0.612854E+00     0.145528E-01
     2006     0.608964E+02    -0.545801E+00     0.611706E+00     0.145337E-01
     2007     0.608236E+02    -0.544104E+00     0.610566E+00     0.145146E-01
     2008     0.607509E+02    -0.542410E+00     0.609433E+00     0.144955E-01
     2009     0.606782E+02    -0.540719E+00     0.608307E+00     0.144763E-01
     2010     0.606057E+02    -0.539033E+00     0.607188E+00     0.144571E-01
     2011     0.605332E+02    -0.537351E+00     0.606076E+00     0.144378E-01
     2012     0.604608E+02    -0.535673E+00     0.604970E+00     0.144184E-01
     2013     0.603886E+02    -0.534000E+00     0.603872E+00     0.143990E-01
     2014     0.603163E+02    -0.532331E+00     0.602780E+00     0.143796E-01
     2015     0.602442E+02    -0.530668E+00     0.601695E+00     0.143602E-01
     2016     0.601722E+02    -0.529010E+00     0.600617E+00     0.143407E-01
     2017     0.601002E+02    -0.527358E+00     0.599546E+00     0.143212E-01
     2018     0.600284E+02    -0.525712E+00     0.598481E+00     0.143016E-01
     2019     0.599566E+02    -0.524073E+00     0.597423E+00     0.142821E-01
     2020     0.598848E+02    -0.522440E+00     0.596372E+00     0.142625E-01
     2021     0.598132E+02    -0.520814E+00     0.595327E+00     0.142429E-01
     2022     0.597417E+02    -0.519194E+00     0.594289E+00     0.142233E-01
     2023     0.596702E+02    -0.517584E+00     0.593258E+00     0.142037E-01
     2024     0.595989E+02    -0.515980E+00     0.592232E+00     0.141840E-01
     2025     0.595275E+02    -0.514384E+00     0.591213E+00     0.141644E-01
     2026     0.594564E+02    -0.512796E+00     0.590200E+00     0.141448E-01
     2027     0.593853E+02    -0.511217E+00     0.589194E+00     0.141251E-01
     2028     0.593143E+02    -0.509647E+00     0.588194E+00     0.141055E-01
     2029     0.592433E+02    -0.508086E+00     0.587201E+00     0.140859E-01
     2030     0.591725E+02    -0.506534E+00     0.586213E+00     0.140662E-01
     2031     0.591017E+02    -0.504993E+00     0.585232E+00     0.140466E-01
     2032     0.590310E+02    -0.503461E+00     0.584257E+00     0.140270E-01
     2033     0.589604E+02    -0.501939E+00     0.583287E+00     0.140074E-01
     2034     0.588899E+02    -0.500428E+00     0.582325E+00     0.139879E-01
     2035     0.588194E+02    -0.498928E+00     0.581368E+00     0.139684E-01
     2036     0.587491E+02    -0.497438E+00     0.580417E+00     0.139488E-01
     2037     0.586788E+02    -0.495960E+00     0.579471E+00     0.139294E-01
     2038     0.586086E+02    -0.494494E+00     0.578533E+00     0.139099E-01
     2039     0.585385E+02    -0.493040E+00     0.577599E+00     0.138905E-01
     2040     0.584685E+02    -0.491598E+00     0.576672E+00     0.138711E-01
     2041     0.583986E+02    -0.490168E+00     0.575750E+00     0.138518E-01
     2042     0.583287E+02    -0.488752E+00     0.574834E+00     0.138325E-01
     2043     0.582590E+02    -0.487347E+00     0.573924E+00     0.138133E-01
     2044     0.581893E+02    -0.485958E+00     0.573019E+00     0.137941E-01
     2045     0.581196E+02    -0.484580E+00     0.572121E+00     0.137749E-01
     2046     0.580502E+02    -0.483218E+00     0.571227E+00     0.137558E-01
     2047     0.579807E+02    -0.481869E+00     0.570339E+00     0.137368E-01
     2048     0.579114E+02    -0.480535E+00     0.569457E+00     0.137178E-01
     2049     0.578421E+02    -0.479215E+00     0.568580E+00     0.136989E-01
     2050     0.577730E+02    -0.477910E+00     0.567708E+00     0.136801E-01
     2051     0.577039E+02    -0.476621E+00     0.566842E+00     0.136613E-01
     2052     0.576349E+02    -0.475347E+00     0.565981E+00     0.136426E-01
     2053     0.575659E+02    -0.474088E+00     0.565126E+00     0.136240E-01
     2054     0.574971E+02    -0.472845E+00     0.564276E+00     0.136054E-01
     2055     0.574283E+02    -0.471617E+00     0.563430E+00     0.135869E-01
     2056     0.573597E+02    -0.470403E+00     0.562589E+00     0.135684E-01
     2057     0.572911E+02    -0.469206E+00     0.561754E+00     0.135500E-01
     2058     0.572226E+02    -0.468024E+00     0.560922E+00     0.135317E-01
     2059     0.571542E+02    -0.466857E+00     0.560096E+00     0.135134E-01
     2060     0.570859E+02    -0.465705E+00     0.559274E+00     0.134952E-01
     2061     0.570177E+02    -0.464569E+00     0.558456E+00     0.134770E-01
     2062     0.569495E+02    -0.463448E+00     0.557643E+00     0.134589E-01
     2063     0.568816E+02    -0.462342E+00     0.556833E+00     0.134408E-01
     2064     0.568136E+02    -0.461251E+00     0.556028E+00     0.134227E-01
     2065     0.567457E+02    -0.460176E+00     0.555227E+00     0.134047E-01
     2066     0.566779E+02    -0.459117E+00     0.554430E+00     0.133867E-01
     2067     0.566102E+02    -0.458072E+00     0.553636E+00     0.133688E-01
     2068     0.565427E+02    -0.457043E+00     0.552847E+00     0.133509E-01
     2069     0.564751E+02    -0.456029E+00     0.552060E+00     0.133331E-01
     2070     0.564078E+02    -0.455031E+00     0.551278E+00     0.133152E-01
     2071     0.563404E+02    -0.454047E+00     0.550498E+00     0.132974E-01
     2072     0.562732E+02    -0.453080E+00     0.549722E+00     0.132796E-01
     2073     0.562061E+02    -0.452127E+00     0.548949E+00     0.132619E-01
     2074     0.561391E+02    -0.451190E+00     0.548179E+00     0.132442E-01
     2075     0.560721E+02    -0.450267E+00     0.547412E+00     0.132265E-01
     2076     0.560053E+02    -0.449361E+00     0.546648E+00     0.132088E-01
     2077     0.559386E+02    -0.448470E+00     0.545887E+00     0.131911E-01
     2078     0.558719E+02    -0.447594E+00     0.545128E+00     0.131735E-01
     2079     0.558054E+02    -0.446733E+00     0.544372E+00     0.131558E-01
     2080     0.557389E+02    -0.445888E+00     0.543619E+00     0.131382E-01
     2081     0.556726E+02    -0.445058E+00     0.542867E+00     0.131206E-01
     2082     0.556063E+02    -0.444243E+00     0.542118E+00     0.131030E-01
     2083     0.555402E+02    -0.443444E+00     0.541372E+00     0.130854E-01
     2084     0.554741E+02    -0.442660E+00     0.540627E+00     0.130678E-01
     2085     0.554081E+02    -0.441891E+00     0.539885E+00     0.130502E-01
     2086     0.553423E+02    -0.441138E+00     0.539143E+00     0.130325E-01
     2087     0.552766E+02    -0.440400E+00     0.538405E+00     0.130149E-01
     2088     0.552109E+02    -0.439677E+00     0.537667E+00     0.129973E-01
     2089     0.551453E+02    -0.438970E+00     0.536931E+00     0.129797E-01
     2090     0.550799E+02    -0.438278E+00     0.536197E+00     0.129621E-01
     2091     0.550146E+02    -0.437602E+00     0.535464E+00     0.129444E-01
     2092     0.549493E+02    -0.436941E+00     0.534733E+00     0.129268E-01
     2093     0.548841E+02    -0.436295E+00     0.534002E+00     0.129091E-01
     2094     0.548191E+02    -0.435664E+00     0.533272E+00     0.128914E-01
     2095     0.547542E+02    -0.435049E+00     0.532544E+00     0.128737E-01
     2096     0.546894E+02    -0.434449E+00     0.531816E+00     0.128560E-01
     2097     0.546246E+02    -0.433865E+00     0.531089E+00     0.128383E-01
     2098     0.545600E+02    -0.433296E+00     0.530362E+00     0.128205E-01
     2099     0.544955E+02    -0.432742E+00     0.529637E+00     0.128027E-01
     2100     0.544311E+02    -0.432203E+00     0.528912E+00     0.127849E-01
     2101     0.543668E+02    -0.431681E+00     0.528187E+00     0.127670E-01
     2102     0.543026E+02    -0.431173E+00     0.527462E+00     0.127491E-01
     2103     0.542385E+02    -0.430680E+00     0.526738E+00     0.127312E-01
     2104     0.541746E+02    -0.430201E+00     0.526014E+00     0.127133E-01
     2105     0.541107E+02    -0.429737E+00     0.525289E+00     0.126953E-01
     2106     0.540470E+02    -0.429288E+00     0.524565E+00     0.126773E-01
     2107     0.539833E+02    -0.428851E+00     0.523842E+00     0.126593E-01
     2108     0.539198E+02    -0.428429E+00     0.523118E+00     0.126413E-01
     2109     0.538564E+02    -0.428019E+00     0.522393E+00     0.126233E-01
     2110     0.537932E+02    -0.427624E+00     0.521669E+00     0.126052E-01
     2111     0.537300E+02    -0.427240E+00     0.520944E+00     0.125871E-01
     2112     0.536670E+02    -0.426870E+00     0.520219E+00     0.125691E-01
     2113     0.536041E+02    -0.426512E+00     0.519494E+00     0.125510E-01
     2114     0.535413E+02    -0.426165E+00     0.518768E+00     0.125329E-01
     2115     0.534786E+02    -0.425831E+00     0.518041E+00     0.125148E-01
     2116     0.534161E+02    -0.425509E+00     0.517315E+00     0.124967E-01
     2117     0.533537E+02    -0.425198E+00     0.516587E+00     0.124787E-01
     2118     0.532915E+02    -0.424898E+00     0.515859E+00     0.124606E-01
     2119     0.532293E+02    -0.424609E+00     0.515130E+00     0.124425E-01
     2120     0.531673E+02    -0.424330E+00     0.514400E+00     0.124244E-01
     2121     0.531054E+02    -0.424062E+00     0.513669E+00     0.124064E-01
     2122     0.530437E+02    -0.423804E+00     0.512937E+00     0.123883E-01
     2123     0.529821E+02    -0.423556E+00     0.512205E+00     0.123703E-01
     2124     0.529206E+02    -0.423318E+00     0.511471E+00     0.123523E-01
     2125     0.528593E+02    -0.423088E+00     0.510736E+00     0.123342E-01
     2126     0.527981E+02    -0.422869E+00     0.510000E+00     0.123163E-01
     2127     0.527371E+02    -0.422657E+00     0.509263E+00     0.122983E-01
     2128     0.526762E+02    -0.422455E+00     0.508524E+00     0.122803E-01
     2129     0.526154E+02    -0.422261E+00     0.507784E+00     0.122624E-01
     2130     0.525548E+02    -0.422075E+00     0.507042E+00     0.122445E-01
     2131     0.524944E+02    -0.421896E+00     0.506300E+00     0.122267E-01
     2132     0.524340E+02    -0.421726E+00     0.505555E+00     0.122088E-01
     2133     0.523739E+02    -0.421563E+00     0.504809E+00     0.121910E-01
     2134     0.523139E+02    -0.421408E+00     0.504061E+00     0.121733E-01
     2135     0.522541E+02    -0.421259E+00     0.503311E+00     0.121555E-01
     2136     0.521944E+02    -0.421116E+00     0.502559E+00     0.121378E-01
     2137     0.521348E+02    -0.420981E+00     0.501806E+00     0.121202E-01
     2138     0.520754E+02    -0.420850E+00     0.501051E+00     0.121026E-01
     2139     0.520162E+02    -0.420727E+00     0.500293E+00     0.120850E-01
     2140     0.519571E+02    -0.420608E+00     0.499535E+00     0.120675E-01
     2141     0.518982E+02    -0.420496E+00     0.498773E+00     0.120500E-01
     2142     0.518395E+02    -0.420387E+00     0.498010E+00     0.120326E-01
     2143     0.517809E+02    -0.420285E+00     0.497243E+00     0.120153E-01
     2144     0.517225E+02    -0.420186E+00     0.496475E+00     0.119979E-01
     2145     0.516642E+02    -0.420093E+00     0.495705E+00     0.119807E-01
     2146     0.516062E+02    -0.420003E+00     0.494932E+00     0.119635E-01
     2147     0.515483E+02    -0.419917E+00     0.494156E+00     0.119464E-01
     2148     0.514905E+02    -0.419835E+00     0.493378E+00     0.119293E-01
     2149     0.514329E+02    -0.419757E+00     0.492598E+00     0.119123E-01
     2150     0.513755E+02    -0.419681E+00     0.491814E+00     0.118953E-01
     2151     0.513183E+02    -0.419609E+00     0.491028E+00     0.118785E-01
     2152     0.512613E+02    -0.419539E+00     0.490239E+00     0.118617E-01
     2153     0.512044E+02    -0.419470E+00     0.489447E+00     0.118449E-01
     2154     0.511477E+02    -0.419405E+00     0.488654E+00     0.118283E-01
     2155     0.510911E+02    -0.419341E+00     0.487857E+00     0.118117E-01
     2156     0.510348E+02    -0.419280E+00     0.487057E+00     0.117951E-01
     2157     0.509786E+02    -0.419219E+00     0.486255E+00     0.117787E-01
     2158     0.509225E+02    -0.419159E+00     0.485450E+00     0.117623E-01
     2159     0.508666E+02    -0.419101E+00     0.484642E+00     0.117459E-01
     2160     0.508108E+02    -0.419043E+00     0.483832E+00     0.117297E-01
     2161     0.507553E+02    -0.418985E+00     0.483019E+00     0.117135E-01
     2162     0.506998E+02    -0.418928E+00     0.482204E+00     0.116973E-01
     2163     0.506445E+02    -0.418870E+00     0.481386E+00     0.116812E-01
     2164     0.505893E+02    -0.418812E+00     0.480565E+00     0.116652E-01
     2165     0.505343E+02    -0.418754E+00     0.479742E+00     0.116493E-01
     2166     0.504795E+02    -0.418694E+00     0.478916E+00     0.116334E-01
     2167     0.504247E+02    -0.418633E+00     0.478089E+00     0.116176E-01
     2168     0.503702E+02    -0.418571E+00     0.477258E+00     0.116018E-01
     2169     0.503157E+02    -0.418507E+00     0.476425E+00     0.115862E-01
     2170     0.502614E+02    -0.418442E+00     0.475588E+00     0.115705E-01
     2171     0.502072E+02    -0.418373E+00     0.474750E+00     0.115550E-01
     2172     0.501531E+02    -0.418303E+00     0.473910E+00     0.115395E-01
     2173     0.500991E+02    -0.418230E+00     0.473067E+00     0.115240E-01
     2174     0.500453E+02    -0.418154E+00     0.472221E+00     0.115086E-01
     2175     0.499916E+02    -0.418075E+00     0.471374E+00     0.114933E-01
     2176     0.499380E+02    -0.417992E+00     0.470523E+00     0.114781E-01
     2177     0.498846E+02    -0.417906E+00     0.469670E+00     0.114629E-01
     2178     0.498312E+02    -0.417816E+00     0.468815E+00     0.114477E-01
     2179     0.497780E+02    -0.417721E+00     0.467957E+00     0.114327E-01
     2180     0.497248E+02    -0.417622E+00     0.467098E+00     0.114176E-01
     2181     0.496718E+02    -0.417519E+00     0.466235E+00     0.114027E-01
     2182     0.496189E+02    -0.417410E+00     0.465371E+00     0.113878E-01
     2183     0.495661E+02    -0.417296E+00     0.464504E+00     0.113729E-01
     2184     0.495134E+02    -0.417177E+00     0.463635E+00     0.113581E-01
     2185     0.494607E+02    -0.417052E+00     0.462764E+00     0.113434E-01
     2186     0.494082E+02    -0.416921E+00     0.461890E+00     0.113288E-01
     2187     0.493557E+02    -0.416784E+00     0.461014E+00     0.113141E-01
     2188     0.493034E+02    -0.416640E+00     0.460136E+00     0.112996E-01
     2189     0.492512E+02    -0.416489E+00     0.459255E+00     0.112851E-01
     2190     0.491990E+02    -0.416331E+00     0.458373E+00     0.112707E-01
     2191     0.491469E+02    -0.416166E+00     0.457488E+00     0.112563E-01
     2192     0.490949E+02    -0.415995E+00     0.456601E+00     0.112420E-01
     2193     0.490430E+02    -0.415814E+00     0.455712E+00     0.112277E-01
     2194     0.489911E+02    -0.415626E+00     0.454821E+00     0.112135E-01
     2195     0.489394E+02    -0.415430E+00     0.453927E+00     0.111993E-01
     2196     0.488877E+02    -0.415225E+00     0.453031E+00     0.111852E-01
     2197     0.488361E+02    -0.415012E+00     0.452133E+00     0.111711E-01
     2198     0.487845E+02    -0.414789E+00     0.451234E+00     0.111571E-01
     2199     0.487330E+02    -0.414557E+00     0.450332E+00     0.111432E-01
     2200     0.486816E+02    -0.414315E+00     0.449427E+00     0.111293E-01
     2201     0.486303E+02    -0.414064E+00     0.448522E+00     0.111155E-01
     2202     0.485790E+02    -0.413803E+00     0.447614E+00     0.111017E-01
     2203     0.485277E+02    -0.413532E+00     0.446703E+00     0.110879E-01
     2204     0.484766E+02    -0.413251E+00     0.445791E+00     0.110743E-01
     2205     0.484255E+02    -0.412960E+00     0.444877E+00     0.110606E-01
     2206     0.483744E+02    -0.412659E+00     0.443962E+00     0.110470E-01
     2207     0.483234E+02    -0.412348E+00     0.443045E+00     0.110335E-01
     2208     0.482725E+02    -0.412027E+00     0.442126E+00     0.110200E-01
     2209     0.482216E+02    -0.411696E+00     0.441206E+00     0.110066E-01
     2210     0.481709E+02    -0.411354E+00     0.440284E+00     0.109932E-01
     2211     0.481202E+02    -0.411003E+00     0.439361E+00     0.109798E-01
     2212     0.480695E+02    -0.410641E+00     0.438436E+00     0.109665E-01
     2213     0.480189E+02    -0.410269E+00     0.437510E+00     0.109532E-01
     2214     0.479684E+02    -0.409886E+00     0.436583E+00     0.109400E-01
     2215     0.479179E+02    -0.409494E+00     0.435655E+00     0.109268E-01
     2216     0.478676E+02    -0.409091E+00     0.434726E+00     0.109136E-01
     2217     0.478173E+02    -0.408676E+00     0.433795E+00     0.109005E-01
     2218     0.477671E+02    -0.408252E+00     0.432864E+00     0.108874E-01
     2219     0.477169E+02    -0.407818E+00     0.431931E+00     0.108743E-01
     2220     0.476668E+02    -0.407372E+00     0.430999E+00     0.108613E-01
     2221     0.476167E+02    -0.406916E+00     0.430065E+00     0.108483E-01
     2222     0.475668E+02    -0.406449E+00     0.429130E+00     0.108354E-01
     2223     0.475169E+02    -0.405971E+00     0.428195E+00     0.108225E-01
     2224     0.474671E+02    -0.405483E+00     0.427259E+00     0.108096E-01
     2225     0.474174E+02    -0.404984E+00     0.426323E+00     0.107967E-01
     2226     0.473677E+02    -0.404474E+00     0.425386E+00     0.107839E-01
     2227     0.473182E+02    -0.403953E+00     0.424449E+00     0.107711E-01
     2228     0.472686E+02    -0.403421E+00     0.423512E+00     0.107583E-01
     2229     0.472192E+02    -0.402878E+00     0.422574E+00     0.107456E-01
     2230     0.471699E+02    -0.402324E+00     0.421637E+00     0.107328E-01
     2231     0.471206E+02    -0.401759E+00     0.420699E+00     0.107201E-01
     2232     0.470714E+02    -0.401183E+00     0.419760E+00     0.107075E-01
     2233     0.470222E+02    -0.400595E+00     0.418822E+00     0.106948E-01
     2234     0.469732E+02    -0.399997E+00     0.417884E+00     0.106822E-01
     2235     0.469242E+02    -0.399387E+00     0.416947E+00     0.106696E-01
     2236     0.468753E+02    -0.398766E+00     0.416009E+00     0.106570E-01
     2237     0.468265E+02    -0.398134E+00     0.415072E+00     0.106444E-01
     2238     0.467778E+02    -0.397489E+00     0.414135E+00     0.106318E-01
     2239     0.467291E+02    -0.396835E+00     0.413198E+00     0.106193E-01
     2240     0.466806E+02    -0.396168E+00     0.412263E+00     0.106067E-01
     2241     0.466321E+02    -0.395489E+00     0.411327E+00     0.105942E-01
     2242     0.465836E+02    -0.394800E+00     0.410392E+00     0.105817E-01
     2243     0.465353E+02    -0.394099E+00     0.409458E+00     0.105692E-01
     2244     0.464871E+02    -0.393385E+00     0.408525E+00     0.105567E-01
     2245     0.464389E+02    -0.392661E+00     0.407592E+00     0.105443E-01
     2246     0.463908E+02    -0.391924E+00     0.406660E+00     0.105318E-01
     2247     0.463428E+02    -0.391176E+00     0.405729E+00     0.105194E-01
     2248     0.462949E+02    -0.390416E+00     0.404799E+00     0.105069E-01
     2249     0.462471E+02    -0.389644E+00     0.403870E+00     0.104945E-01
     2250     0.461994E+02    -0.388861E+00     0.402942E+00     0.104820E-01
     2251     0.461517E+02    -0.388065E+00     0.402016E+00     0.104696E-01
     2252     0.461042E+02    -0.387257E+00     0.401091E+00     0.104572E-01
     2253     0.460567E+02    -0.386439E+00     0.400167E+00     0.104448E-01
     2254     0.460093E+02    -0.385608E+00     0.399244E+00     0.104323E-01
     2255     0.459619E+02    -0.384767E+00     0.398322E+00     0.104199E-01
     2256     0.459147E+02    -0.383913E+00     0.397403E+00     0.104075E-01
     2257     0.458675E+02    -0.383048E+00     0.396485E+00     0.103951E-01
     2258     0.458204E+02    -0.382173E+00     0.395568E+00     0.103827E-01
     2259     0.457734E+02    -0.381287E+00     0.394652E+00     0.103703E-01
     2260     0.457264E+02    -0.380390E+00     0.393740E+00     0.103579E-01
     2261     0.456796E+02    -0.379483E+00     0.392827E+00     0.103455E-01
     2262     0.456327E+02    -0.378565E+00     0.391917E+00     0.103331E-01
     2263     0.455860E+02    -0.377637E+00     0.391009E+00     0.103208E-01
     2264     0.455393E+02    -0.376699E+00     0.390103E+00     0.103084E-01
     2265     0.454927E+02    -0.375751E+00     0.389199E+00     0.102960E-01
     2266     0.454462E+02    -0.374793E+00     0.388296E+00     0.102836E-01
     2267     0.453996E+02    -0.373826E+00     0.387396E+00     0.102713E-01
     2268     0.453532E+02    -0.372848E+00     0.386498E+00     0.102589E-01
     2269     0.453068E+02    -0.371862E+00     0.385601E+00     0.102465E-01
     2270     0.452605E+02    -0.370865E+00     0.384708E+00     0.102342E-01
     2271     0.452142E+02    -0.369860E+00     0.383816E+00     0.102218E-01
     2272     0.451680E+02    -0.368846E+00     0.382927E+00     0.102095E-01
     2273     0.451219E+02    -0.367824E+00     0.382039E+00     0.101971E-01
     2274     0.450757E+02    -0.366792E+00     0.381155E+00     0.101848E-01
     2275     0.450297E+02    -0.365752E+00     0.380272E+00     0.101724E-01
     2276     0.449837E+02    -0.364703E+00     0.379393E+00     0.101601E-01
     2277     0.449377E+02    -0.363646E+00     0.378516E+00     0.101477E-01
     2278     0.448917E+02    -0.362581E+00     0.377641E+00     0.101354E-01
     2279     0.448458E+02    -0.361507E+00     0.376770E+00     0.101231E-01
     2280     0.448000E+02    -0.360427E+00     0.375900E+00     0.101107E-01
     2281     0.447542E+02    -0.359337E+00     0.375034E+00     0.100984E-01
     2282     0.447084E+02    -0.358242E+00     0.374171E+00     0.100861E-01
     2283     0.446626E+02    -0.357138E+00     0.373310E+00     0.100738E-01
     2284     0.446169E+02    -0.356026E+00     0.372453E+00     0.100614E-01
     2285     0.445713E+02    -0.354908E+00     0.371598E+00     0.100491E-01
     2286     0.445256E+02    -0.353783E+00     0.370746E+00     0.100368E-01
     2287     0.444800E+02    -0.352650E+00     0.369897E+00     0.100245E-01
     2288     0.444344E+02    -0.351511E+00     0.369052E+00     0.100122E-01
     2289     0.443888E+02    -0.350366E+00     0.368210E+00     0.999986E-02
     2290     0.443433E+02    -0.349213E+00     0.367371E+00     0.998755E-02
     2291     0.442977E+02    -0.348055E+00     0.366535E+00     0.997525E-02
     2292     0.442522E+02    -0.346890E+00     0.365703E+00     0.996294E-02
     2293     0.442068E+02    -0.345719E+00     0.364874E+00     0.995065E-02
     2294     0.441613E+02    -0.344543E+00     0.364049E+00     0.993835E-02
     2295     0.441158E+02    -0.343360E+00     0.363227E+00     0.992605E-02
     2296     0.440704E+02    -0.342171E+00     0.362409E+00     0.991375E-02
     2297     0.440250E+02    -0.340978E+00     0.361593E+00     0.990145E-02
     2298     0.439796E+02    -0.339779E+00     0.360783E+00     0.988917E-02
     2299     0.439342E+02    -0.338574E+00     0.359975E+00     0.987688E-02
     2300     0.438888E+02    -0.337365E+00     0.359172E+00     0.986458E-02
     2301     0.438434E+02    -0.336151E+00     0.358372E+00     0.985230E-02
     2302     0.437980E+02    -0.334931E+00     0.357577E+00     0.984001E-02
     2303     0.437526E+02    -0.333708E+00     0.356785E+00     0.982773E-02
     2304     0.437072E+02    -0.332480E+00     0.355996E+00     0.981545E-02
     2305     0.436619E+02    -0.331248E+00     0.355211E+00     0.980316E-02
     2306     0.436165E+02    -0.330012E+00     0.354431E+00     0.979088E-02
     2307     0.435712E+02    -0.328772E+00     0.353655E+00     0.977862E-02
     2308     0.435259E+02    -0.327528E+00     0.352881E+00     0.976634E-02
     2309     0.434806E+02    -0.326282E+00     0.352113E+00     0.975408E-02
     2310     0.434353E+02    -0.325032E+00     0.351347E+00     0.974181E-02
     2311     0.433900E+02    -0.323780E+00     0.350586E+00     0.972955E-02
     2312     0.433447E+02    -0.322523E+00     0.349828E+00     0.971728E-02
     2313     0.432995E+02    -0.321265E+00     0.349075E+00     0.970504E-02
     2314     0.432543E+02    -0.320004E+00     0.348325E+00     0.969278E-02
     2315     0.432091E+02    -0.318742E+00     0.347579E+00     0.968053E-02
     2316     0.431639E+02    -0.317478E+00     0.346837E+00     0.966829E-02
     2317     0.431187E+02    -0.316211E+00     0.346099E+00     0.965606E-02
     2318     0.430736E+02    -0.314944E+00     0.345364E+00     0.964382E-02
     2319     0.430285E+02    -0.313674E+00     0.344633E+00     0.963159E-02
     2320     0.429834E+02    -0.312404E+00     0.343906E+00     0.961938E-02
     2321     0.429384E+02    -0.311133E+00     0.343183E+00     0.960715E-02
     2322     0.428933E+02    -0.309861E+00     0.342464E+00     0.959494E-02
     2323     0.428483E+02    -0.308588E+00     0.341749E+00     0.958274E-02
     2324     0.428033E+02    -0.307315E+00     0.341037E+00     0.957054E-02
     2325     0.427584E+02    -0.306042E+00     0.340329E+00     0.955835E-02
     2326     0.427135E+02    -0.304770E+00     0.339626E+00     0.954616E-02
     2327     0.426686E+02    -0.303497E+00     0.338926E+00     0.953398E-02
     2328     0.426238E+02    -0.302225E+00     0.338230E+00     0.952181E-02
     2329     0.425790E+02    -0.300953E+00     0.337537E+00     0.950964E-02
     2330     0.425342E+02    -0.299682E+00     0.336849E+00     0.949748E-02
     2331     0.424894E+02    -0.298413E+00     0.336164E+00     0.948533E-02
     2332     0.424448E+02    -0.297144E+00     0.335484E+00     0.947318E-02
     2333     0.424001E+02    -0.295877E+00     0.334807E+00     0.946104E-02
     2334     0.423555E+02    -0.294612E+00     0.334133E+00     0.944892E-02
     2335     0.423109E+02    -0.293349E+00     0.333464E+00     0.943680E-02
     2336     0.422663E+02    -0.292087E+00     0.332799E+00     0.942469E-02
     2337     0.422218E+02    -0.290828E+00     0.332137E+00     0.941258E-02
     2338     0.421774E+02    -0.289572E+00     0.331479E+00     0.940048E-02
     2339     0.421330E+02    -0.288317E+00     0.330826E+00     0.938840E-02
     2340     0.420886E+02    -0.287066E+00     0.330176E+00     0.937632E-02
     2341     0.420443E+02    -0.285819E+00     0.329529E+00     0.936425E-02
     2342     0.420000E+02    -0.284574E+00     0.328887E+00     0.935219E-02
     2343     0.419558E+02    -0.283333E+00     0.328248E+00     0.934014E-02
     2344     0.419116E+02    -0.282095E+00     0.327614E+00     0.932811E-02
     2345     0.418675E+02    -0.280861E+00     0.326983E+00     0.931608E-02
     2346     0.418235E+02    -0.279631E+00     0.326356E+00     0.930406E-02
     2347     0.417795E+02    -0.278406E+00     0.325733E+00     0.929205E-02
     2348     0.417355E+02    -0.277185E+00     0.325113E+00     0.928005E-02
     2349     0.416916E+02    -0.275969E+00     0.324498E+00     0.926806E-02
     2350     0.416477E+02    -0.274757E+00     0.323886E+00     0.925608E-02
     2351     0.416039E+02    -0.273551E+00     0.323279E+00     0.924412E-02
     2352     0.415602E+02    -0.272350E+00     0.322674E+00     0.923217E-02
     2353     0.415165E+02    -0.271154E+00     0.322074E+00     0.922023E-02
     2354     0.414729E+02    -0.269964E+00     0.321477E+00     0.920829E-02
     2355     0.414293E+02    -0.268779E+00     0.320885E+00     0.919636E-02
     2356     0.413858E+02    -0.267599E+00     0.320295E+00     0.918444E-02
     2357     0.413424E+02    -0.266426E+00     0.319710E+00     0.917252E-02
     2358     0.412989E+02    -0.265258E+00     0.319128E+00     0.916061E-02
     2359     0.412556E+02    -0.264096E+00     0.318549E+00     0.914870E-02
     2360     0.412123E+02    -0.262940E+00     0.317974E+00     0.913679E-02
     2361     0.411690E+02    -0.261790E+00     0.317402E+00     0.912489E-02
     2362     0.411258E+02    -0.260647E+00     0.316833E+00     0.911299E-02
     2363     0.410827E+02    -0.259509E+00     0.316269E+00     0.910108E-02
     2364     0.410396E+02    -0.258379E+00     0.315707E+00     0.908917E-02
     2365     0.409965E+02    -0.257255E+00     0.315148E+00     0.907727E-02
     2366     0.409535E+02    -0.256137E+00     0.314593E+00     0.906536E-02
     2367     0.409105E+02    -0.255027E+00     0.314041E+00     0.905345E-02
     2368     0.408676E+02    -0.253922E+00     0.313492E+00     0.904154E-02
     2369     0.408247E+02    -0.252826E+00     0.312946E+00     0.902961E-02
     2370     0.407819E+02    -0.251736E+00     0.312403E+00     0.901769E-02
     2371     0.407391E+02    -0.250653E+00     0.311863E+00     0.900575E-02
     2372     0.406964E+02    -0.249578E+00     0.311326E+00     0.899380E-02
     2373     0.406537E+02    -0.248510E+00     0.310792E+00     0.898185E-02
     2374     0.406111E+02    -0.247449E+00     0.310260E+00     0.896988E-02
     2375     0.405685E+02    -0.246397E+00     0.309732E+00     0.895791E-02
     2376     0.405259E+02    -0.245352E+00     0.309206E+00     0.894592E-02
     2377     0.404834E+02    -0.244315E+00     0.308683E+00     0.893392E-02
     2378     0.404409E+02    -0.243285E+00     0.308163E+00     0.892190E-02
     2379     0.403985E+02    -0.242264E+00     0.307645E+00     0.890987E-02
     2380     0.403561E+02    -0.241251E+00     0.307130E+00     0.889782E-02
     2381     0.403137E+02    -0.240246E+00     0.306618E+00     0.888577E-02
     2382     0.402714E+02    -0.239250E+00     0.306108E+00     0.887369E-02
     2383     0.402291E+02    -0.238262E+00     0.305600E+00     0.886158E-02
     2384     0.401869E+02    -0.237282E+00     0.305095E+00     0.884947E-02
     2385     0.401447E+02    -0.236312E+00     0.304593E+00     0.883733E-02
     2386     0.401025E+02    -0.235350E+00     0.304092E+00     0.882517E-02
     2387     0.400603E+02    -0.234397E+00     0.303594E+00     0.881298E-02
     2388     0.400182E+02    -0.233453E+00     0.303098E+00     0.880077E-02
     2389     0.399762E+02    -0.232518E+00     0.302605E+00     0.878854E-02
     2390     0.399341E+02    -0.231592E+00     0.302113E+00     0.877629E-02
     2391     0.398921E+02    -0.230676E+00     0.301624E+00     0.876400E-02
     2392     0.398502E+02    -0.229769E+00     0.301137E+00     0.875169E-02
     2393     0.398082E+02    -0.228871E+00     0.300652E+00     0.873935E-02
     2394     0.397663E+02    -0.227983E+00     0.300168E+00     0.872699E-02
     2395     0.397245E+02    -0.227106E+00     0.299687E+00     0.871459E-02
     2396     0.396826E+02    -0.226237E+00     0.299209E+00     0.870216E-02
     2397     0.396408E+02    -0.225379E+00     0.298731E+00     0.868970E-02
     2398     0.395990E+02    -0.224531E+00     0.298255E+00     0.867721E-02
     2399     0.395573E+02    -0.223693E+00     0.297781E+00     0.866468E-02
     2400     0.395155E+02    -0.222865E+00     0.297309E+00     0.865212E-02
     2401     0.394738E+02    -0.222048E+00     0.296839E+00     0.863953E-02
     2402     0.394322E+02    -0.221240E+00     0.296370E+00     0.862689E-02
     2403     0.393905E+02    -0.220444E+00     0.295903E+00     0.861424E-02
     2404     0.393489E+02    -0.219657E+00     0.295438E+00     0.860154E-02
     2405     0.393073E+02    -0.218881E+00     0.294974E+00     0.858883E-02
     2406     0.392658E+02    -0.218114E+00     0.294511E+00     0.857608E-02
     2407     0.392243E+02    -0.217358E+00     0.294050E+00     0.856331E-02
     2408     0.391828E+02    -0.216612E+00     0.293590E+00     0.855052E-02
     2409     0.391414E+02    -0.215875E+00     0.293132E+00     0.853771E-02
     2410     0.391000E+02    -0.215149E+00     0.292675E+00     0.852489E-02
     2411     0.390587E+02    -0.214432E+00     0.292219E+00     0.851205E-02
     2412     0.390174E+02    -0.213725E+00     0.291764E+00     0.849919E-02
     2413     0.389762E+02    -0.213027E+00     0.291311E+00     0.848632E-02
     2414     0.389350E+02    -0.212339E+00     0.290859E+00     0.847344E-02
     2415     0.388939E+02    -0.211661E+00     0.290407E+00     0.846056E-02
     2416     0.388528E+02    -0.210992E+00     0.289957E+00     0.844766E-02
     2417     0.388118E+02    -0.210333E+00     0.289508E+00     0.843477E-02
     2418     0.387708E+02    -0.209683E+00     0.289059E+00     0.842187E-02
     2419     0.387299E+02    -0.209042E+00     0.288612E+00     0.840897E-02
     2420     0.386890E+02    -0.208410E+00     0.288165E+00     0.839608E-02
     2421     0.386482E+02    -0.207788E+00     0.287719E+00     0.838319E-02
     2422     0.386075E+02    -0.207175E+00     0.287275E+00     0.837030E-02
     2423     0.385669E+02    -0.206571E+00     0.286830E+00     0.835743E-02
     2424     0.385263E+02    -0.205976E+00     0.286386E+00     0.834456E-02
     2425     0.384858E+02    -0.205390E+00     0.285943E+00     0.833170E-02
     2426     0.384453E+02    -0.204812E+00     0.285500E+00     0.831887E-02
     2427     0.384049E+02    -0.204244E+00     0.285059E+00     0.830604E-02
     2428     0.383646E+02    -0.203684E+00     0.284617E+00     0.829323E-02
     2429     0.383244E+02    -0.203133E+00     0.284176E+00     0.828045E-02
     2430     0.382842E+02    -0.202591E+00     0.283736E+00     0.826768E-02
     2431     0.382442E+02    -0.202057E+00     0.283295E+00     0.825494E-02
     2432     0.382042E+02    -0.201531E+00     0.282855E+00     0.824223E-02
     2433     0.381643E+02    -0.201015E+00     0.282415E+00     0.822954E-02
     2434     0.381245E+02    -0.200506E+00     0.281976E+00     0.821688E-02
     2435     0.380847E+02    -0.200006E+00     0.281536E+00     0.820425E-02
     2436     0.380451E+02    -0.199515E+00     0.281097E+00     0.819167E-02
     2437     0.380055E+02    -0.199031E+00     0.280658E+00     0.817911E-02
     2438     0.379661E+02    -0.198555E+00     0.280219E+00     0.816660E-02
     2439     0.379267E+02    -0.198089E+00     0.279780E+00     0.815412E-02
     2440     0.378874E+02    -0.197629E+00     0.279341E+00     0.814168E-02
     2441     0.378482E+02    -0.197178E+00     0.278901E+00     0.812929E-02
     2442     0.378092E+02    -0.196735E+00     0.278462E+00     0.811694E-02
     2443     0.377702E+02    -0.196300E+00     0.278022E+00     0.810464E-02
     2444     0.377313E+02    -0.195872E+00     0.277582E+00     0.809240E-02
     2445     0.376925E+02    -0.195452E+00     0.277142E+00     0.808020E-02
     2446     0.376539E+02    -0.195040E+00     0.276702E+00     0.806806E-02
     2447     0.376153E+02    -0.194636E+00     0.276261E+00     0.805597E-02
     2448     0.375769E+02    -0.194238E+00     0.275819E+00     0.804393E-02
     2449     0.375385E+02    -0.193849E+00     0.275377E+00     0.803197E-02
     2450     0.375003E+02    -0.193467E+00     0.274936E+00     0.802006E-02
     2451     0.374622E+02    -0.193092E+00     0.274492E+00     0.800821E-02
     2452     0.374242E+02    -0.192725E+00     0.274049E+00     0.799643E-02
     2453     0.373863E+02    -0.192365E+00     0.273605E+00     0.798471E-02
     2454     0.373485E+02    -0.192012E+00     0.273161E+00     0.797306E-02
     2455     0.373109E+02    -0.191665E+00     0.272716E+00     0.796146E-02
     2456     0.372733E+02    -0.191326E+00     0.272270E+00     0.794993E-02
     2457     0.372359E+02    -0.190993E+00     0.271824E+00     0.793844E-02
     2458     0.371985E+02    -0.190666E+00     0.271376E+00     0.792703E-02
     2459     0.371613E+02    -0.190346E+00     0.270928E+00     0.791567E-02
     2460     0.371241E+02    -0.190032E+00     0.270480E+00     0.790438E-02
     2461     0.370871E+02    -0.189725E+00     0.270031E+00     0.789314E-02
     2462     0.370502E+02    -0.189423E+00     0.269581E+00     0.788195E-02
     2463     0.370133E+02    -0.189127E+00     0.269130E+00     0.787083E-02
     2464     0.369766E+02    -0.188838E+00     0.268679E+00     0.785976E-02
     2465     0.369399E+02    -0.188553E+00     0.268226E+00     0.784875E-02
     2466     0.369034E+02    -0.188275E+00     0.267773E+00     0.783779E-02
     2467     0.368669E+02    -0.188001E+00     0.267320E+00     0.782689E-02
     2468     0.368306E+02    -0.187733E+00     0.266865E+00     0.781604E-02
     2469     0.367943E+02    -0.187470E+00     0.266410E+00     0.780524E-02
     2470     0.367581E+02    -0.187212E+00     0.265953E+00     0.779450E-02
     2471     0.367220E+02    -0.186959E+00     0.265496E+00     0.778381E-02
     2472     0.366860E+02    -0.186711E+00     0.265039E+00     0.777317E-02
     2473     0.366501E+02    -0.186467E+00     0.264580E+00     0.776259E-02
     2474     0.366142E+02    -0.186229E+00     0.264120E+00     0.775205E-02
     2475     0.365785E+02    -0.185994E+00     0.263659E+00     0.774157E-02
     2476     0.365428E+02    -0.185763E+00     0.263197E+00     0.773114E-02
     2477     0.365072E+02    -0.185537E+00     0.262735E+00     0.772075E-02
     2478     0.364717E+02    -0.185315E+00     0.262271E+00     0.771041E-02
     2479     0.364362E+02    -0.185096E+00     0.261806E+00     0.770013E-02
     2480     0.364009E+02    -0.184882E+00     0.261341E+00     0.768988E-02
     2481     0.363656E+02    -0.184671E+00     0.260875E+00     0.767969E-02
     2482     0.363303E+02    -0.184463E+00     0.260407E+00     0.766954E-02
     2483     0.362952E+02    -0.184260E+00     0.259938E+00     0.765944E-02
     2484     0.362601E+02    -0.184059E+00     0.259468E+00     0.764938E-02
     2485     0.362251E+02    -0.183861E+00     0.258998E+00     0.763937E-02
     2486     0.361902E+02    -0.183667E+00     0.258526E+00     0.762940E-02
     2487     0.361553E+02    -0.183475E+00     0.258053E+00     0.761948E-02
     2488     0.361205E+02    -0.183286E+00     0.257578E+00     0.760959E-02
     2489     0.360857E+02    -0.183100E+00     0.257103E+00     0.759976E-02
     2490     0.360511E+02    -0.182916E+00     0.256627E+00     0.758996E-02
     2491     0.360164E+02    -0.182735E+00     0.256149E+00     0.758020E-02
     2492     0.359819E+02    -0.182556E+00     0.255670E+00     0.757049E-02
     2493     0.359474E+02    -0.182379E+00     0.255190E+00     0.756081E-02
     2494     0.359129E+02    -0.182205E+00     0.254709E+00     0.755118E-02
     2495     0.358786E+02    -0.182032E+00     0.254226E+00     0.754159E-02
     2496     0.358442E+02    -0.181861E+00     0.253743E+00     0.753203E-02
     2497     0.358099E+02    -0.181691E+00     0.253258E+00     0.752251E-02
     2498     0.357757E+02    -0.181524E+00     0.252771E+00     0.751303E-02
     2499     0.357415E+02    -0.181357E+00     0.252284E+00     0.750358E-02
     2500     0.357074E+02    -0.181192E+00     0.251795E+00     0.749418E-02
     2501     0.356733E+02    -0.181028E+00     0.251305E+00     0.748480E-02
     2502     0.356393E+02    -0.180865E+00     0.250813E+00     0.747547E-02
     2503     0.356053E+02    -0.180703E+00     0.250321E+00     0.746616E-02
     2504     0.355714E+02    -0.180542E+00     0.249826E+00     0.745689E-02
     2505     0.355375E+02    -0.180382E+00     0.249331E+00     0.744765E-02
     2506     0.355037E+02    -0.180222E+00     0.248835E+00     0.743844E-02
     2507     0.354699E+02    -0.180063E+00     0.248337E+00     0.742926E-02
     2508     0.354361E+02    -0.179905E+00     0.247838E+00     0.742012E-02
     2509     0.354025E+02    -0.179747E+00     0.247338E+00     0.741099E-02
     2510     0.353688E+02    -0.179590E+00     0.246837E+00     0.740189E-02
     2511     0.353353E+02    -0.179432E+00     0.246334E+00     0.739282E-02
     2512     0.353017E+02    -0.179275E+00     0.245831E+00     0.738378E-02
     2513     0.352683E+02    -0.179118E+00     0.245326E+00     0.737476E-02
     2514     0.352349E+02    -0.178961E+00     0.244820E+00     0.736575E-02
     2515     0.352015E+02    -0.178804E+00     0.244314E+00     0.735677E-02
     2516     0.351682E+02    -0.178647E+00     0.243806E+00     0.734782E-02
     2517     0.351350E+02    -0.178490E+00     0.243297E+00     0.733888E-02
     2518     0.351018E+02    -0.178332E+00     0.242788E+00     0.732996E-02
     2519     0.350686E+02    -0.178174E+00     0.242277E+00     0.732105E-02
     2520     0.350356E+02    -0.178015E+00     0.241765E+00     0.731216E-02
     2521     0.350025E+02    -0.177856E+00     0.241253E+00     0.730329E-02
     2522     0.349696E+02    -0.177696E+00     0.240739E+00     0.729443E-02
     2523     0.349367E+02    -0.177535E+00     0.240225E+00     0.728558E-02
     2524     0.349038E+02    -0.177374E+00     0.239710E+00     0.727675E-02
     2525     0.348711E+02    -0.177212E+00     0.239194E+00     0.726793E-02
     2526     0.348384E+02    -0.177048E+00     0.238677E+00     0.725911E-02
     2527     0.348057E+02    -0.176883E+00     0.238159E+00     0.725031E-02
     2528     0.347731E+02    -0.176718E+00     0.237641E+00     0.724151E-02
     2529     0.347406E+02    -0.176550E+00     0.237121E+00     0.723272E-02
     2530     0.347081E+02    -0.176382E+00     0.236601E+00     0.722394E-02
     2531     0.346757E+02    -0.176212E+00     0.236081E+00     0.721516E-02
     2532     0.346433E+02    -0.176041E+00     0.235559E+00     0.720638E-02
     2533     0.346110E+02    -0.175867E+00     0.235037E+00     0.719761E-02
     2534     0.345788E+02    -0.175693E+00     0.234514E+00     0.718884E-02
     2535     0.345467E+02    -0.175516E+00     0.233991E+00     0.718007E-02
     2536     0.345146E+02    -0.175337E+00     0.233467E+00     0.717129E-02
     2537     0.344826E+02    -0.175156E+00     0.232942E+00     0.716252E-02
     2538     0.344506E+02    -0.174974E+00     0.232417E+00     0.715375E-02
     2539     0.344187E+02    -0.174789E+00     0.231891E+00     0.714497E-02
     2540     0.343869E+02    -0.174602E+00     0.231364E+00     0.713619E-02
     2541     0.343551E+02    -0.174412E+00     0.230838E+00     0.712740E-02
     2542     0.343234E+02    -0.174221E+00     0.230310E+00     0.711860E-02
     2543     0.342918E+02    -0.174026E+00     0.229783E+00     0.710980E-02
     2544     0.342603E+02    -0.173829E+00     0.229254E+00     0.710099E-02
     2545     0.342288E+02    -0.173630E+00     0.228725E+00     0.709217E-02
     2546     0.341974E+02    -0.173427E+00     0.228196E+00     0.708333E-02
     2547     0.341661E+02    -0.173221E+00     0.227667E+00     0.707449E-02
     2548     0.341348E+02    -0.173013E+00     0.227137E+00     0.706563E-02
     2549     0.341036E+02    -0.172801E+00     0.226607E+00     0.705676E-02
     2550     0.340725E+02    -0.172587E+00     0.226076E+00     0.704788E-02
     2551     0.340414E+02    -0.172369E+00     0.225545E+00     0.703898E-02
     2552     0.340104E+02    -0.172148E+00     0.225014E+00     0.703006E-02
     2553     0.339795E+02    -0.171924E+00     0.224482E+00     0.702112E-02
     2554     0.339487E+02    -0.171696E+00     0.223950E+00     0.701218E-02
     2555     0.339180E+02    -0.171466E+00     0.223418E+00     0.700321E-02
     2556     0.338873E+02    -0.171232E+00     0.222886E+00     0.699424E-02
     2557     0.338566E+02    -0.170995E+00     0.222354E+00     0.698526E-02
     2558     0.338261E+02    -0.170754E+00     0.221821E+00     0.697626E-02
     2559     0.337956E+02    -0.170510E+00     0.221289E+00     0.696725E-02
     2560     0.337652E+02    -0.170264E+00     0.220756E+00     0.695823E-02
     2561     0.337349E+02    -0.170014E+00     0.220224E+00     0.694920E-02
     2562     0.337046E+02    -0.169761E+00     0.219691E+00     0.694015E-02
     2563     0.336744E+02    -0.169504E+00     0.219159E+00     0.693111E-02
     2564     0.336443E+02    -0.169244E+00     0.218626E+00     0.692205E-02
     2565     0.336142E+02    -0.168981E+00     0.218095E+00     0.691299E-02
     2566     0.335842E+02    -0.168715E+00     0.217562E+00     0.690391E-02
     2567     0.335543E+02    -0.168446E+00     0.217031E+00     0.689483E-02
     2568     0.335244E+02    -0.168173E+00     0.216499E+00     0.688575E-02
     2569     0.334946E+02    -0.167897E+00     0.215967E+00     0.687665E-02
     2570     0.334649E+02    -0.167617E+00     0.215436E+00     0.686755E-02
     2571     0.334352E+02    -0.167335E+00     0.214905E+00     0.685845E-02
     2572     0.334056E+02    -0.167050E+00     0.214375E+00     0.684935E-02
     2573     0.333761E+02    -0.166760E+00     0.213845E+00     0.684024E-02
     2574     0.333467E+02    -0.166468E+00     0.213315E+00     0.683112E-02
     2575     0.333173E+02    -0.166173E+00     0.212786E+00     0.682201E-02
     2576     0.332879E+02    -0.165874E+00     0.212257E+00     0.681289E-02
     2577     0.332587E+02    -0.165572E+00     0.211728E+00     0.680378E-02
     2578     0.332295E+02    -0.165267E+00     0.211201E+00     0.679466E-02
     2579     0.332003E+02    -0.164958E+00     0.210673E+00     0.678554E-02
     2580     0.331712E+02    -0.164647E+00     0.210147E+00     0.677643E-02
     2581     0.331422E+02    -0.164332E+00     0.209621E+00     0.676731E-02
     2582     0.331133E+02    -0.164014E+00     0.209095E+00     0.675819E-02
     2583     0.330844E+02    -0.163692E+00     0.208571E+00     0.674908E-02
     2584     0.330555E+02    -0.163368E+00     0.208047E+00     0.673997E-02
     2585     0.330268E+02    -0.163040E+00     0.207524E+00     0.673086E-02
     2586     0.329981E+02    -0.162709E+00     0.207001E+00     0.672176E-02
     2587     0.329694E+02    -0.162374E+00     0.206480E+00     0.671266E-02
     2588     0.329408E+02    -0.162036E+00     0.205959E+00     0.670357E-02
     2589     0.329123E+02    -0.161695E+00     0.205439E+00     0.669448E-02
     2590     0.328839E+02    -0.161351E+00     0.204920E+00     0.668540E-02
     2591     0.328555E+02    -0.161003E+00     0.204402E+00     0.667633E-02
     2592     0.328271E+02    -0.160653E+00     0.203885E+00     0.666726E-02
     2593     0.327988E+02    -0.160298E+00     0.203369E+00     0.665821E-02
     2594     0.327706E+02    -0.159941E+00     0.202854E+00     0.664916E-02
     2595     0.327424E+02    -0.159581E+00     0.202340E+00     0.664011E-02
     2596     0.327143E+02    -0.159217E+00     0.201827E+00     0.663108E-02
     2597     0.326863E+02    -0.158849E+00     0.201315E+00     0.662207E-02
     2598     0.326583E+02    -0.158479E+00     0.200805E+00     0.661306E-02
     2599     0.326303E+02    -0.158106E+00     0.200295E+00     0.660406E-02
     2600     0.326025E+02    -0.157728E+00     0.199787E+00     0.659507E-02
     2601     0.325746E+02    -0.157348E+00     0.199280E+00     0.658609E-02
     2602     0.325469E+02    -0.156965E+00     0.198774E+00     0.657714E-02
     2603     0.325192E+02    -0.156578E+00     0.198270E+00     0.656819E-02
     2604     0.324915E+02    -0.156188E+00     0.197767E+00     0.655925E-02
     2605     0.324639E+02    -0.155796E+00     0.197265E+00     0.655033E-02
     2606     0.324364E+02    -0.155399E+00     0.196765E+00     0.654142E-02
     2607     0.324088E+02    -0.155001E+00     0.196266E+00     0.653253E-02
     2608     0.323814E+02    -0.154599E+00     0.195768E+00     0.652365E-02
     2609     0.323540E+02    -0.154195E+00     0.195272E+00     0.651478E-02
     2610     0.323266E+02    -0.153788E+00     0.194777E+00     0.650592E-02
     2611     0.322993E+02    -0.153378E+00     0.194284E+00     0.649709E-02
     2612     0.322720E+02    -0.152965E+00     0.193791E+00     0.648826E-02
     2613     0.322448E+02    -0.152550E+00     0.193301E+00     0.647945E-02
     2614     0.322176E+02    -0.152132E+00     0.192812E+00     0.647065E-02
     2615     0.321905E+02    -0.151712E+00     0.192324E+00     0.646188E-02
     2616     0.321634E+02    -0.151289E+00     0.191838E+00     0.645311E-02
     2617     0.321364E+02    -0.150865E+00     0.191353E+00     0.644436E-02
     2618     0.321093E+02    -0.150437E+00     0.190871E+00     0.643563E-02
     2619     0.320824E+02    -0.150007E+00     0.190389E+00     0.642691E-02
     2620     0.320554E+02    -0.149575E+00     0.189909E+00     0.641821E-02
     2621     0.320285E+02    -0.149142E+00     0.189431E+00     0.640952E-02
     2622     0.320017E+02    -0.148706E+00     0.188954E+00     0.640085E-02
     2623     0.319748E+02    -0.148267E+00     0.188479E+00     0.639219E-02
     2624     0.319480E+02    -0.147827E+00     0.188005E+00     0.638355E-02
     2625     0.319213E+02    -0.147385E+00     0.187534E+00     0.637493E-02
     2626     0.318945E+02    -0.146941E+00     0.187064E+00     0.636633E-02
     2627     0.318678E+02    -0.146495E+00     0.186595E+00     0.635774E-02
     2628     0.318411E+02    -0.146048E+00     0.186128E+00     0.634917E-02
     2629     0.318145E+02    -0.145598E+00     0.185663E+00     0.634062E-02
     2630     0.317879E+02    -0.145148E+00     0.185200E+00     0.633208E-02
     2631     0.317613E+02    -0.144695E+00     0.184738E+00     0.632356E-02
     2632     0.317347E+02    -0.144241E+00     0.184279E+00     0.631506E-02
     2633     0.317082E+02    -0.143785E+00     0.183821E+00     0.630657E-02
     2634     0.316816E+02    -0.143328E+00     0.183364E+00     0.629811E-02
     2635     0.316551E+02    -0.142870E+00     0.182910E+00     0.628966E-02
     2636     0.316287E+02    -0.142410E+00     0.182457E+00     0.628123E-02
     2637     0.316022E+02    -0.141949E+00     0.182007E+00     0.627282E-02
     2638     0.315758E+02    -0.141487E+00     0.181558E+00     0.626443E-02
     2639     0.315494E+02    -0.141023E+00     0.181111E+00     0.625606E-02
     2640     0.315230E+02    -0.140559E+00     0.180666E+00     0.624770E-02
     2641     0.314966E+02    -0.140093E+00     0.180223E+00     0.623937E-02
     2642     0.314702E+02    -0.139627E+00     0.179781E+00     0.623106E-02
     2643     0.314439E+02    -0.139159E+00     0.179342E+00     0.622276E-02
     2644     0.314175E+02    -0.138691E+00     0.178905E+00     0.621448E-02
     2645     0.313912E+02    -0.138222E+00     0.178470E+00     0.620623E-02
     2646     0.313649E+02    -0.137752E+00     0.178036E+00     0.619799E-02
     2647     0.313386E+02    -0.137281E+00     0.177605E+00     0.618978E-02
     2648     0.313123E+02    -0.136810E+00     0.177176E+00     0.618159E-02
     2649     0.312860E+02    -0.136338E+00     0.176749E+00     0.617341E-02
     2650     0.312597E+02    -0.135866E+00     0.176323E+00     0.616526E-02
     2651     0.312334E+02    -0.135393E+00     0.175900E+00     0.615713E-02
     2652     0.312071E+02    -0.134919E+00     0.175479E+00     0.614902E-02
     2653     0.311809E+02    -0.134446E+00     0.175060E+00     0.614092E-02
     2654     0.311546E+02    -0.133972E+00     0.174643E+00     0.613285E-02
     2655     0.311284E+02    -0.133497E+00     0.174228E+00     0.612479E-02
     2656     0.311022E+02    -0.133023E+00     0.173816E+00     0.611675E-02
     2657     0.310760E+02    -0.132548E+00     0.173405E+00     0.610874E-02
     2658     0.310498E+02    -0.132074E+00     0.172996E+00     0.610074E-02
     2659     0.310236E+02    -0.131599E+00     0.172589E+00     0.609275E-02
     2660     0.309974E+02    -0.131124E+00     0.172184E+00     0.608478E-02
     2661     0.309713E+02    -0.130649E+00     0.171781E+00     0.607683E-02
     2662     0.309452E+02    -0.130175E+00     0.171380E+00     0.606889E-02
     2663     0.309191E+02    -0.129701E+00     0.170982E+00     0.606097E-02
     2664     0.308930E+02    -0.129227E+00     0.170585E+00     0.605306E-02
     2665     0.308669E+02    -0.128753E+00     0.170190E+00     0.604516E-02
     2666     0.308409E+02    -0.128280E+00     0.169796E+00     0.603728E-02
     2667     0.308149E+02    -0.127807E+00     0.169405E+00     0.602941E-02
     2668     0.307889E+02    -0.127335E+00     0.169016E+00     0.602156E-02
     2669     0.307629E+02    -0.126864E+00     0.168628E+00     0.601371E-02
     2670     0.307370E+02    -0.126393E+00     0.168243E+00     0.600587E-02
     2671     0.307111E+02    -0.125922E+00     0.167859E+00     0.599804E-02
     2672     0.306852E+02    -0.125453E+00     0.167477E+00     0.599022E-02
     2673     0.306594E+02    -0.124984E+00     0.167097E+00     0.598241E-02
     2674     0.306336E+02    -0.124516E+00     0.166719E+00     0.597461E-02
     2675     0.306079E+02    -0.124049E+00     0.166343E+00     0.596682E-02
     2676     0.305821E+02    -0.123583E+00     0.165968E+00     0.595904E-02
     2677     0.305565E+02    -0.123118E+00     0.165595E+00     0.595126E-02
     2678     0.305308E+02    -0.122654E+00     0.165225E+00     0.594349E-02
     2679     0.305052E+02    -0.122191E+00     0.164855E+00     0.593572E-02
     2680     0.304796E+02    -0.121730E+00     0.164488E+00     0.592796E-02
     2681     0.304541E+02    -0.121270E+00     0.164122E+00     0.592020E-02
     2682     0.304286E+02    -0.120811E+00     0.163758E+00     0.591245E-02
     2683     0.304032E+02    -0.120353E+00     0.163396E+00     0.590471E-02
     2684     0.303778E+02    -0.119897E+00     0.163036E+00     0.589696E-02
     2685     0.303525E+02    -0.119442E+00     0.162677E+00     0.588922E-02
     2686     0.303272E+02    -0.118989E+00     0.162320E+00     0.588148E-02
     2687     0.303019E+02    -0.118538E+00     0.161965E+00     0.587374E-02
     2688     0.302768E+02    -0.118089E+00     0.161611E+00     0.586600E-02
     2689     0.302516E+02    -0.117641E+00     0.161259E+00     0.585827E-02
     2690     0.302265E+02    -0.117195E+00     0.160909E+00     0.585052E-02
     2691     0.302015E+02    -0.116750E+00     0.160560E+00     0.584279E-02
     2692     0.301765E+02    -0.116308E+00     0.160213E+00     0.583505E-02
     2693     0.301516E+02    -0.115868E+00     0.159868E+00     0.582731E-02
     2694     0.301268E+02    -0.115429E+00     0.159524E+00     0.581957E-02
     2695     0.301020E+02    -0.114993E+00     0.159182E+00     0.581182E-02
     2696     0.300772E+02    -0.114559E+00     0.158842E+00     0.580407E-02
     2697     0.300526E+02    -0.114127E+00     0.158502E+00     0.579632E-02
     2698     0.300279E+02    -0.113697E+00     0.158165E+00     0.578856E-02
     2699     0.300034E+02    -0.113270E+00     0.157829E+00     0.578080E-02
     2700     0.299789E+02    -0.112845E+00     0.157495E+00     0.577303E-02
     2701     0.299545E+02    -0.112423E+00     0.157162E+00     0.576526E-02
     2702     0.299302E+02    -0.112003E+00     0.156831E+00     0.575748E-02
     2703     0.299059E+02    -0.111585E+00     0.156501E+00     0.574969E-02
     2704     0.298817E+02    -0.111170E+00     0.156173E+00     0.574191E-02
     2705     0.298575E+02    -0.110757E+00     0.155847E+00     0.573411E-02
     2706     0.298334E+02    -0.110348E+00     0.155522E+00     0.572632E-02
     2707     0.298094E+02    -0.109940E+00     0.155198E+00     0.571853E-02
     2708     0.297854E+02    -0.109535E+00     0.154875E+00     0.571073E-02
     2709     0.297614E+02    -0.109132E+00     0.154554E+00     0.570294E-02
     2710     0.297376E+02    -0.108733E+00     0.154235E+00     0.569514E-02
     2711     0.297138E+02    -0.108335E+00     0.153917E+00     0.568735E-02
     2712     0.296900E+02    -0.107940E+00     0.153600E+00     0.567956E-02
     2713     0.296663E+02    -0.107547E+00     0.153284E+00     0.567176E-02
     2714     0.296426E+02    -0.107158E+00     0.152970E+00     0.566398E-02
     2715     0.296190E+02    -0.106770E+00     0.152657E+00     0.565620E-02
     2716     0.295954E+02    -0.106386E+00     0.152346E+00     0.564842E-02
     2717     0.295719E+02    -0.106004E+00     0.152035E+00     0.564064E-02
     2718     0.295485E+02    -0.105625E+00     0.151726E+00     0.563288E-02
     2719     0.295250E+02    -0.105248E+00     0.151418E+00     0.562513E-02
     2720     0.295016E+02    -0.104873E+00     0.151112E+00     0.561737E-02
     2721     0.294783E+02    -0.104502E+00     0.150807E+00     0.560963E-02
     2722     0.294550E+02    -0.104133E+00     0.150502E+00     0.560190E-02
     2723     0.294317E+02    -0.103767E+00     0.150199E+00     0.559418E-02
     2724     0.294085E+02    -0.103403E+00     0.149897E+00     0.558647E-02
     2725     0.293853E+02    -0.103042E+00     0.149597E+00     0.557877E-02
     2726     0.293621E+02    -0.102683E+00     0.149297E+00     0.557108E-02
     2727     0.293390E+02    -0.102328E+00     0.148998E+00     0.556340E-02
     2728     0.293159E+02    -0.101975E+00     0.148701E+00     0.555575E-02
     2729     0.292928E+02    -0.101624E+00     0.148405E+00     0.554810E-02
     2730     0.292698E+02    -0.101277E+00     0.148109E+00     0.554047E-02
     2731     0.292468E+02    -0.100932E+00     0.147815E+00     0.553285E-02
     2732     0.292238E+02    -0.100590E+00     0.147522E+00     0.552525E-02
     2733     0.292009E+02    -0.100251E+00     0.147230E+00     0.551767E-02
     2734     0.291780E+02    -0.999139E-01     0.146939E+00     0.551011E-02
     2735     0.291551E+02    -0.995800E-01     0.146648E+00     0.550256E-02
     2736     0.291322E+02    -0.992491E-01     0.146359E+00     0.549503E-02
     2737     0.291093E+02    -0.989208E-01     0.146071E+00     0.548753E-02
     2738     0.290865E+02    -0.985953E-01     0.145783E+00     0.548005E-02
     2739     0.290637E+02    -0.982724E-01     0.145497E+00     0.547258E-02
     2740     0.290408E+02    -0.979525E-01     0.145211E+00     0.546515E-02
     2741     0.290181E+02    -0.976353E-01     0.144926E+00     0.545773E-02
     2742     0.289953E+02    -0.973210E-01     0.144642E+00     0.545033E-02
     2743     0.289725E+02    -0.970094E-01     0.144359E+00     0.544297E-02
     2744     0.289498E+02    -0.967007E-01     0.144077E+00     0.543562E-02
     2745     0.289270E+02    -0.963947E-01     0.143795E+00     0.542831E-02
     2746     0.289043E+02    -0.960916E-01     0.143515E+00     0.542102E-02
     2747     0.288816E+02    -0.957917E-01     0.143235E+00     0.541376E-02
     2748     0.288588E+02    -0.954942E-01     0.142956E+00     0.540652E-02
     2749     0.288361E+02    -0.951997E-01     0.142677E+00     0.539932E-02
     2750     0.288134E+02    -0.949085E-01     0.142399E+00     0.539214E-02
     2751     0.287907E+02    -0.946199E-01     0.142122E+00     0.538499E-02
     2752     0.287680E+02    -0.943339E-01     0.141846E+00     0.537788E-02
     2753     0.287453E+02    -0.940508E-01     0.141570E+00     0.537079E-02
     2754     0.287226E+02    -0.937707E-01     0.141295E+00     0.536374E-02
     2755     0.286999E+02    -0.934931E-01     0.141021E+00     0.535671E-02
     2756     0.286773E+02    -0.932181E-01     0.140747E+00     0.534971E-02
     2757     0.286546E+02    -0.929461E-01     0.140474E+00     0.534273E-02
     2758     0.286319E+02    -0.926762E-01     0.140201E+00     0.533579E-02
     2759     0.286093E+02    -0.924090E-01     0.139928E+00     0.532886E-02
     2760     0.285867E+02    -0.921443E-01     0.139657E+00     0.532196E-02
     2761     0.285640E+02    -0.918819E-01     0.139385E+00     0.531509E-02
     2762     0.285414E+02    -0.916219E-01     0.139114E+00     0.530824E-02
     2763     0.285188E+02    -0.913641E-01     0.138844E+00     0.530142E-02
     2764     0.284963E+02    -0.911087E-01     0.138574E+00     0.529462E-02
     2765     0.284737E+02    -0.908553E-01     0.138304E+00     0.528783E-02
     2766     0.284512E+02    -0.906042E-01     0.138035E+00     0.528108E-02
     2767     0.284286E+02    -0.903553E-01     0.137766E+00     0.527434E-02
     2768     0.284061E+02    -0.901081E-01     0.137497E+00     0.526763E-02
     2769     0.283836E+02    -0.898632E-01     0.137229E+00     0.526093E-02
     2770     0.283612E+02    -0.896206E-01     0.136960E+00     0.525425E-02
     2771     0.283387E+02    -0.893792E-01     0.136692E+00     0.524759E-02
     2772     0.283163E+02    -0.891401E-01     0.136425E+00     0.524095E-02
     2773     0.282939E+02    -0.889029E-01     0.136157E+00     0.523433E-02
     2774     0.282716E+02    -0.886670E-01     0.135890E+00     0.522773E-02
     2775     0.282492E+02    -0.884334E-01     0.135622E+00     0.522114E-02
     2776     0.282269E+02    -0.882009E-01     0.135355E+00     0.521456E-02
     2777     0.282046E+02    -0.879705E-01     0.135088E+00     0.520801E-02
     2778     0.281824E+02    -0.877412E-01     0.134821E+00     0.520146E-02
     2779     0.281601E+02    -0.875138E-01     0.134554E+00     0.519494E-02
     2780     0.281379E+02    -0.872878E-01     0.134287E+00     0.518842E-02
     2781     0.281158E+02    -0.870631E-01     0.134020E+00     0.518192E-02
     2782     0.280937E+02    -0.868398E-01     0.133753E+00     0.517543E-02
     2783     0.280716E+02    -0.866176E-01     0.133486E+00     0.516895E-02
     2784     0.280495E+02    -0.863971E-01     0.133219E+00     0.516249E-02
     2785     0.280275E+02    -0.861776E-01     0.132952E+00     0.515603E-02
     2786     0.280055E+02    -0.859594E-01     0.132684E+00     0.514959E-02
     2787     0.279836E+02    -0.857424E-01     0.132417E+00     0.514315E-02
     2788     0.279617E+02    -0.855261E-01     0.132149E+00     0.513673E-02
     2789     0.279398E+02    -0.853112E-01     0.131881E+00     0.513031E-02
     2790     0.279180E+02    -0.850969E-01     0.131613E+00     0.512390E-02
     2791     0.278962E+02    -0.848839E-01     0.131345E+00     0.511749E-02
     2792     0.278745E+02    -0.846715E-01     0.131076E+00     0.511110E-02
     2793     0.278528E+02    -0.844601E-01     0.130807E+00     0.510470E-02
     2794     0.278312E+02    -0.842495E-01     0.130538E+00     0.509832E-02
     2795     0.278096E+02    -0.840394E-01     0.130268E+00     0.509194E-02
     2796     0.277880E+02    -0.838302E-01     0.129999E+00     0.508556E-02
     2797     0.277665E+02    -0.836217E-01     0.129728E+00     0.507919E-02
     2798     0.277450E+02    -0.834138E-01     0.129458E+00     0.507283E-02
     2799     0.277237E+02    -0.832061E-01     0.129186E+00     0.506645E-02
     2800     0.277023E+02    -0.829994E-01     0.128915E+00     0.506009E-02
     2801     0.276810E+02    -0.827929E-01     0.128643E+00     0.505373E-02
     2802     0.276598E+02    -0.825866E-01     0.128370E+00     0.504737E-02
     2803     0.276386E+02    -0.823809E-01     0.128097E+00     0.504101E-02
     2804     0.276174E+02    -0.821756E-01     0.127824E+00     0.503465E-02
     2805     0.275964E+02    -0.819711E-01     0.127550E+00     0.502830E-02
     2806     0.275753E+02    -0.817670E-01     0.127276E+00     0.502195E-02
     2807     0.275543E+02    -0.815633E-01     0.127002E+00     0.501561E-02
     2808     0.275334E+02    -0.813603E-01     0.126727E+00     0.500927E-02
     2809     0.275125E+02    -0.811577E-01     0.126451E+00     0.500293E-02
     2810     0.274917E+02    -0.809559E-01     0.126176E+00     0.499660E-02
     2811     0.274709E+02    -0.807543E-01     0.125900E+00     0.499028E-02
     2812     0.274502E+02    -0.805533E-01     0.125624E+00     0.498396E-02
     2813     0.274295E+02    -0.803533E-01     0.125348E+00     0.497765E-02
     2814     0.274089E+02    -0.801537E-01     0.125071E+00     0.497135E-02
     2815     0.273883E+02    -0.799549E-01     0.124794E+00     0.496506E-02
     2816     0.273678E+02    -0.797566E-01     0.124517E+00     0.495878E-02
     2817     0.273473E+02    -0.795591E-01     0.124240E+00     0.495250E-02
     2818     0.273269E+02    -0.793623E-01     0.123962E+00     0.494624E-02
     2819     0.273065E+02    -0.791662E-01     0.123685E+00     0.493998E-02
     2820     0.272862E+02    -0.789708E-01     0.123407E+00     0.493374E-02
     2821     0.272659E+02    -0.787760E-01     0.123129E+00     0.492750E-02
     2822     0.272457E+02    -0.785821E-01     0.122851E+00     0.492128E-02
     2823     0.272255E+02    -0.783890E-01     0.122573E+00     0.491507E-02
     2824     0.272053E+02    -0.781965E-01     0.122295E+00     0.490888E-02
     2825     0.271852E+02    -0.780050E-01     0.122017E+00     0.490269E-02
     2826     0.271652E+02    -0.778142E-01     0.121738E+00     0.489652E-02
     2827     0.271452E+02    -0.776242E-01     0.121460E+00     0.489037E-02
     2828     0.271253E+02    -0.774351E-01     0.121182E+00     0.488423E-02
     2829     0.271054E+02    -0.772468E-01     0.120904E+00     0.487809E-02
     2830     0.270855E+02    -0.770594E-01     0.120625E+00     0.487198E-02
     2831     0.270657E+02    -0.768730E-01     0.120347E+00     0.486589E-02
     2832     0.270460E+02    -0.766873E-01     0.120069E+00     0.485981E-02
     2833     0.270263E+02    -0.765027E-01     0.119791E+00     0.485375E-02
     2834     0.270066E+02    -0.763189E-01     0.119513E+00     0.484771E-02
     2835     0.269870E+02    -0.761361E-01     0.119235E+00     0.484168E-02
     2836     0.269675E+02    -0.759542E-01     0.118958E+00     0.483567E-02
     2837     0.269479E+02    -0.757733E-01     0.118680E+00     0.482968E-02
     2838     0.269285E+02    -0.755934E-01     0.118403E+00     0.482371E-02
     2839     0.269090E+02    -0.754146E-01     0.118126E+00     0.481776E-02
     2840     0.268897E+02    -0.752367E-01     0.117849E+00     0.481183E-02
     2841     0.268703E+02    -0.750599E-01     0.117572E+00     0.480592E-02
     2842     0.268510E+02    -0.748841E-01     0.117295E+00     0.480004E-02
     2843     0.268318E+02    -0.747094E-01     0.117019E+00     0.479417E-02
     2844     0.268126E+02    -0.745358E-01     0.116743E+00     0.478833E-02
     2845     0.267934E+02    -0.743632E-01     0.116468E+00     0.478251E-02
     2846     0.267743E+02    -0.741918E-01     0.116192E+00     0.477671E-02
     2847     0.267553E+02    -0.740216E-01     0.115917E+00     0.477094E-02
     2848     0.267362E+02    -0.738524E-01     0.115643E+00     0.476519E-02
     2849     0.267173E+02    -0.736844E-01     0.115368E+00     0.475947E-02
     2850     0.266983E+02    -0.735176E-01     0.115094E+00     0.475376E-02
     2851     0.266794E+02    -0.733519E-01     0.114821E+00     0.474809E-02
     2852     0.266606E+02    -0.731874E-01     0.114548E+00     0.474244E-02
     2853     0.266418E+02    -0.730239E-01     0.114275E+00     0.473682E-02
     2854     0.266230E+02    -0.728614E-01     0.114003E+00     0.473122E-02
     2855     0.266043E+02    -0.726999E-01     0.113731E+00     0.472564E-02
     2856     0.265856E+02    -0.725391E-01     0.113459E+00     0.472009E-02
     2857     0.265670E+02    -0.723791E-01     0.113188E+00     0.471455E-02
     2858     0.265484E+02    -0.722199E-01     0.112917E+00     0.470904E-02
     2859     0.265298E+02    -0.720613E-01     0.112646E+00     0.470355E-02
     2860     0.265113E+02    -0.719034E-01     0.112376E+00     0.469808E-02
     2861     0.264928E+02    -0.717460E-01     0.112106E+00     0.469263E-02
     2862     0.264744E+02    -0.715891E-01     0.111837E+00     0.468719E-02
     2863     0.264560E+02    -0.714324E-01     0.111567E+00     0.468178E-02
     2864     0.264376E+02    -0.712762E-01     0.111298E+00     0.467638E-02
     2865     0.264193E+02    -0.711201E-01     0.111029E+00     0.467100E-02
     2866     0.264010E+02    -0.709644E-01     0.110761E+00     0.466563E-02
     2867     0.263827E+02    -0.708087E-01     0.110493E+00     0.466028E-02
     2868     0.263645E+02    -0.706530E-01     0.110225E+00     0.465494E-02
     2869     0.263463E+02    -0.704974E-01     0.109957E+00     0.464962E-02
     2870     0.263282E+02    -0.703418E-01     0.109690E+00     0.464431E-02
     2871     0.263100E+02    -0.701859E-01     0.109423E+00     0.463901E-02
     2872     0.262919E+02    -0.700299E-01     0.109156E+00     0.463373E-02
     2873     0.262739E+02    -0.698735E-01     0.108889E+00     0.462845E-02
     2874     0.262559E+02    -0.697169E-01     0.108622E+00     0.462319E-02
     2875     0.262379E+02    -0.695599E-01     0.108356E+00     0.461794E-02
     2876     0.262199E+02    -0.694024E-01     0.108090E+00     0.461269E-02
     2877     0.262020E+02    -0.692444E-01     0.107824E+00     0.460746E-02
     2878     0.261840E+02    -0.690857E-01     0.107558E+00     0.460223E-02
     2879     0.261662E+02    -0.689264E-01     0.107293E+00     0.459701E-02
     2880     0.261483E+02    -0.687664E-01     0.107027E+00     0.459179E-02
     2881     0.261305E+02    -0.686055E-01     0.106762E+00     0.458659E-02
     2882     0.261127E+02    -0.684438E-01     0.106497E+00     0.458139E-02
     2883     0.260949E+02    -0.682812E-01     0.106232E+00     0.457619E-02
     2884     0.260772E+02    -0.681176E-01     0.105967E+00     0.457099E-02
     2885     0.260595E+02    -0.679529E-01     0.105702E+00     0.456580E-02
     2886     0.260418E+02    -0.677870E-01     0.105437E+00     0.456061E-02
     2887     0.260241E+02    -0.676200E-01     0.105173E+00     0.455542E-02
     2888     0.260065E+02    -0.674517E-01     0.104909E+00     0.455024E-02
     2889     0.259889E+02    -0.672821E-01     0.104644E+00     0.454506E-02
     2890     0.259713E+02    -0.671112E-01     0.104380E+00     0.453987E-02
     2891     0.259537E+02    -0.669386E-01     0.104116E+00     0.453469E-02
     2892     0.259361E+02    -0.667647E-01     0.103852E+00     0.452950E-02
     2893     0.259186E+02    -0.665891E-01     0.103588E+00     0.452431E-02
     2894     0.259011E+02    -0.664119E-01     0.103324E+00     0.451912E-02
     2895     0.258836E+02    -0.662329E-01     0.103060E+00     0.451393E-02
     2896     0.258661E+02    -0.660522E-01     0.102796E+00     0.450874E-02
     2897     0.258487E+02    -0.658696E-01     0.102532E+00     0.450353E-02
     2898     0.258313E+02    -0.656850E-01     0.102268E+00     0.449832E-02
     2899     0.258139E+02    -0.654985E-01     0.102004E+00     0.449311E-02
     2900     0.257965E+02    -0.653099E-01     0.101740E+00     0.448789E-02
     2901     0.257791E+02    -0.651193E-01     0.101477E+00     0.448267E-02
     2902     0.257617E+02    -0.649266E-01     0.101213E+00     0.447743E-02
     2903     0.257444E+02    -0.647318E-01     0.100949E+00     0.447219E-02
     2904     0.257271E+02    -0.645351E-01     0.100685E+00     0.446694E-02
     2905     0.257098E+02    -0.643364E-01     0.100422E+00     0.446169E-02
     2906     0.256925E+02    -0.641360E-01     0.100158E+00     0.445643E-02
     2907     0.256752E+02    -0.639337E-01     0.998945E-01     0.445116E-02
     2908     0.256579E+02    -0.637297E-01     0.996312E-01     0.444589E-02
     2909     0.256407E+02    -0.635240E-01     0.993679E-01     0.444062E-02
     2910     0.256235E+02    -0.633166E-01     0.991049E-01     0.443534E-02
     2911     0.256063E+02    -0.631076E-01     0.988421E-01     0.443005E-02
     2912     0.255891E+02    -0.628971E-01     0.985795E-01     0.442476E-02
     2913     0.255720E+02    -0.626852E-01     0.983172E-01     0.441947E-02
     2914     0.255548E+02    -0.624717E-01     0.980551E-01     0.441417E-02
     2915     0.255377E+02    -0.622570E-01     0.977932E-01     0.440887E-02
     2916     0.255206E+02    -0.620409E-01     0.975316E-01     0.440357E-02
     2917     0.255035E+02    -0.618235E-01     0.972704E-01     0.439826E-02
     2918     0.254864E+02    -0.616050E-01     0.970095E-01     0.439295E-02
     2919     0.254694E+02    -0.613852E-01     0.967489E-01     0.438763E-02
     2920     0.254524E+02    -0.611644E-01     0.964887E-01     0.438232E-02
     2921     0.254354E+02    -0.609425E-01     0.962289E-01     0.437700E-02
     2922     0.254184E+02    -0.607195E-01     0.959696E-01     0.437168E-02
     2923     0.254014E+02    -0.604957E-01     0.957106E-01     0.436637E-02
     2924     0.253845E+02    -0.602709E-01     0.954521E-01     0.436104E-02
     2925     0.253675E+02    -0.600454E-01     0.951941E-01     0.435572E-02
     2926     0.253506E+02    -0.598190E-01     0.949366E-01     0.435039E-02
     2927     0.253338E+02    -0.595919E-01     0.946796E-01     0.434507E-02
     2928     0.253169E+02    -0.593641E-01     0.944231E-01     0.433975E-02
     2929     0.253000E+02    -0.591357E-01     0.941672E-01     0.433442E-02
     2930     0.252832E+02    -0.589066E-01     0.939118E-01     0.432910E-02
     2931     0.252664E+02    -0.586771E-01     0.936570E-01     0.432377E-02
     2932     0.252496E+02    -0.584471E-01     0.934029E-01     0.431845E-02
     2933     0.252329E+02    -0.582167E-01     0.931494E-01     0.431313E-02
     2934     0.252161E+02    -0.579859E-01     0.928965E-01     0.430781E-02
     2935     0.251994E+02    -0.577548E-01     0.926443E-01     0.430249E-02
     2936     0.251827E+02    -0.575235E-01     0.923928E-01     0.429717E-02
     2937     0.251660E+02    -0.572921E-01     0.921420E-01     0.429186E-02
     2938     0.251494E+02    -0.570603E-01     0.918919E-01     0.428655E-02
     2939     0.251328E+02    -0.568285E-01     0.916427E-01     0.428124E-02
     2940     0.251161E+02    -0.565966E-01     0.913940E-01     0.427593E-02
     2941     0.250996E+02    -0.563648E-01     0.911464E-01     0.427063E-02
     2942     0.250830E+02    -0.561330E-01     0.908995E-01     0.426533E-02
     2943     0.250665E+02    -0.559014E-01     0.906533E-01     0.426003E-02
     2944     0.250499E+02    -0.556699E-01     0.904081E-01     0.425474E-02
     2945     0.250334E+02    -0.554387E-01     0.901637E-01     0.424945E-02
     2946     0.250170E+02    -0.552077E-01     0.899202E-01     0.424417E-02
     2947     0.250005E+02    -0.549771E-01     0.896776E-01     0.423889E-02
     2948     0.249841E+02    -0.547468E-01     0.894361E-01     0.423361E-02
     2949     0.249677E+02    -0.545169E-01     0.891953E-01     0.422834E-02
     2950     0.249513E+02    -0.542876E-01     0.889556E-01     0.422308E-02
     2951     0.249349E+02    -0.540588E-01     0.887169E-01     0.421782E-02
     2952     0.249186E+02    -0.538305E-01     0.884792E-01     0.421256E-02
     2953     0.249023E+02    -0.536028E-01     0.882425E-01     0.420732E-02
     2954     0.248860E+02    -0.533757E-01     0.880067E-01     0.420208E-02
     2955     0.248697E+02    -0.531491E-01     0.877719E-01     0.419684E-02
     2956     0.248535E+02    -0.529231E-01     0.875381E-01     0.419161E-02
     2957     0.248373E+02    -0.526977E-01     0.873052E-01     0.418639E-02
     2958     0.248211E+02    -0.524729E-01     0.870734E-01     0.418117E-02
     2959     0.248049E+02    -0.522486E-01     0.868426E-01     0.417595E-02
     2960     0.247887E+02    -0.520249E-01     0.866126E-01     0.417074E-02
     2961     0.247726E+02    -0.518018E-01     0.863836E-01     0.416554E-02
     2962     0.247565E+02    -0.515793E-01     0.861556E-01     0.416035E-02
     2963     0.247404E+02    -0.513575E-01     0.859285E-01     0.415515E-02
     2964     0.247243E+02    -0.511362E-01     0.857025E-01     0.414997E-02
     2965     0.247082E+02    -0.509156E-01     0.854772E-01     0.414479E-02
     2966     0.246922E+02    -0.506956E-01     0.852530E-01     0.413961E-02
     2967     0.246761E+02    -0.504763E-01     0.850298E-01     0.413444E-02
     2968     0.246601E+02    -0.502575E-01     0.848074E-01     0.412927E-02
     2969     0.246442E+02    -0.500395E-01     0.845860E-01     0.412411E-02
     2970     0.246282E+02    -0.498221E-01     0.843656E-01     0.411895E-02
     2971     0.246122E+02    -0.496054E-01     0.841460E-01     0.411380E-02
     2972     0.245963E+02    -0.493892E-01     0.839274E-01     0.410865E-02
     2973     0.245804E+02    -0.491738E-01     0.837096E-01     0.410351E-02
     2974     0.245645E+02    -0.489590E-01     0.834929E-01     0.409838E-02
     2975     0.245486E+02    -0.487449E-01     0.832771E-01     0.409325E-02
     2976     0.245327E+02    -0.485315E-01     0.830621E-01     0.408812E-02
     2977     0.245169E+02    -0.483187E-01     0.828481E-01     0.408300E-02
     2978     0.245010E+02    -0.481067E-01     0.826350E-01     0.407788E-02
     2979     0.244852E+02    -0.478954E-01     0.824226E-01     0.407277E-02
     2980     0.244694E+02    -0.476848E-01     0.822114E-01     0.406766E-02
     2981     0.244536E+02    -0.474749E-01     0.820009E-01     0.406255E-02
     2982     0.244378E+02    -0.472657E-01     0.817915E-01     0.405745E-02
     2983     0.244220E+02    -0.470573E-01     0.815827E-01     0.405236E-02
     2984     0.244063E+02    -0.468495E-01     0.813750E-01     0.404727E-02
     2985     0.243905E+02    -0.466425E-01     0.811681E-01     0.404219E-02
     2986     0.243748E+02    -0.464363E-01     0.809621E-01     0.403711E-02
     2987     0.243591E+02    -0.462308E-01     0.807571E-01     0.403203E-02
     2988     0.243434E+02    -0.460261E-01     0.805528E-01     0.402696E-02
     2989     0.243277E+02    -0.458221E-01     0.803494E-01     0.402189E-02
     2990     0.243120E+02    -0.456188E-01     0.801469E-01     0.401683E-02
     2991     0.242963E+02    -0.454163E-01     0.799453E-01     0.401177E-02
     2992     0.242807E+02    -0.452147E-01     0.797446E-01     0.400672E-02
     2993     0.242650E+02    -0.450138E-01     0.795446E-01     0.400167E-02
     2994     0.242494E+02    -0.448136E-01     0.793455E-01     0.399662E-02
     2995     0.242338E+02    -0.446143E-01     0.791473E-01     0.399158E-02
     2996     0.242182E+02    -0.444157E-01     0.789500E-01     0.398654E-02
     2997     0.242026E+02    -0.442180E-01     0.787535E-01     0.398151E-02
     2998     0.241870E+02    -0.440211E-01     0.785578E-01     0.397648E-02
     2999     0.241714E+02    -0.438250E-01     0.783630E-01     0.397145E-02
     3000     0.241558E+02    -0.436297E-01     0.781690E-01     0.396643E-02
     3001     0.241402E+02    -0.434352E-01     0.779759E-01     0.396141E-02
     3002     0.241247E+02    -0.432416E-01     0.777835E-01     0.395640E-02
     3003     0.241091E+02    -0.430488E-01     0.775920E-01     0.395140E-02
     3004     0.240936E+02    -0.428569E-01     0.774013E-01     0.394639E-02
     3005     0.240780E+02    -0.426658E-01     0.772115E-01     0.394139E-02
     3006     0.240625E+02    -0.424755E-01     0.770224E-01     0.393639E-02
     3007     0.240470E+02    -0.422862E-01     0.768342E-01     0.393141E-02
     3008     0.240315E+02    -0.420978E-01     0.766467E-01     0.392642E-02
     3009     0.240160E+02    -0.419103E-01     0.764600E-01     0.392144E-02
     3010     0.240005E+02    -0.417235E-01     0.762742E-01     0.391647E-02
     3011     0.239851E+02    -0.415377E-01     0.760891E-01     0.391151E-02
     3012     0.239696E+02    -0.413530E-01     0.759047E-01     0.390655E-02
     3013     0.239542E+02    -0.411690E-01     0.757212E-01     0.390160E-02
     3014     0.239388E+02    -0.409860E-01     0.755385E-01     0.389665E-02
     3015     0.239234E+02    -0.408040E-01     0.753565E-01     0.389171E-02
     3016     0.239080E+02    -0.406229E-01     0.751752E-01     0.388678E-02
     3017     0.238926E+02    -0.404427E-01     0.749947E-01     0.388186E-02
     3018     0.238773E+02    -0.402636E-01     0.748150E-01     0.387694E-02
     3019     0.238620E+02    -0.400853E-01     0.746359E-01     0.387204E-02
     3020     0.238467E+02    -0.399081E-01     0.744577E-01     0.386714E-02
     3021     0.238314E+02    -0.397319E-01     0.742801E-01     0.386225E-02
     3022     0.238161E+02    -0.395567E-01     0.741033E-01     0.385736E-02
     3023     0.238008E+02    -0.393825E-01     0.739273E-01     0.385249E-02
     3024     0.237856E+02    -0.392092E-01     0.737520E-01     0.384763E-02
     3025     0.237704E+02    -0.390370E-01     0.735773E-01     0.384278E-02
     3026     0.237552E+02    -0.388659E-01     0.734034E-01     0.383793E-02
     3027     0.237400E+02    -0.386958E-01     0.732301E-01     0.383309E-02
     3028     0.237249E+02    -0.385267E-01     0.730576E-01     0.382827E-02
     3029     0.237097E+02    -0.383587E-01     0.728857E-01     0.382346E-02
     3030     0.236946E+02    -0.381917E-01     0.727146E-01     0.381865E-02
     3031     0.236796E+02    -0.380259E-01     0.725442E-01     0.381386E-02
     3032     0.236645E+02    -0.378610E-01     0.723744E-01     0.380908E-02
     3033     0.236495E+02    -0.376973E-01     0.722053E-01     0.380431E-02
     3034     0.236345E+02    -0.375347E-01     0.720369E-01     0.379955E-02
     3035     0.236195E+02    -0.373732E-01     0.718691E-01     0.379480E-02
     3036     0.236045E+02    -0.372128E-01     0.717020E-01     0.379006E-02
     3037     0.235896E+02    -0.370535E-01     0.715355E-01     0.378534E-02
     3038     0.235747E+02    -0.368954E-01     0.713697E-01     0.378063E-02
     3039     0.235598E+02    -0.367384E-01     0.712045E-01     0.377593E-02
     3040     0.235450E+02    -0.365826E-01     0.710400E-01     0.377125E-02
     3041     0.235302E+02    -0.364278E-01     0.708761E-01     0.376658E-02
     3042     0.235154E+02    -0.362743E-01     0.707128E-01     0.376191E-02
     3043     0.235007E+02    -0.361219E-01     0.705502E-01     0.375727E-02
     3044     0.234859E+02    -0.359707E-01     0.703882E-01     0.375264E-02
     3045     0.234712E+02    -0.358207E-01     0.702268E-01     0.374802E-02
     3046     0.234566E+02    -0.356719E-01     0.700660E-01     0.374342E-02
     3047     0.234420E+02    -0.355243E-01     0.699058E-01     0.373883E-02
     3048     0.234274E+02    -0.353779E-01     0.697462E-01     0.373425E-02
     3049     0.234128E+02    -0.352328E-01     0.695872E-01     0.372969E-02
     3050     0.233983E+02    -0.350888E-01     0.694288E-01     0.372515E-02
     3051     0.233838E+02    -0.349461E-01     0.692710E-01     0.372062E-02
     3052     0.233693E+02    -0.348045E-01     0.691137E-01     0.371610E-02
     3053     0.233549E+02    -0.346643E-01     0.689571E-01     0.371160E-02
     3054     0.233405E+02    -0.345253E-01     0.688009E-01     0.370712E-02
     3055     0.233261E+02    -0.343874E-01     0.686454E-01     0.370265E-02
     3056     0.233118E+02    -0.342506E-01     0.684903E-01     0.369819E-02
     3057     0.232975E+02    -0.341151E-01     0.683358E-01     0.369374E-02
     3058     0.232833E+02    -0.339808E-01     0.681819E-01     0.368931E-02
     3059     0.232690E+02    -0.338475E-01     0.680284E-01     0.368489E-02
     3060     0.232548E+02    -0.337154E-01     0.678755E-01     0.368048E-02
     3061     0.232407E+02    -0.335843E-01     0.677231E-01     0.367609E-02
     3062     0.232265E+02    -0.334545E-01     0.675711E-01     0.367170E-02
     3063     0.232124E+02    -0.333257E-01     0.674197E-01     0.366733E-02
     3064     0.231984E+02    -0.331980E-01     0.672687E-01     0.366296E-02
     3065     0.231843E+02    -0.330713E-01     0.671182E-01     0.365861E-02
     3066     0.231703E+02    -0.329458E-01     0.669681E-01     0.365427E-02
     3067     0.231564E+02    -0.328212E-01     0.668185E-01     0.364993E-02
     3068     0.231424E+02    -0.326978E-01     0.666693E-01     0.364561E-02
     3069     0.231285E+02    -0.325753E-01     0.665206E-01     0.364129E-02
     3070     0.231146E+02    -0.324538E-01     0.663722E-01     0.363698E-02
     3071     0.231008E+02    -0.323334E-01     0.662244E-01     0.363268E-02
     3072     0.230870E+02    -0.322138E-01     0.660769E-01     0.362839E-02
     3073     0.230732E+02    -0.320954E-01     0.659299E-01     0.362410E-02
     3074     0.230594E+02    -0.319778E-01     0.657831E-01     0.361982E-02
     3075     0.230457E+02    -0.318612E-01     0.656368E-01     0.361555E-02
     3076     0.230320E+02    -0.317456E-01     0.654909E-01     0.361128E-02
     3077     0.230183E+02    -0.316309E-01     0.653453E-01     0.360702E-02
     3078     0.230047E+02    -0.315171E-01     0.652002E-01     0.360277E-02
     3079     0.229910E+02    -0.314042E-01     0.650553E-01     0.359852E-02
     3080     0.229775E+02    -0.312922E-01     0.649108E-01     0.359427E-02
     3081     0.229639E+02    -0.311811E-01     0.647666E-01     0.359003E-02
     3082     0.229504E+02    -0.310709E-01     0.646227E-01     0.358579E-02
     3083     0.229369E+02    -0.309614E-01     0.644792E-01     0.358155E-02
     3084     0.229234E+02    -0.308529E-01     0.643360E-01     0.357732E-02
     3085     0.229099E+02    -0.307452E-01     0.641931E-01     0.357309E-02
     3086     0.228965E+02    -0.306383E-01     0.640504E-01     0.356887E-02
     3087     0.228831E+02    -0.305323E-01     0.639081E-01     0.356464E-02
     3088     0.228698E+02    -0.304270E-01     0.637660E-01     0.356041E-02
     3089     0.228564E+02    -0.303225E-01     0.636241E-01     0.355619E-02
     3090     0.228431E+02    -0.302188E-01     0.634825E-01     0.355197E-02
     3091     0.228298E+02    -0.301158E-01     0.633413E-01     0.354775E-02
     3092     0.228166E+02    -0.300137E-01     0.632002E-01     0.354353E-02
     3093     0.228034E+02    -0.299121E-01     0.630594E-01     0.353931E-02
     3094     0.227901E+02    -0.298114E-01     0.629188E-01     0.353508E-02
     3095     0.227770E+02    -0.297115E-01     0.627783E-01     0.353086E-02
     3096     0.227638E+02    -0.296122E-01     0.626382E-01     0.352664E-02
     3097     0.227507E+02    -0.295136E-01     0.624982E-01     0.352241E-02
     3098     0.227376E+02    -0.294155E-01     0.623584E-01     0.351818E-02
     3099     0.227245E+02    -0.293183E-01     0.622188E-01     0.351395E-02
     3100     0.227115E+02    -0.292217E-01     0.620793E-01     0.350972E-02
     3101     0.226984E+02    -0.291257E-01     0.619400E-01     0.350548E-02
     3102     0.226854E+02    -0.290305E-01     0.618009E-01     0.350124E-02
     3103     0.226724E+02    -0.289357E-01     0.616620E-01     0.349700E-02
     3104     0.226595E+02    -0.288416E-01     0.615232E-01     0.349275E-02
     3105     0.226466E+02    -0.287480E-01     0.613845E-01     0.348850E-02
     3106     0.226337E+02    -0.286550E-01     0.612461E-01     0.348425E-02
     3107     0.226208E+02    -0.285626E-01     0.611077E-01     0.347999E-02
     3108     0.226079E+02    -0.284706E-01     0.609696E-01     0.347574E-02
     3109     0.225951E+02    -0.283792E-01     0.608315E-01     0.347148E-02
     3110     0.225823E+02    -0.282883E-01     0.606936E-01     0.346722E-02
     3111     0.225695E+02    -0.281980E-01     0.605558E-01     0.346296E-02
     3112     0.225567E+02    -0.281080E-01     0.604181E-01     0.345870E-02
     3113     0.225439E+02    -0.280185E-01     0.602806E-01     0.345444E-02
     3114     0.225312E+02    -0.279294E-01     0.601433E-01     0.345017E-02
     3115     0.225185E+02    -0.278408E-01     0.600060E-01     0.344590E-02
     3116     0.225058E+02    -0.277525E-01     0.598689E-01     0.344163E-02
     3117     0.224932E+02    -0.276646E-01     0.597318E-01     0.343737E-02
     3118     0.224805E+02    -0.275771E-01     0.595949E-01     0.343310E-02
     3119     0.224679E+02    -0.274900E-01     0.594582E-01     0.342883E-02
     3120     0.224553E+02    -0.274031E-01     0.593215E-01     0.342456E-02
     3121     0.224428E+02    -0.273166E-01     0.591849E-01     0.342029E-02
     3122     0.224302E+02    -0.272304E-01     0.590485E-01     0.341602E-02
     3123     0.224177E+02    -0.271445E-01     0.589121E-01     0.341175E-02
     3124     0.224052E+02    -0.270588E-01     0.587758E-01     0.340748E-02
     3125     0.223927E+02    -0.269734E-01     0.586398E-01     0.340321E-02
     3126     0.223802E+02    -0.268882E-01     0.585036E-01     0.339895E-02
     3127     0.223677E+02    -0.268033E-01     0.583677E-01     0.339468E-02
     3128     0.223553E+02    -0.267185E-01     0.582318E-01     0.339041E-02
     3129     0.223429E+02    -0.266340E-01     0.580960E-01     0.338615E-02
     3130     0.223305E+02    -0.265495E-01     0.579602E-01     0.338189E-02
     3131     0.223181E+02    -0.264653E-01     0.578246E-01     0.337762E-02
     3132     0.223058E+02    -0.263812E-01     0.576890E-01     0.337336E-02
     3133     0.222934E+02    -0.262972E-01     0.575536E-01     0.336911E-02
     3134     0.222811E+02    -0.262133E-01     0.574181E-01     0.336485E-02
     3135     0.222688E+02    -0.261295E-01     0.572828E-01     0.336060E-02
     3136     0.222565E+02    -0.260458E-01     0.571475E-01     0.335635E-02
     3137     0.222442E+02    -0.259620E-01     0.570122E-01     0.335210E-02
     3138     0.222320E+02    -0.258784E-01     0.568771E-01     0.334785E-02
     3139     0.222198E+02    -0.257949E-01     0.567420E-01     0.334361E-02
     3140     0.222076E+02    -0.257112E-01     0.566069E-01     0.333937E-02
     3141     0.221954E+02    -0.256276E-01     0.564719E-01     0.333513E-02
     3142     0.221832E+02    -0.255439E-01     0.563370E-01     0.333090E-02
     3143     0.221710E+02    -0.254602E-01     0.562020E-01     0.332667E-02
     3144     0.221589E+02    -0.253764E-01     0.560672E-01     0.332244E-02
     3145     0.221467E+02    -0.252926E-01     0.559324E-01     0.331822E-02
     3146     0.221346E+02    -0.252088E-01     0.557976E-01     0.331400E-02
     3147     0.221225E+02    -0.251246E-01     0.556628E-01     0.330978E-02
     3148     0.221104E+02    -0.250404E-01     0.555281E-01     0.330557E-02
     3149     0.220984E+02    -0.249561E-01     0.553934E-01     0.330137E-02
     3150     0.220863E+02    -0.248717E-01     0.552587E-01     0.329717E-02
     3151     0.220743E+02    -0.247871E-01     0.551241E-01     0.329297E-02
     3152     0.220623E+02    -0.247022E-01     0.549895E-01     0.328878E-02
     3153     0.220503E+02    -0.246172E-01     0.548548E-01     0.328459E-02
     3154     0.220383E+02    -0.245320E-01     0.547202E-01     0.328041E-02
     3155     0.220263E+02    -0.244466E-01     0.545857E-01     0.327624E-02
     3156     0.220143E+02    -0.243611E-01     0.544512E-01     0.327207E-02
     3157     0.220024E+02    -0.242752E-01     0.543167E-01     0.326790E-02
     3158     0.219904E+02    -0.241893E-01     0.541824E-01     0.326374E-02
     3159     0.219785E+02    -0.241030E-01     0.540480E-01     0.325959E-02
     3160     0.219666E+02    -0.240166E-01     0.539136E-01     0.325544E-02
     3161     0.219547E+02    -0.239299E-01     0.537793E-01     0.325129E-02
     3162     0.219429E+02    -0.238431E-01     0.536452E-01     0.324716E-02
     3163     0.219310E+02    -0.237559E-01     0.535110E-01     0.324303E-02
     3164     0.219192E+02    -0.236686E-01     0.533769E-01     0.323891E-02
     3165     0.219074E+02    -0.235810E-01     0.532429E-01     0.323479E-02
     3166     0.218956E+02    -0.234932E-01     0.531088E-01     0.323068E-02
     3167     0.218838E+02    -0.234050E-01     0.529749E-01     0.322658E-02
     3168     0.218720E+02    -0.233167E-01     0.528411E-01     0.322248E-02
     3169     0.218602E+02    -0.232282E-01     0.527073E-01     0.321839E-02
     3170     0.218485E+02    -0.231393E-01     0.525736E-01     0.321431E-02
     3171     0.218367E+02    -0.230502E-01     0.524400E-01     0.321023E-02
     3172     0.218250E+02    -0.229608E-01     0.523064E-01     0.320617E-02
     3173     0.218133E+02    -0.228711E-01     0.521731E-01     0.320211E-02
     3174     0.218017E+02    -0.227812E-01     0.520397E-01     0.319805E-02
     3175     0.217900E+02    -0.226910E-01     0.519064E-01     0.319401E-02
     3176     0.217783E+02    -0.226004E-01     0.517732E-01     0.318997E-02
     3177     0.217667E+02    -0.225096E-01     0.516401E-01     0.318594E-02
     3178     0.217551E+02    -0.224185E-01     0.515071E-01     0.318192E-02
     3179     0.217435E+02    -0.223270E-01     0.513743E-01     0.317791E-02
     3180     0.217319E+02    -0.222353E-01     0.512415E-01     0.317390E-02
     3181     0.217203E+02    -0.221432E-01     0.511088E-01     0.316991E-02
     3182     0.217088E+02    -0.220509E-01     0.509763E-01     0.316592E-02
     3183     0.216972E+02    -0.219582E-01     0.508438E-01     0.316194E-02
     3184     0.216857E+02    -0.218652E-01     0.507115E-01     0.315798E-02
     3185     0.216742E+02    -0.217719E-01     0.505793E-01     0.315401E-02
     3186     0.216627E+02    -0.216782E-01     0.504472E-01     0.315006E-02
     3187     0.216512E+02    -0.215841E-01     0.503152E-01     0.314612E-02
     3188     0.216398E+02    -0.214899E-01     0.501834E-01     0.314219E-02
     3189     0.216283E+02    -0.213951E-01     0.500517E-01     0.313826E-02
     3190     0.216169E+02    -0.213000E-01     0.499201E-01     0.313435E-02
     3191     0.216055E+02    -0.212046E-01     0.497887E-01     0.313045E-02
     3192     0.215941E+02    -0.211088E-01     0.496574E-01     0.312655E-02
     3193     0.215827E+02    -0.210126E-01     0.495262E-01     0.312267E-02
     3194     0.215713E+02    -0.209161E-01     0.493952E-01     0.311879E-02
     3195     0.215600E+02    -0.208191E-01     0.492644E-01     0.311493E-02
     3196     0.215486E+02    -0.207219E-01     0.491336E-01     0.311108E-02
     3197     0.215373E+02    -0.206242E-01     0.490030E-01     0.310723E-02
     3198     0.215260E+02    -0.205261E-01     0.488726E-01     0.310340E-02
     3199     0.215147E+02    -0.204277E-01     0.487424E-01     0.309958E-02
     3200     0.215035E+02    -0.203288E-01     0.486124E-01     0.309577E-02
     3201     0.214922E+02    -0.202296E-01     0.484824E-01     0.309197E-02
     3202     0.214810E+02    -0.201299E-01     0.483526E-01     0.308818E-02
     3203     0.214698E+02    -0.200298E-01     0.482231E-01     0.308440E-02
     3204     0.214586E+02    -0.199294E-01     0.480937E-01     0.308063E-02
     3205     0.214474E+02    -0.198286E-01     0.479645E-01     0.307688E-02
     3206     0.214362E+02    -0.197274E-01     0.478354E-01     0.307313E-02
     3207     0.214251E+02    -0.196259E-01     0.477065E-01     0.306939E-02
     3208     0.214139E+02    -0.195240E-01     0.475778E-01     0.306566E-02
     3209     0.214028E+02    -0.194218E-01     0.474494E-01     0.306194E-02
     3210     0.213917E+02    -0.193193E-01     0.473211E-01     0.305823E-02
     3211     0.213806E+02    -0.192163E-01     0.471930E-01     0.305453E-02
     3212     0.213695E+02    -0.191132E-01     0.470651E-01     0.305084E-02
     3213     0.213584E+02    -0.190096E-01     0.469375E-01     0.304716E-02
     3214     0.213474E+02    -0.189058E-01     0.468101E-01     0.304348E-02
     3215     0.213364E+02    -0.188017E-01     0.466828E-01     0.303982E-02
     3216     0.213253E+02    -0.186972E-01     0.465558E-01     0.303616E-02
     3217     0.213143E+02    -0.185926E-01     0.464290E-01     0.303251E-02
     3218     0.213034E+02    -0.184876E-01     0.463024E-01     0.302887E-02
     3219     0.212924E+02    -0.183824E-01     0.461761E-01     0.302523E-02
     3220     0.212814E+02    -0.182769E-01     0.460500E-01     0.302161E-02
     3221     0.212705E+02    -0.181712E-01     0.459241E-01     0.301799E-02
     3222     0.212595E+02    -0.180651E-01     0.457985E-01     0.301437E-02
     3223     0.212486E+02    -0.179589E-01     0.456731E-01     0.301077E-02
     3224     0.212377E+02    -0.178525E-01     0.455480E-01     0.300717E-02
     3225     0.212268E+02    -0.177458E-01     0.454231E-01     0.300358E-02
     3226     0.212160E+02    -0.176389E-01     0.452985E-01     0.299999E-02
     3227     0.212051E+02    -0.175319E-01     0.451742E-01     0.299641E-02
     3228     0.211943E+02    -0.174246E-01     0.450501E-01     0.299284E-02
     3229     0.211834E+02    -0.173170E-01     0.449263E-01     0.298927E-02
     3230     0.211726E+02    -0.172094E-01     0.448027E-01     0.298571E-02
     3231     0.211618E+02    -0.171016E-01     0.446795E-01     0.298215E-02
     3232     0.211510E+02    -0.169936E-01     0.445564E-01     0.297860E-02
     3233     0.211402E+02    -0.168854E-01     0.444338E-01     0.297505E-02
     3234     0.211295E+02    -0.167771E-01     0.443113E-01     0.297151E-02
     3235     0.211187E+02    -0.166687E-01     0.441892E-01     0.296797E-02
     3236     0.211080E+02    -0.165601E-01     0.440674E-01     0.296444E-02
     3237     0.210972E+02    -0.164514E-01     0.439458E-01     0.296091E-02
     3238     0.210865E+02    -0.163425E-01     0.438246E-01     0.295738E-02
     3239     0.210758E+02    -0.162336E-01     0.437036E-01     0.295386E-02
     3240     0.210651E+02    -0.161245E-01     0.435830E-01     0.295035E-02
     3241     0.210545E+02    -0.160154E-01     0.434627E-01     0.294683E-02
     3242     0.210438E+02    -0.159061E-01     0.433427E-01     0.294332E-02
     3243     0.210331E+02    -0.157968E-01     0.432229E-01     0.293982E-02
     3244     0.210225E+02    -0.156874E-01     0.431036E-01     0.293631E-02
     3245     0.210119E+02    -0.155779E-01     0.429846E-01     0.293281E-02
     3246     0.210013E+02    -0.154684E-01     0.428659E-01     0.292931E-02
     3247     0.209907E+02    -0.153589E-01     0.427475E-01     0.292581E-02
     3248     0.209801E+02    -0.152492E-01     0.426295E-01     0.292232E-02
     3249     0.209695E+02    -0.151396E-01     0.425118E-01     0.291883E-02
     3250     0.209589E+02    -0.150298E-01     0.423945E-01     0.291534E-02
     3251     0.209484E+02    -0.149202E-01     0.422775E-01     0.291185E-02
     3252     0.209378E+02    -0.148105E-01     0.421608E-01     0.290836E-02
     3253     0.209273E+02    -0.147008E-01     0.420446E-01     0.290488E-02
     3254     0.209168E+02    -0.145911E-01     0.419286E-01     0.290140E-02
     3255     0.209063E+02    -0.144814E-01     0.418130E-01     0.289792E-02
     3256     0.208958E+02    -0.143718E-01     0.416978E-01     0.289444E-02
     3257     0.208853E+02    -0.142623E-01     0.415830E-01     0.289096E-02
     3258     0.208748E+02    -0.141528E-01     0.414685E-01     0.288749E-02
     3259     0.208644E+02    -0.140435E-01     0.413544E-01     0.288401E-02
     3260     0.208539E+02    -0.139341E-01     0.412406E-01     0.288054E-02
     3261     0.208435E+02    -0.138250E-01     0.411272E-01     0.287708E-02
     3262     0.208331E+02    -0.137160E-01     0.410142E-01     0.287361E-02
     3263     0.208227E+02    -0.136071E-01     0.409016E-01     0.287015E-02
     3264     0.208123E+02    -0.134984E-01     0.407893E-01     0.286669E-02
     3265     0.208019E+02    -0.133898E-01     0.406774E-01     0.286324E-02
     3266     0.207915E+02    -0.132814E-01     0.405659E-01     0.285978E-02
     3267     0.207812E+02    -0.131732E-01     0.404548E-01     0.285633E-02
     3268     0.207708E+02    -0.130653E-01     0.403441E-01     0.285288E-02
     3269     0.207605E+02    -0.129575E-01     0.402337E-01     0.284944E-02
     3270     0.207502E+02    -0.128500E-01     0.401237E-01     0.284600E-02
     3271     0.207399E+02    -0.127428E-01     0.400141E-01     0.284256E-02
     3272     0.207296E+02    -0.126358E-01     0.399050E-01     0.283913E-02
     3273     0.207193E+02    -0.125291E-01     0.397962E-01     0.283570E-02
     3274     0.207090E+02    -0.124226E-01     0.396878E-01     0.283227E-02
     3275     0.206988E+02    -0.123165E-01     0.395798E-01     0.282885E-02
     3276     0.206885E+02    -0.122108E-01     0.394722E-01     0.282543E-02
     3277     0.206783E+02    -0.121054E-01     0.393650E-01     0.282201E-02
     3278     0.206681E+02    -0.120002E-01     0.392582E-01     0.281860E-02
     3279     0.206579E+02    -0.118955E-01     0.391518E-01     0.281520E-02
     3280     0.206477E+02    -0.117911E-01     0.390458E-01     0.281179E-02
     3281     0.206376E+02    -0.116871E-01     0.389403E-01     0.280839E-02
     3282     0.206274E+02    -0.115836E-01     0.388351E-01     0.280500E-02
     3283     0.206173E+02    -0.114804E-01     0.387303E-01     0.280161E-02
     3284     0.206071E+02    -0.113776E-01     0.386260E-01     0.279822E-02
     3285     0.205970E+02    -0.112754E-01     0.385221E-01     0.279484E-02
     3286     0.205869E+02    -0.111735E-01     0.384186E-01     0.279146E-02
     3287     0.205768E+02    -0.110722E-01     0.383156E-01     0.278809E-02
     3288     0.205667E+02    -0.109713E-01     0.382129E-01     0.278472E-02
     3289     0.205567E+02    -0.108709E-01     0.381107E-01     0.278136E-02
     3290     0.205466E+02    -0.107710E-01     0.380089E-01     0.277800E-02
     3291     0.205366E+02    -0.106717E-01     0.379076E-01     0.277465E-02
     3292     0.205266E+02    -0.105728E-01     0.378066E-01     0.277130E-02
     3293     0.205166E+02    -0.104746E-01     0.377062E-01     0.276795E-02
     3294     0.205066E+02    -0.103769E-01     0.376061E-01     0.276462E-02
     3295     0.204966E+02    -0.102798E-01     0.375065E-01     0.276129E-02
     3296     0.204867E+02    -0.101833E-01     0.374073E-01     0.275796E-02
     3297     0.204767E+02    -0.100874E-01     0.373086E-01     0.275464E-02
     3298     0.204668E+02    -0.999213E-02     0.372103E-01     0.275132E-02
     3299     0.204569E+02    -0.989750E-02     0.371125E-01     0.274801E-02
     3300     0.204470E+02    -0.980350E-02     0.370151E-01     0.274471E-02
     3301     0.204371E+02    -0.971016E-02     0.369182E-01     0.274141E-02
     3302     0.204272E+02    -0.961750E-02     0.368217E-01     0.273812E-02
     3303     0.204174E+02    -0.952545E-02     0.367257E-01     0.273483E-02
     3304     0.204075E+02    -0.943414E-02     0.366300E-01     0.273155E-02
     3305     0.203977E+02    -0.934343E-02     0.365349E-01     0.272827E-02
     3306     0.203879E+02    -0.925343E-02     0.364402E-01     0.272500E-02
     3307     0.203781E+02    -0.916401E-02     0.363459E-01     0.272173E-02
     3308     0.203683E+02    -0.907538E-02     0.362521E-01     0.271847E-02
     3309     0.203586E+02    -0.898734E-02     0.361587E-01     0.271521E-02
     3310     0.203488E+02    -0.890006E-02     0.360657E-01     0.271196E-02
     3311     0.203391E+02    -0.881335E-02     0.359732E-01     0.270871E-02
     3312     0.203293E+02    -0.872737E-02     0.358810E-01     0.270546E-02
     3313     0.203196E+02    -0.864203E-02     0.357893E-01     0.270222E-02
     3314     0.203099E+02    -0.855741E-02     0.356981E-01     0.269898E-02
     3315     0.203002E+02    -0.847343E-02     0.356072E-01     0.269575E-02
     3316     0.202905E+02    -0.839014E-02     0.355168E-01     0.269252E-02
     3317     0.202809E+02    -0.830751E-02     0.354268E-01     0.268929E-02
     3318     0.202712E+02    -0.822561E-02     0.353372E-01     0.268606E-02
     3319     0.202616E+02    -0.814434E-02     0.352480E-01     0.268284E-02
     3320     0.202519E+02    -0.806376E-02     0.351593E-01     0.267962E-02
     3321     0.202423E+02    -0.798387E-02     0.350709E-01     0.267640E-02
     3322     0.202327E+02    -0.790469E-02     0.349830E-01     0.267319E-02
     3323     0.202231E+02    -0.782615E-02     0.348954E-01     0.266998E-02
     3324     0.202135E+02    -0.774830E-02     0.348083E-01     0.266677E-02
     3325     0.202039E+02    -0.767117E-02     0.347216E-01     0.266356E-02
     3326     0.201944E+02    -0.759470E-02     0.346352E-01     0.266035E-02
     3327     0.201848E+02    -0.751893E-02     0.345493E-01     0.265715E-02
     3328     0.201753E+02    -0.744387E-02     0.344637E-01     0.265394E-02
     3329     0.201657E+02    -0.736947E-02     0.343786E-01     0.265074E-02
     3330     0.201562E+02    -0.729581E-02     0.342938E-01     0.264754E-02
     3331     0.201467E+02    -0.722278E-02     0.342094E-01     0.264434E-02
     3332     0.201372E+02    -0.715047E-02     0.341255E-01     0.264114E-02
     3333     0.201277E+02    -0.707884E-02     0.340419E-01     0.263794E-02
     3334     0.201182E+02    -0.700792E-02     0.339587E-01     0.263474E-02
     3335     0.201087E+02    -0.693770E-02     0.338758E-01     0.263154E-02
     3336     0.200992E+02    -0.686815E-02     0.337933E-01     0.262834E-02
     3337     0.200898E+02    -0.679934E-02     0.337113E-01     0.262514E-02
     3338     0.200803E+02    -0.673122E-02     0.336295E-01     0.262194E-02
     3339     0.200709E+02    -0.666378E-02     0.335482E-01     0.261874E-02
     3340     0.200614E+02    -0.659708E-02     0.334672E-01     0.261554E-02
     3341     0.200520E+02    -0.653110E-02     0.333866E-01     0.261234E-02
     3342     0.200426E+02    -0.646579E-02     0.333064E-01     0.260914E-02
     3343     0.200331E+02    -0.640119E-02     0.332265E-01     0.260593E-02
     3344     0.200237E+02    -0.633728E-02     0.331470E-01     0.260273E-02
     3345     0.200143E+02    -0.627410E-02     0.330679E-01     0.259952E-02
     3346     0.200049E+02    -0.621164E-02     0.329891E-01     0.259632E-02
     3347     0.199955E+02    -0.614986E-02     0.329106E-01     0.259311E-02
     3348     0.199862E+02    -0.608880E-02     0.328326E-01     0.258989E-02
     3349     0.199768E+02    -0.602846E-02     0.327548E-01     0.258668E-02
     3350     0.199674E+02    -0.596882E-02     0.326774E-01     0.258346E-02
     3351     0.199580E+02    -0.590988E-02     0.326004E-01     0.258024E-02
     3352     0.199487E+02    -0.585166E-02     0.325237E-01     0.257702E-02
     3353     0.199393E+02    -0.579419E-02     0.324474E-01     0.257380E-02
     3354     0.199300E+02    -0.573738E-02     0.323714E-01     0.257058E-02
     3355     0.199206E+02    -0.568125E-02     0.322957E-01     0.256735E-02
     3356     0.199113E+02    -0.562582E-02     0.322203E-01     0.256413E-02
     3357     0.199019E+02    -0.557101E-02     0.321453E-01     0.256090E-02
     3358     0.198926E+02    -0.551696E-02     0.320707E-01     0.255767E-02
     3359     0.198833E+02    -0.546349E-02     0.319963E-01     0.255444E-02
     3360     0.198740E+02    -0.541077E-02     0.319223E-01     0.255122E-02
     3361     0.198646E+02    -0.535863E-02     0.318485E-01     0.254799E-02
     3362     0.198553E+02    -0.530717E-02     0.317751E-01     0.254476E-02
     3363     0.198460E+02    -0.525635E-02     0.317020E-01     0.254154E-02
     3364     0.198367E+02    -0.520616E-02     0.316293E-01     0.253832E-02
     3365     0.198274E+02    -0.515656E-02     0.315568E-01     0.253510E-02
     3366     0.198180E+02    -0.510763E-02     0.314847E-01     0.253187E-02
     3367     0.198087E+02    -0.505928E-02     0.314128E-01     0.252866E-02
     3368     0.197994E+02    -0.501158E-02     0.313412E-01     0.252544E-02
     3369     0.197901E+02    -0.496447E-02     0.312700E-01     0.252223E-02
     3370     0.197808E+02    -0.491792E-02     0.311990E-01     0.251902E-02
     3371     0.197715E+02    -0.487204E-02     0.311283E-01     0.251582E-02
     3372     0.197621E+02    -0.482666E-02     0.310579E-01     0.251261E-02
     3373     0.197528E+02    -0.478189E-02     0.309878E-01     0.250942E-02
     3374     0.197435E+02    -0.473768E-02     0.309180E-01     0.250622E-02
     3375     0.197342E+02    -0.469407E-02     0.308484E-01     0.250303E-02
     3376     0.197249E+02    -0.465100E-02     0.307792E-01     0.249985E-02
     3377     0.197156E+02    -0.460848E-02     0.307102E-01     0.249667E-02
     3378     0.197062E+02    -0.456649E-02     0.306415E-01     0.249350E-02
     3379     0.196969E+02    -0.452506E-02     0.305730E-01     0.249033E-02
     3380     0.196876E+02    -0.448417E-02     0.305048E-01     0.248717E-02
     3381     0.196782E+02    -0.444379E-02     0.304369E-01     0.248401E-02
     3382     0.196689E+02    -0.440395E-02     0.303692E-01     0.248087E-02
     3383     0.196596E+02    -0.436464E-02     0.303018E-01     0.247773E-02
     3384     0.196502E+02    -0.432585E-02     0.302346E-01     0.247459E-02
     3385     0.196409E+02    -0.428752E-02     0.301677E-01     0.247147E-02
     3386     0.196315E+02    -0.424973E-02     0.301010E-01     0.246835E-02
     3387     0.196221E+02    -0.421241E-02     0.300346E-01     0.246524E-02
     3388     0.196128E+02    -0.417555E-02     0.299685E-01     0.246214E-02
     3389     0.196034E+02    -0.413917E-02     0.299025E-01     0.245904E-02
     3390     0.195940E+02    -0.410330E-02     0.298368E-01     0.245596E-02
     3391     0.195846E+02    -0.406789E-02     0.297714E-01     0.245288E-02
     3392     0.195752E+02    -0.403291E-02     0.297061E-01     0.244982E-02
     3393     0.195658E+02    -0.399839E-02     0.296412E-01     0.244676E-02
     3394     0.195564E+02    -0.396433E-02     0.295764E-01     0.244372E-02
     3395     0.195470E+02    -0.393071E-02     0.295118E-01     0.244068E-02
     3396     0.195376E+02    -0.389759E-02     0.294475E-01     0.243766E-02
     3397     0.195282E+02    -0.386482E-02     0.293834E-01     0.243465E-02
     3398     0.195187E+02    -0.383248E-02     0.293195E-01     0.243165E-02
     3399     0.195093E+02    -0.380061E-02     0.292558E-01     0.242866E-02
     3400     0.194998E+02    -0.376908E-02     0.291923E-01     0.242568E-02
     3401     0.194904E+02    -0.373800E-02     0.291290E-01     0.242272E-02
     3402     0.194809E+02    -0.370731E-02     0.290660E-01     0.241976E-02
     3403     0.194714E+02    -0.367698E-02     0.290031E-01     0.241682E-02
     3404     0.194619E+02    -0.364708E-02     0.289404E-01     0.241389E-02
     3405     0.194524E+02    -0.361748E-02     0.288779E-01     0.241098E-02
     3406     0.194429E+02    -0.358818E-02     0.288156E-01     0.240807E-02
     3407     0.194334E+02    -0.355931E-02     0.287535E-01     0.240517E-02
     3408     0.194239E+02    -0.353076E-02     0.286916E-01     0.240229E-02
     3409     0.194144E+02    -0.350252E-02     0.286299E-01     0.239942E-02
     3410     0.194049E+02    -0.347460E-02     0.285683E-01     0.239655E-02
     3411     0.193954E+02    -0.344696E-02     0.285069E-01     0.239370E-02
     3412     0.193859E+02    -0.341959E-02     0.284457E-01     0.239085E-02
     3413     0.193764E+02    -0.339246E-02     0.283846E-01     0.238802E-02
     3414     0.193669E+02    -0.336569E-02     0.283238E-01     0.238520E-02
     3415     0.193574E+02    -0.333906E-02     0.282630E-01     0.238238E-02
     3416     0.193480E+02    -0.331275E-02     0.282024E-01     0.237958E-02
     3417     0.193385E+02    -0.328664E-02     0.281420E-01     0.237678E-02
     3418     0.193290E+02    -0.326074E-02     0.280818E-01     0.237399E-02
     3419     0.193196E+02    -0.323499E-02     0.280216E-01     0.237121E-02
     3420     0.193101E+02    -0.320955E-02     0.279617E-01     0.236844E-02
     3421     0.193007E+02    -0.318426E-02     0.279018E-01     0.236568E-02
     3422     0.192913E+02    -0.315906E-02     0.278422E-01     0.236292E-02
     3423     0.192819E+02    -0.313412E-02     0.277826E-01     0.236017E-02
     3424     0.192725E+02    -0.310933E-02     0.277232E-01     0.235743E-02
     3425     0.192632E+02    -0.308464E-02     0.276639E-01     0.235470E-02
     3426     0.192538E+02    -0.306006E-02     0.276047E-01     0.235197E-02
     3427     0.192445E+02    -0.303565E-02     0.275457E-01     0.234925E-02
     3428     0.192352E+02    -0.301135E-02     0.274867E-01     0.234654E-02
     3429     0.192259E+02    -0.298709E-02     0.274279E-01     0.234383E-02
     3430     0.192166E+02    -0.296295E-02     0.273692E-01     0.234113E-02
     3431     0.192074E+02    -0.293883E-02     0.273106E-01     0.233844E-02
     3432     0.191982E+02    -0.291485E-02     0.272522E-01     0.233575E-02
     3433     0.191890E+02    -0.289092E-02     0.271938E-01     0.233307E-02
     3434     0.191798E+02    -0.286697E-02     0.271355E-01     0.233039E-02
     3435     0.191707E+02    -0.284309E-02     0.270773E-01     0.232772E-02
     3436     0.191616E+02    -0.281919E-02     0.270192E-01     0.232505E-02
     3437     0.191525E+02    -0.279534E-02     0.269612E-01     0.232239E-02
     3438     0.191435E+02    -0.277149E-02     0.269033E-01     0.231973E-02
     3439     0.191345E+02    -0.274763E-02     0.268455E-01     0.231707E-02
     3440     0.191255E+02    -0.272375E-02     0.267878E-01     0.231442E-02
     3441     0.191166E+02    -0.269975E-02     0.267301E-01     0.231178E-02
     3442     0.191077E+02    -0.267580E-02     0.266725E-01     0.230913E-02
     3443     0.190988E+02    -0.265176E-02     0.266150E-01     0.230650E-02
     3444     0.190900E+02    -0.262759E-02     0.265575E-01     0.230386E-02
     3445     0.190812E+02    -0.260343E-02     0.265001E-01     0.230123E-02
     3446     0.190724E+02    -0.257914E-02     0.264428E-01     0.229860E-02
     3447     0.190637E+02    -0.255474E-02     0.263855E-01     0.229597E-02
     3448     0.190551E+02    -0.253026E-02     0.263283E-01     0.229334E-02
     3449     0.190465E+02    -0.250562E-02     0.262712E-01     0.229072E-02
     3450     0.190379E+02    -0.248086E-02     0.262140E-01     0.228810E-02
     3451     0.190293E+02    -0.245592E-02     0.261570E-01     0.228548E-02
     3452     0.190209E+02    -0.243087E-02     0.261000E-01     0.228286E-02
     3453     0.190124E+02    -0.240564E-02     0.260430E-01     0.228025E-02
     3454     0.190040E+02    -0.238030E-02     0.259861E-01     0.227763E-02
     3455     0.189957E+02    -0.235474E-02     0.259292E-01     0.227502E-02
     3456     0.189873E+02    -0.232904E-02     0.258723E-01     0.227241E-02
     3457     0.189791E+02    -0.230312E-02     0.258156E-01     0.226980E-02
     3458     0.189708E+02    -0.227699E-02     0.257588E-01     0.226720E-02
     3459     0.189626E+02    -0.225074E-02     0.257022E-01     0.226460E-02
     3460     0.189544E+02    -0.222428E-02     0.256455E-01     0.226200E-02
     3461     0.189463E+02    -0.219763E-02     0.255890E-01     0.225940E-02
     3462     0.189382E+02    -0.217073E-02     0.255324E-01     0.225681E-02
     3463     0.189301E+02    -0.214363E-02     0.254760E-01     0.225422E-02
     3464     0.189220E+02    -0.211635E-02     0.254196E-01     0.225163E-02
     3465     0.189140E+02    -0.208886E-02     0.253632E-01     0.224905E-02
     3466     0.189060E+02    -0.206104E-02     0.253069E-01     0.224647E-02
     3467     0.188980E+02    -0.203314E-02     0.252506E-01     0.224389E-02
     3468     0.188901E+02    -0.200490E-02     0.251945E-01     0.224132E-02
     3469     0.188821E+02    -0.197644E-02     0.251383E-01     0.223875E-02
     3470     0.188742E+02    -0.194777E-02     0.250823E-01     0.223618E-02
     3471     0.188663E+02    -0.191883E-02     0.250262E-01     0.223362E-02
     3472     0.188584E+02    -0.188957E-02     0.249703E-01     0.223107E-02
     3473     0.188506E+02    -0.186010E-02     0.249144E-01     0.222851E-02
     3474     0.188427E+02    -0.183037E-02     0.248586E-01     0.222596E-02
     3475     0.188349E+02    -0.180036E-02     0.248028E-01     0.222342E-02
     3476     0.188271E+02    -0.177009E-02     0.247471E-01     0.222088E-02
     3477     0.188193E+02    -0.173951E-02     0.246914E-01     0.221835E-02
     3478     0.188115E+02    -0.170864E-02     0.246359E-01     0.221581E-02
     3479     0.188037E+02    -0.167748E-02     0.245804E-01     0.221329E-02
     3480     0.187959E+02    -0.164601E-02     0.245249E-01     0.221077E-02
     3481     0.187882E+02    -0.161427E-02     0.244695E-01     0.220825E-02
     3482     0.187804E+02    -0.158220E-02     0.244142E-01     0.220574E-02
     3483     0.187726E+02    -0.154981E-02     0.243590E-01     0.220324E-02
     3484     0.187649E+02    -0.151709E-02     0.243038E-01     0.220074E-02
     3485     0.187571E+02    -0.148408E-02     0.242487E-01     0.219824E-02
     3486     0.187493E+02    -0.145068E-02     0.241936E-01     0.219576E-02
     3487     0.187416E+02    -0.141704E-02     0.241387E-01     0.219327E-02
     3488     0.187338E+02    -0.138300E-02     0.240838E-01     0.219080E-02
     3489     0.187260E+02    -0.134858E-02     0.240289E-01     0.218833E-02
     3490     0.187182E+02    -0.131381E-02     0.239742E-01     0.218586E-02
     3491     0.187105E+02    -0.127875E-02     0.239195E-01     0.218340E-02
     3492     0.187027E+02    -0.124324E-02     0.238649E-01     0.218095E-02
     3493     0.186949E+02    -0.120745E-02     0.238103E-01     0.217851E-02
     3494     0.186870E+02    -0.117127E-02     0.237559E-01     0.217607E-02
     3495     0.186792E+02    -0.113467E-02     0.237015E-01     0.217364E-02
     3496     0.186714E+02    -0.109771E-02     0.236472E-01     0.217121E-02
     3497     0.186635E+02    -0.106037E-02     0.235929E-01     0.216879E-02
     3498     0.186556E+02    -0.102259E-02     0.235388E-01     0.216638E-02
     3499     0.186477E+02    -0.984491E-03     0.234847E-01     0.216398E-02
     3500     0.186398E+02    -0.945941E-03     0.234307E-01     0.216158E-02
     3501     0.186319E+02    -0.906967E-03     0.233768E-01     0.215919E-02
     3502     0.186239E+02    -0.867600E-03     0.233230E-01     0.215681E-02
     3503     0.186159E+02    -0.827827E-03     0.232692E-01     0.215443E-02
     3504     0.186080E+02    -0.787618E-03     0.232155E-01     0.215206E-02
     3505     0.186000E+02    -0.747053E-03     0.231619E-01     0.214970E-02
     3506     0.185919E+02    -0.706061E-03     0.231084E-01     0.214734E-02
     3507     0.185839E+02    -0.664615E-03     0.230550E-01     0.214499E-02
     3508     0.185759E+02    -0.622763E-03     0.230016E-01     0.214264E-02
     3509     0.185678E+02    -0.580572E-03     0.229483E-01     0.214030E-02
     3510     0.185598E+02    -0.537883E-03     0.228951E-01     0.213796E-02
     3511     0.185517E+02    -0.494842E-03     0.228420E-01     0.213562E-02
     3512     0.185436E+02    -0.451381E-03     0.227890E-01     0.213329E-02
     3513     0.185356E+02    -0.407496E-03     0.227361E-01     0.213096E-02
     3514     0.185275E+02    -0.363240E-03     0.226832E-01     0.212864E-02
     3515     0.185194E+02    -0.318510E-03     0.226304E-01     0.212632E-02
     3516     0.185113E+02    -0.273448E-03     0.225777E-01     0.212400E-02
     3517     0.185033E+02    -0.227909E-03     0.225251E-01     0.212168E-02
     3518     0.184952E+02    -0.181976E-03     0.224726E-01     0.211936E-02
     3519     0.184871E+02    -0.135669E-03     0.224201E-01     0.211705E-02
     3520     0.184791E+02    -0.889335E-04     0.223677E-01     0.211473E-02
     3521     0.184710E+02    -0.418156E-04     0.223154E-01     0.211242E-02
     3522     0.184630E+02     0.577986E-05     0.222632E-01     0.211010E-02
     3523     0.184550E+02     0.537404E-04     0.222111E-01     0.210779E-02
     3524     0.184469E+02     0.102091E-03     0.221591E-01     0.210547E-02
     3525     0.184390E+02     0.150885E-03     0.221071E-01     0.210315E-02
     3526     0.184310E+02     0.200086E-03     0.220553E-01     0.210084E-02
     3527     0.184230E+02     0.249695E-03     0.220035E-01     0.209852E-02
     3528     0.184150E+02     0.299669E-03     0.219518E-01     0.209620E-02
     3529     0.184071E+02     0.350103E-03     0.219002E-01     0.209387E-02
     3530     0.183992E+02     0.400911E-03     0.218486E-01     0.209155E-02
     3531     0.183913E+02     0.452126E-03     0.217972E-01     0.208922E-02
     3532     0.183835E+02     0.503806E-03     0.217458E-01     0.208689E-02
     3533     0.183756E+02     0.555837E-03     0.216945E-01     0.208455E-02
     3534     0.183678E+02     0.608281E-03     0.216434E-01     0.208221E-02
     3535     0.183600E+02     0.661152E-03     0.215923E-01     0.207986E-02
     3536     0.183523E+02     0.714423E-03     0.215412E-01     0.207752E-02
     3537     0.183446E+02     0.768106E-03     0.214903E-01     0.207516E-02
     3538     0.183369E+02     0.822205E-03     0.214394E-01     0.207280E-02
     3539     0.183292E+02     0.876702E-03     0.213887E-01     0.207044E-02
     3540     0.183216E+02     0.931603E-03     0.213380E-01     0.206806E-02
     3541     0.183140E+02     0.986904E-03     0.212874E-01     0.206569E-02
     3542     0.183065E+02     0.104261E-02     0.212369E-01     0.206330E-02
     3543     0.182990E+02     0.109875E-02     0.211865E-01     0.206091E-02
     3544     0.182915E+02     0.115529E-02     0.211362E-01     0.205851E-02
     3545     0.182841E+02     0.121221E-02     0.210859E-01     0.205610E-02
     3546     0.182767E+02     0.126957E-02     0.210358E-01     0.205369E-02
     3547     0.182694E+02     0.132731E-02     0.209857E-01     0.205126E-02
     3548     0.182621E+02     0.138549E-02     0.209357E-01     0.204883E-02
     3549     0.182549E+02     0.144405E-02     0.208858E-01     0.204639E-02
     3550     0.182477E+02     0.150303E-02     0.208360E-01     0.204394E-02
     3551     0.182406E+02     0.156242E-02     0.207863E-01     0.204148E-02
     3552     0.182335E+02     0.162219E-02     0.207367E-01     0.203901E-02
     3553     0.182265E+02     0.168238E-02     0.206872E-01     0.203653E-02
     3554     0.182195E+02     0.174293E-02     0.206377E-01     0.203404E-02
     3555     0.182125E+02     0.180388E-02     0.205884E-01     0.203154E-02
     3556     0.182056E+02     0.186517E-02     0.205391E-01     0.202904E-02
     3557     0.181988E+02     0.192685E-02     0.204900E-01     0.202652E-02
     3558     0.181919E+02     0.198889E-02     0.204410E-01     0.202400E-02
     3559     0.181851E+02     0.205127E-02     0.203920E-01     0.202148E-02
     3560     0.181784E+02     0.211400E-02     0.203432E-01     0.201895E-02
     3561     0.181716E+02     0.217702E-02     0.202945E-01     0.201641E-02
     3562     0.181649E+02     0.224043E-02     0.202459E-01     0.201386E-02
     3563     0.181582E+02     0.230413E-02     0.201974E-01     0.201132E-02
     3564     0.181516E+02     0.236814E-02     0.201490E-01     0.200876E-02
     3565     0.181449E+02     0.243247E-02     0.201007E-01     0.200621E-02
     3566     0.181383E+02     0.249708E-02     0.200526E-01     0.200364E-02
     3567     0.181317E+02     0.256200E-02     0.200046E-01     0.200108E-02
     3568     0.181251E+02     0.262720E-02     0.199567E-01     0.199851E-02
     3569     0.181185E+02     0.269266E-02     0.199089E-01     0.199594E-02
     3570     0.181119E+02     0.275842E-02     0.198613E-01     0.199337E-02
     3571     0.181054E+02     0.282441E-02     0.198137E-01     0.199079E-02
     3572     0.180988E+02     0.289067E-02     0.197664E-01     0.198822E-02
     3573     0.180922E+02     0.295719E-02     0.197191E-01     0.198564E-02
     3574     0.180857E+02     0.302392E-02     0.196720E-01     0.198306E-02
     3575     0.180791E+02     0.309090E-02     0.196250E-01     0.198048E-02
     3576     0.180725E+02     0.315811E-02     0.195782E-01     0.197790E-02
     3577     0.180659E+02     0.322554E-02     0.195315E-01     0.197533E-02
     3578     0.180593E+02     0.329319E-02     0.194850E-01     0.197275E-02
     3579     0.180527E+02     0.336103E-02     0.194386E-01     0.197018E-02
     3580     0.180461E+02     0.342907E-02     0.193923E-01     0.196760E-02
     3581     0.180395E+02     0.349729E-02     0.193462E-01     0.196503E-02
     3582     0.180329E+02     0.356572E-02     0.193003E-01     0.196246E-02
     3583     0.180262E+02     0.363430E-02     0.192545E-01     0.195990E-02
     3584     0.180195E+02     0.370306E-02     0.192089E-01     0.195733E-02
     3585     0.180128E+02     0.377197E-02     0.191634E-01     0.195478E-02
     3586     0.180060E+02     0.384103E-02     0.191181E-01     0.195222E-02
     3587     0.179992E+02     0.391027E-02     0.190730E-01     0.194967E-02
     3588     0.179924E+02     0.397962E-02     0.190280E-01     0.194713E-02
     3589     0.179856E+02     0.404909E-02     0.189832E-01     0.194459E-02
     3590     0.179787E+02     0.411872E-02     0.189385E-01     0.194205E-02
     3591     0.179718E+02     0.418845E-02     0.188941E-01     0.193953E-02
     3592     0.179649E+02     0.425828E-02     0.188498E-01     0.193701E-02
     3593     0.179578E+02     0.432823E-02     0.188056E-01     0.193449E-02
     3594     0.179508E+02     0.439828E-02     0.187617E-01     0.193198E-02
     3595     0.179437E+02     0.446841E-02     0.187179E-01     0.192949E-02
     3596     0.179366E+02     0.453861E-02     0.186744E-01     0.192700E-02
     3597     0.179294E+02     0.460891E-02     0.186310E-01     0.192451E-02
     3598     0.179221E+02     0.467925E-02     0.185878E-01     0.192204E-02
     3599     0.179148E+02     0.474967E-02     0.185447E-01     0.191958E-02
     3600     0.179074E+02     0.482013E-02     0.185019E-01     0.191712E-02
     3601     0.179000E+02     0.489063E-02     0.184593E-01     0.191468E-02
     3602     0.178925E+02     0.496120E-02     0.184168E-01     0.191225E-02
     3603     0.178850E+02     0.503177E-02     0.183746E-01     0.190982E-02
     3604     0.178774E+02     0.510237E-02     0.183325E-01     0.190741E-02
     3605     0.178697E+02     0.517300E-02     0.182907E-01     0.190501E-02
     3606     0.178620E+02     0.524363E-02     0.182490E-01     0.190261E-02
     3607     0.178543E+02     0.531427E-02     0.182075E-01     0.190022E-02
     3608     0.178465E+02     0.538492E-02     0.181662E-01     0.189785E-02
     3609     0.178387E+02     0.545555E-02     0.181251E-01     0.189548E-02
     3610     0.178308E+02     0.552616E-02     0.180842E-01     0.189312E-02
     3611     0.178229E+02     0.559674E-02     0.180435E-01     0.189077E-02
     3612     0.178149E+02     0.566732E-02     0.180029E-01     0.188843E-02
     3613     0.178069E+02     0.573784E-02     0.179626E-01     0.188610E-02
     3614     0.177989E+02     0.580834E-02     0.179224E-01     0.188378E-02
     3615     0.177908E+02     0.587878E-02     0.178824E-01     0.188146E-02
     3616     0.177827E+02     0.594914E-02     0.178427E-01     0.187915E-02
     3617     0.177746E+02     0.601948E-02     0.178031E-01     0.187685E-02
     3618     0.177665E+02     0.608972E-02     0.177636E-01     0.187456E-02
     3619     0.177583E+02     0.615990E-02     0.177244E-01     0.187228E-02
     3620     0.177502E+02     0.623000E-02     0.176854E-01     0.187000E-02
     3621     0.177420E+02     0.630002E-02     0.176465E-01     0.186773E-02
     3622     0.177338E+02     0.636992E-02     0.176079E-01     0.186546E-02
     3623     0.177255E+02     0.643974E-02     0.175694E-01     0.186321E-02
     3624     0.177173E+02     0.650943E-02     0.175311E-01     0.186096E-02
     3625     0.177091E+02     0.657902E-02     0.174930E-01     0.185872E-02
     3626     0.177008E+02     0.664848E-02     0.174550E-01     0.185648E-02
     3627     0.176926E+02     0.671781E-02     0.174173E-01     0.185425E-02
     3628     0.176843E+02     0.678702E-02     0.173797E-01     0.185203E-02
     3629     0.176761E+02     0.685608E-02     0.173423E-01     0.184982E-02
     3630     0.176678E+02     0.692498E-02     0.173051E-01     0.184760E-02
     3631     0.176596E+02     0.699373E-02     0.172681E-01     0.184540E-02
     3632     0.176513E+02     0.706233E-02     0.172313E-01     0.184320E-02
     3633     0.176431E+02     0.713073E-02     0.171946E-01     0.184101E-02
     3634     0.176349E+02     0.719899E-02     0.171581E-01     0.183882E-02
     3635     0.176267E+02     0.726705E-02     0.171218E-01     0.183664E-02
     3636     0.176185E+02     0.733492E-02     0.170857E-01     0.183446E-02
     3637     0.176103E+02     0.740259E-02     0.170498E-01     0.183229E-02
     3638     0.176022E+02     0.747006E-02     0.170140E-01     0.183012E-02
     3639     0.175940E+02     0.753734E-02     0.169784E-01     0.182796E-02
     3640     0.175859E+02     0.760439E-02     0.169430E-01     0.182580E-02
     3641     0.175778E+02     0.767121E-02     0.169078E-01     0.182364E-02
     3642     0.175698E+02     0.773780E-02     0.168728E-01     0.182149E-02
     3643     0.175618E+02     0.780415E-02     0.168379E-01     0.181935E-02
     3644     0.175538E+02     0.787028E-02     0.168032E-01     0.181721E-02
     3645     0.175458E+02     0.793615E-02     0.167687E-01     0.181507E-02
     3646     0.175379E+02     0.800177E-02     0.167344E-01     0.181293E-02
     3647     0.175300E+02     0.806712E-02     0.167002E-01     0.181080E-02
     3648     0.175222E+02     0.813220E-02     0.166662E-01     0.180868E-02
     3649     0.175144E+02     0.819700E-02     0.166324E-01     0.180655E-02
     3650     0.175067E+02     0.826152E-02     0.165987E-01     0.180443E-02
     3651     0.174990E+02     0.832574E-02     0.165653E-01     0.180231E-02
     3652     0.174913E+02     0.838969E-02     0.165320E-01     0.180020E-02
     3653     0.174837E+02     0.845333E-02     0.164989E-01     0.179809E-02
     3654     0.174762E+02     0.851667E-02     0.164659E-01     0.179598E-02
     3655     0.174686E+02     0.857972E-02     0.164331E-01     0.179388E-02
     3656     0.174612E+02     0.864246E-02     0.164005E-01     0.179178E-02
     3657     0.174537E+02     0.870490E-02     0.163681E-01     0.178968E-02
     3658     0.174463E+02     0.876704E-02     0.163358E-01     0.178759E-02
     3659     0.174390E+02     0.882885E-02     0.163037E-01     0.178551E-02
     3660     0.174317E+02     0.889036E-02     0.162718E-01     0.178343E-02
     3661     0.174244E+02     0.895155E-02     0.162400E-01     0.178136E-02
     3662     0.174171E+02     0.901242E-02     0.162084E-01     0.177929E-02
     3663     0.174099E+02     0.907297E-02     0.161770E-01     0.177723E-02
     3664     0.174027E+02     0.913319E-02     0.161457E-01     0.177518E-02
     3665     0.173955E+02     0.919309E-02     0.161146E-01     0.177313E-02
     3666     0.173884E+02     0.925266E-02     0.160836E-01     0.177109E-02
     3667     0.173813E+02     0.931189E-02     0.160528E-01     0.176905E-02
     3668     0.173742E+02     0.937080E-02     0.160222E-01     0.176703E-02
     3669     0.173672E+02     0.942935E-02     0.159917E-01     0.176501E-02
     3670     0.173601E+02     0.948758E-02     0.159614E-01     0.176300E-02
     3671     0.173531E+02     0.954548E-02     0.159312E-01     0.176100E-02
     3672     0.173461E+02     0.960301E-02     0.159012E-01     0.175901E-02
     3673     0.173391E+02     0.966019E-02     0.158714E-01     0.175703E-02
     3674     0.173322E+02     0.971704E-02     0.158417E-01     0.175505E-02
     3675     0.173252E+02     0.977353E-02     0.158121E-01     0.175309E-02
     3676     0.173183E+02     0.982965E-02     0.157828E-01     0.175113E-02
     3677     0.173114E+02     0.988542E-02     0.157535E-01     0.174919E-02
     3678     0.173045E+02     0.994082E-02     0.157244E-01     0.174725E-02
     3679     0.172976E+02     0.999588E-02     0.156955E-01     0.174533E-02
     3680     0.172907E+02     0.100506E-01     0.156667E-01     0.174342E-02
     3681     0.172838E+02     0.101049E-01     0.156381E-01     0.174152E-02
     3682     0.172769E+02     0.101588E-01     0.156096E-01     0.173963E-02
     3683     0.172701E+02     0.102124E-01     0.155813E-01     0.173775E-02
     3684     0.172632E+02     0.102656E-01     0.155531E-01     0.173588E-02
     3685     0.172563E+02     0.103184E-01     0.155250E-01     0.173403E-02
     3686     0.172495E+02     0.103708E-01     0.154971E-01     0.173219E-02
     3687     0.172426E+02     0.104228E-01     0.154693E-01     0.173036E-02
     3688     0.172357E+02     0.104745E-01     0.154417E-01     0.172854E-02
     3689     0.172289E+02     0.105257E-01     0.154143E-01     0.172674E-02
     3690     0.172220E+02     0.105766E-01     0.153869E-01     0.172495E-02
     3691     0.172151E+02     0.106271E-01     0.153597E-01     0.172318E-02
     3692     0.172082E+02     0.106772E-01     0.153327E-01     0.172142E-02
     3693     0.172013E+02     0.107268E-01     0.153058E-01     0.171967E-02
     3694     0.171944E+02     0.107761E-01     0.152790E-01     0.171794E-02
     3695     0.171875E+02     0.108250E-01     0.152523E-01     0.171623E-02
     3696     0.171805E+02     0.108734E-01     0.152258E-01     0.171452E-02
     3697     0.171736E+02     0.109215E-01     0.151995E-01     0.171284E-02
     3698     0.171666E+02     0.109691E-01     0.151732E-01     0.171117E-02
     3699     0.171596E+02     0.110163E-01     0.151471E-01     0.170952E-02
     3700     0.171526E+02     0.110631E-01     0.151212E-01     0.170788E-02
     3701     0.171456E+02     0.111095E-01     0.150953E-01     0.170626E-02
     3702     0.171386E+02     0.111554E-01     0.150696E-01     0.170466E-02
     3703     0.171315E+02     0.112010E-01     0.150440E-01     0.170307E-02
     3704     0.171244E+02     0.112460E-01     0.150186E-01     0.170149E-02
     3705     0.171173E+02     0.112907E-01     0.149933E-01     0.169993E-02
     3706     0.171102E+02     0.113349E-01     0.149681E-01     0.169839E-02
     3707     0.171031E+02     0.113787E-01     0.149429E-01     0.169685E-02
     3708     0.170960E+02     0.114220E-01     0.149180E-01     0.169533E-02
     3709     0.170888E+02     0.114649E-01     0.148931E-01     0.169382E-02
     3710     0.170816E+02     0.115073E-01     0.148684E-01     0.169232E-02
     3711     0.170744E+02     0.115492E-01     0.148437E-01     0.169084E-02
     3712     0.170672E+02     0.115908E-01     0.148192E-01     0.168936E-02
     3713     0.170600E+02     0.116318E-01     0.147948E-01     0.168789E-02
     3714     0.170528E+02     0.116724E-01     0.147704E-01     0.168643E-02
     3715     0.170455E+02     0.117125E-01     0.147462E-01     0.168498E-02
     3716     0.170383E+02     0.117521E-01     0.147221E-01     0.168353E-02
     3717     0.170310E+02     0.117912E-01     0.146980E-01     0.168209E-02
     3718     0.170238E+02     0.118299E-01     0.146741E-01     0.168066E-02
     3719     0.170165E+02     0.118681E-01     0.146503E-01     0.167923E-02
     3720     0.170092E+02     0.119058E-01     0.146265E-01     0.167781E-02
     3721     0.170019E+02     0.119430E-01     0.146028E-01     0.167639E-02
     3722     0.169946E+02     0.119797E-01     0.145793E-01     0.167498E-02
     3723     0.169873E+02     0.120159E-01     0.145557E-01     0.167357E-02
     3724     0.169799E+02     0.120516E-01     0.145323E-01     0.167215E-02
     3725     0.169726E+02     0.120868E-01     0.145090E-01     0.167075E-02
     3726     0.169653E+02     0.121215E-01     0.144857E-01     0.166934E-02
     3727     0.169579E+02     0.121557E-01     0.144625E-01     0.166793E-02
     3728     0.169506E+02     0.121893E-01     0.144394E-01     0.166653E-02
     3729     0.169432E+02     0.122225E-01     0.144163E-01     0.166512E-02
     3730     0.169359E+02     0.122551E-01     0.143934E-01     0.166371E-02
     3731     0.169285E+02     0.122872E-01     0.143704E-01     0.166230E-02
     3732     0.169211E+02     0.123188E-01     0.143476E-01     0.166089E-02
     3733     0.169138E+02     0.123498E-01     0.143248E-01     0.165947E-02
     3734     0.169064E+02     0.123803E-01     0.143020E-01     0.165805E-02
     3735     0.168991E+02     0.124103E-01     0.142794E-01     0.165662E-02
     3736     0.168917E+02     0.124397E-01     0.142567E-01     0.165519E-02
     3737     0.168843E+02     0.124685E-01     0.142341E-01     0.165375E-02
     3738     0.168770E+02     0.124968E-01     0.142116E-01     0.165231E-02
     3739     0.168696E+02     0.125246E-01     0.141891E-01     0.165086E-02
     3740     0.168623E+02     0.125518E-01     0.141667E-01     0.164940E-02
     3741     0.168549E+02     0.125785E-01     0.141443E-01     0.164794E-02
     3742     0.168476E+02     0.126045E-01     0.141219E-01     0.164646E-02
     3743     0.168402E+02     0.126300E-01     0.140996E-01     0.164498E-02
     3744     0.168329E+02     0.126550E-01     0.140773E-01     0.164348E-02
     3745     0.168255E+02     0.126793E-01     0.140551E-01     0.164198E-02
     3746     0.168182E+02     0.127031E-01     0.140329E-01     0.164046E-02
     3747     0.168109E+02     0.127263E-01     0.140107E-01     0.163893E-02
     3748     0.168035E+02     0.127490E-01     0.139885E-01     0.163739E-02
     3749     0.167962E+02     0.127710E-01     0.139664E-01     0.163583E-02
     3750     0.167889E+02     0.127924E-01     0.139443E-01     0.163426E-02
     3751     0.167816E+02     0.128133E-01     0.139222E-01     0.163268E-02
     3752     0.167743E+02     0.128335E-01     0.139001E-01     0.163108E-02
     3753     0.167671E+02     0.128532E-01     0.138780E-01     0.162947E-02
     3754     0.167598E+02     0.128723E-01     0.138560E-01     0.162784E-02
     3755     0.167525E+02     0.128909E-01     0.138340E-01     0.162620E-02
     3756     0.167453E+02     0.129089E-01     0.138120E-01     0.162455E-02
     3757     0.167380E+02     0.129264E-01     0.137900E-01     0.162289E-02
     3758     0.167308E+02     0.129433E-01     0.137680E-01     0.162121E-02
     3759     0.167235E+02     0.129598E-01     0.137461E-01     0.161953E-02
     3760     0.167163E+02     0.129757E-01     0.137241E-01     0.161783E-02
     3761     0.167091E+02     0.129912E-01     0.137022E-01     0.161612E-02
     3762     0.167019E+02     0.130061E-01     0.136803E-01     0.161440E-02
     3763     0.166947E+02     0.130206E-01     0.136584E-01     0.161267E-02
     3764     0.166875E+02     0.130346E-01     0.136365E-01     0.161094E-02
     3765     0.166803E+02     0.130482E-01     0.136147E-01     0.160919E-02
     3766     0.166731E+02     0.130613E-01     0.135928E-01     0.160743E-02
     3767     0.166659E+02     0.130741E-01     0.135710E-01     0.160567E-02
     3768     0.166587E+02     0.130863E-01     0.135491E-01     0.160390E-02
     3769     0.166515E+02     0.130982E-01     0.135273E-01     0.160212E-02
     3770     0.166443E+02     0.131097E-01     0.135055E-01     0.160033E-02
     3771     0.166372E+02     0.131208E-01     0.134837E-01     0.159854E-02
     3772     0.166300E+02     0.131315E-01     0.134619E-01     0.159674E-02
     3773     0.166228E+02     0.131418E-01     0.134401E-01     0.159493E-02
     3774     0.166157E+02     0.131518E-01     0.134183E-01     0.159312E-02
     3775     0.166085E+02     0.131614E-01     0.133966E-01     0.159130E-02
     3776     0.166014E+02     0.131707E-01     0.133748E-01     0.158948E-02
     3777     0.165942E+02     0.131796E-01     0.133531E-01     0.158766E-02
     3778     0.165871E+02     0.131882E-01     0.133313E-01     0.158583E-02
     3779     0.165799E+02     0.131965E-01     0.133096E-01     0.158399E-02
     3780     0.165728E+02     0.132046E-01     0.132878E-01     0.158216E-02
     3781     0.165657E+02     0.132123E-01     0.132661E-01     0.158032E-02
     3782     0.165585E+02     0.132198E-01     0.132444E-01     0.157848E-02
     3783     0.165514E+02     0.132270E-01     0.132227E-01     0.157663E-02
     3784     0.165442E+02     0.132339E-01     0.132009E-01     0.157479E-02
     3785     0.165371E+02     0.132406E-01     0.131792E-01     0.157294E-02
     3786     0.165300E+02     0.132470E-01     0.131575E-01     0.157109E-02
     3787     0.165228E+02     0.132532E-01     0.131358E-01     0.156924E-02
     3788     0.165157E+02     0.132593E-01     0.131141E-01     0.156740E-02
     3789     0.165086E+02     0.132651E-01     0.130924E-01     0.156555E-02
     3790     0.165015E+02     0.132707E-01     0.130707E-01     0.156370E-02
     3791     0.164943E+02     0.132761E-01     0.130490E-01     0.156185E-02
     3792     0.164872E+02     0.132813E-01     0.130272E-01     0.156001E-02
     3793     0.164801E+02     0.132864E-01     0.130055E-01     0.155817E-02
     3794     0.164729E+02     0.132913E-01     0.129838E-01     0.155633E-02
     3795     0.164658E+02     0.132961E-01     0.129621E-01     0.155449E-02
     3796     0.164587E+02     0.133008E-01     0.129404E-01     0.155265E-02
     3797     0.164515E+02     0.133053E-01     0.129187E-01     0.155082E-02
     3798     0.164444E+02     0.133097E-01     0.128969E-01     0.154900E-02
     3799     0.164373E+02     0.133140E-01     0.128752E-01     0.154717E-02
     3800     0.164301E+02     0.133182E-01     0.128535E-01     0.154535E-02
     3801     0.164230E+02     0.133223E-01     0.128317E-01     0.154354E-02
     3802     0.164158E+02     0.133264E-01     0.128100E-01     0.154173E-02
     3803     0.164087E+02     0.133303E-01     0.127882E-01     0.153993E-02
     3804     0.164016E+02     0.133342E-01     0.127665E-01     0.153813E-02
     3805     0.163944E+02     0.133380E-01     0.127447E-01     0.153633E-02
     3806     0.163873E+02     0.133418E-01     0.127229E-01     0.153454E-02
     3807     0.163801E+02     0.133455E-01     0.127012E-01     0.153275E-02
     3808     0.163730E+02     0.133491E-01     0.126794E-01     0.153097E-02
     3809     0.163658E+02     0.133527E-01     0.126576E-01     0.152919E-02
     3810     0.163587E+02     0.133562E-01     0.126358E-01     0.152742E-02
     3811     0.163515E+02     0.133597E-01     0.126140E-01     0.152565E-02
     3812     0.163444E+02     0.133631E-01     0.125922E-01     0.152388E-02
     3813     0.163373E+02     0.133665E-01     0.125703E-01     0.152212E-02
     3814     0.163301E+02     0.133698E-01     0.125485E-01     0.152035E-02
     3815     0.163230E+02     0.133730E-01     0.125267E-01     0.151860E-02
     3816     0.163159E+02     0.133763E-01     0.125048E-01     0.151684E-02
     3817     0.163088E+02     0.133795E-01     0.124829E-01     0.151509E-02
     3818     0.163017E+02     0.133827E-01     0.124611E-01     0.151334E-02
     3819     0.162946E+02     0.133858E-01     0.124392E-01     0.151159E-02
     3820     0.162875E+02     0.133889E-01     0.124173E-01     0.150985E-02
     3821     0.162804E+02     0.133920E-01     0.123954E-01     0.150811E-02
     3822     0.162733E+02     0.133951E-01     0.123735E-01     0.150637E-02
     3823     0.162662E+02     0.133982E-01     0.123516E-01     0.150463E-02
     3824     0.162591E+02     0.134012E-01     0.123296E-01     0.150290E-02
     3825     0.162520E+02     0.134042E-01     0.123077E-01     0.150116E-02
     3826     0.162450E+02     0.134073E-01     0.122857E-01     0.149943E-02
     3827     0.162379E+02     0.134103E-01     0.122637E-01     0.149770E-02
     3828     0.162309E+02     0.134133E-01     0.122417E-01     0.149597E-02
     3829     0.162239E+02     0.134163E-01     0.122197E-01     0.149424E-02
     3830     0.162168E+02     0.134194E-01     0.121977E-01     0.149252E-02
     3831     0.162098E+02     0.134224E-01     0.121757E-01     0.149079E-02
     3832     0.162028E+02     0.134254E-01     0.121537E-01     0.148906E-02
     3833     0.161958E+02     0.134285E-01     0.121316E-01     0.148734E-02
     3834     0.161889E+02     0.134315E-01     0.121095E-01     0.148562E-02
     3835     0.161819E+02     0.134346E-01     0.120874E-01     0.148389E-02
     3836     0.161749E+02     0.134377E-01     0.120653E-01     0.148217E-02
     3837     0.161680E+02     0.134409E-01     0.120432E-01     0.148045E-02
     3838     0.161611E+02     0.134440E-01     0.120211E-01     0.147872E-02
     3839     0.161542E+02     0.134472E-01     0.119990E-01     0.147700E-02
     3840     0.161473E+02     0.134505E-01     0.119768E-01     0.147528E-02
     3841     0.161404E+02     0.134537E-01     0.119546E-01     0.147355E-02
     3842     0.161335E+02     0.134570E-01     0.119324E-01     0.147183E-02
     3843     0.161266E+02     0.134604E-01     0.119102E-01     0.147011E-02
     3844     0.161198E+02     0.134638E-01     0.118880E-01     0.146838E-02
     3845     0.161130E+02     0.134672E-01     0.118657E-01     0.146666E-02
     3846     0.161062E+02     0.134707E-01     0.118435E-01     0.146493E-02
     3847     0.160994E+02     0.134743E-01     0.118212E-01     0.146320E-02
     3848     0.160926E+02     0.134779E-01     0.117989E-01     0.146147E-02
     3849     0.160858E+02     0.134816E-01     0.117766E-01     0.145974E-02
     3850     0.160791E+02     0.134853E-01     0.117542E-01     0.145801E-02
     3851     0.160724E+02     0.134891E-01     0.117319E-01     0.145627E-02
     3852     0.160657E+02     0.134930E-01     0.117095E-01     0.145454E-02
     3853     0.160590E+02     0.134969E-01     0.116871E-01     0.145280E-02
     3854     0.160523E+02     0.135009E-01     0.116647E-01     0.145106E-02
     3855     0.160457E+02     0.135050E-01     0.116423E-01     0.144932E-02
     3856     0.160390E+02     0.135092E-01     0.116199E-01     0.144758E-02
     3857     0.160324E+02     0.135134E-01     0.115974E-01     0.144584E-02
     3858     0.160258E+02     0.135177E-01     0.115750E-01     0.144410E-02
     3859     0.160192E+02     0.135221E-01     0.115525E-01     0.144236E-02
     3860     0.160126E+02     0.135266E-01     0.115300E-01     0.144062E-02
     3861     0.160061E+02     0.135312E-01     0.115076E-01     0.143888E-02
     3862     0.159995E+02     0.135359E-01     0.114851E-01     0.143714E-02
     3863     0.159930E+02     0.135406E-01     0.114626E-01     0.143540E-02
     3864     0.159864E+02     0.135455E-01     0.114401E-01     0.143366E-02
     3865     0.159799E+02     0.135504E-01     0.114176E-01     0.143192E-02
     3866     0.159734E+02     0.135555E-01     0.113951E-01     0.143019E-02
     3867     0.159669E+02     0.135606E-01     0.113726E-01     0.142845E-02
     3868     0.159604E+02     0.135659E-01     0.113501E-01     0.142672E-02
     3869     0.159539E+02     0.135712E-01     0.113276E-01     0.142499E-02
     3870     0.159475E+02     0.135767E-01     0.113051E-01     0.142326E-02
     3871     0.159410E+02     0.135822E-01     0.112826E-01     0.142153E-02
     3872     0.159346E+02     0.135879E-01     0.112601E-01     0.141981E-02
     3873     0.159281E+02     0.135936E-01     0.112376E-01     0.141809E-02
     3874     0.159217E+02     0.135995E-01     0.112151E-01     0.141637E-02
     3875     0.159152E+02     0.136056E-01     0.111927E-01     0.141465E-02
     3876     0.159088E+02     0.136117E-01     0.111702E-01     0.141294E-02
     3877     0.159024E+02     0.136179E-01     0.111477E-01     0.141123E-02
     3878     0.158959E+02     0.136243E-01     0.111253E-01     0.140953E-02
     3879     0.158895E+02     0.136308E-01     0.111029E-01     0.140783E-02
     3880     0.158831E+02     0.136374E-01     0.110805E-01     0.140613E-02
     3881     0.158767E+02     0.136441E-01     0.110581E-01     0.140444E-02
     3882     0.158703E+02     0.136510E-01     0.110357E-01     0.140275E-02
     3883     0.158639E+02     0.136580E-01     0.110133E-01     0.140106E-02
     3884     0.158575E+02     0.136651E-01     0.109910E-01     0.139938E-02
     3885     0.158510E+02     0.136724E-01     0.109687E-01     0.139771E-02
     3886     0.158446E+02     0.136798E-01     0.109464E-01     0.139604E-02
     3887     0.158382E+02     0.136874E-01     0.109241E-01     0.139438E-02
     3888     0.158318E+02     0.136950E-01     0.109018E-01     0.139272E-02
     3889     0.158254E+02     0.137029E-01     0.108796E-01     0.139107E-02
     3890     0.158190E+02     0.137108E-01     0.108574E-01     0.138942E-02
     3891     0.158126E+02     0.137190E-01     0.108352E-01     0.138778E-02
     3892     0.158062E+02     0.137272E-01     0.108131E-01     0.138615E-02
     3893     0.157997E+02     0.137357E-01     0.107910E-01     0.138452E-02
     3894     0.157933E+02     0.137442E-01     0.107689E-01     0.138290E-02
     3895     0.157869E+02     0.137530E-01     0.107468E-01     0.138129E-02
     3896     0.157804E+02     0.137618E-01     0.107248E-01     0.137968E-02
     3897     0.157740E+02     0.137709E-01     0.107028E-01     0.137808E-02
     3898     0.157676E+02     0.137801E-01     0.106808E-01     0.137649E-02
     3899     0.157611E+02     0.137895E-01     0.106589E-01     0.137491E-02
     3900     0.157546E+02     0.137990E-01     0.106370E-01     0.137333E-02
     3901     0.157482E+02     0.138087E-01     0.106151E-01     0.137177E-02
     3902     0.157417E+02     0.138186E-01     0.105933E-01     0.137021E-02
     3903     0.157352E+02     0.138286E-01     0.105716E-01     0.136866E-02
     3904     0.157287E+02     0.138388E-01     0.105498E-01     0.136711E-02
     3905     0.157222E+02     0.138492E-01     0.105281E-01     0.136558E-02
     3906     0.157157E+02     0.138597E-01     0.105065E-01     0.136405E-02
     3907     0.157092E+02     0.138704E-01     0.104848E-01     0.136253E-02
     3908     0.157027E+02     0.138812E-01     0.104633E-01     0.136101E-02
     3909     0.156962E+02     0.138922E-01     0.104417E-01     0.135950E-02
     3910     0.156896E+02     0.139033E-01     0.104202E-01     0.135800E-02
     3911     0.156831E+02     0.139146E-01     0.103988E-01     0.135650E-02
     3912     0.156766E+02     0.139261E-01     0.103774E-01     0.135501E-02
     3913     0.156700E+02     0.139377E-01     0.103560E-01     0.135352E-02
     3914     0.156635E+02     0.139494E-01     0.103346E-01     0.135204E-02
     3915     0.156569E+02     0.139613E-01     0.103134E-01     0.135057E-02
     3916     0.156504E+02     0.139734E-01     0.102921E-01     0.134909E-02
     3917     0.156438E+02     0.139856E-01     0.102709E-01     0.134763E-02
     3918     0.156372E+02     0.139979E-01     0.102497E-01     0.134616E-02
     3919     0.156307E+02     0.140104E-01     0.102286E-01     0.134471E-02
     3920     0.156241E+02     0.140230E-01     0.102075E-01     0.134325E-02
     3921     0.156175E+02     0.140357E-01     0.101865E-01     0.134180E-02
     3922     0.156110E+02     0.140487E-01     0.101655E-01     0.134035E-02
     3923     0.156044E+02     0.140617E-01     0.101445E-01     0.133891E-02
     3924     0.155978E+02     0.140749E-01     0.101236E-01     0.133746E-02
     3925     0.155913E+02     0.140882E-01     0.101027E-01     0.133603E-02
     3926     0.155847E+02     0.141016E-01     0.100819E-01     0.133459E-02
     3927     0.155781E+02     0.141152E-01     0.100611E-01     0.133315E-02
     3928     0.155715E+02     0.141289E-01     0.100404E-01     0.133172E-02
     3929     0.155650E+02     0.141427E-01     0.100197E-01     0.133029E-02
     3930     0.155584E+02     0.141567E-01     0.999906E-02     0.132886E-02
     3931     0.155518E+02     0.141708E-01     0.997847E-02     0.132743E-02
     3932     0.155452E+02     0.141849E-01     0.995791E-02     0.132600E-02
     3933     0.155387E+02     0.141993E-01     0.993740E-02     0.132458E-02
     3934     0.155321E+02     0.142137E-01     0.991694E-02     0.132315E-02
     3935     0.155255E+02     0.142283E-01     0.989652E-02     0.132173E-02
     3936     0.155190E+02     0.142430E-01     0.987616E-02     0.132030E-02
     3937     0.155124E+02     0.142578E-01     0.985582E-02     0.131887E-02
     3938     0.155059E+02     0.142728E-01     0.983556E-02     0.131745E-02
     3939     0.154993E+02     0.142878E-01     0.981532E-02     0.131602E-02
     3940     0.154927E+02     0.143030E-01     0.979514E-02     0.131459E-02
     3941     0.154862E+02     0.143182E-01     0.977501E-02     0.131317E-02
     3942     0.154797E+02     0.143336E-01     0.975492E-02     0.131174E-02
     3943     0.154731E+02     0.143491E-01     0.973489E-02     0.131030E-02
     3944     0.154666E+02     0.143647E-01     0.971490E-02     0.130887E-02
     3945     0.154600E+02     0.143804E-01     0.969496E-02     0.130744E-02
     3946     0.154535E+02     0.143962E-01     0.967505E-02     0.130600E-02
     3947     0.154470E+02     0.144122E-01     0.965522E-02     0.130456E-02
     3948     0.154405E+02     0.144282E-01     0.963542E-02     0.130312E-02
     3949     0.154340E+02     0.144443E-01     0.961568E-02     0.130167E-02
     3950     0.154275E+02     0.144605E-01     0.959599E-02     0.130022E-02
     3951     0.154210E+02     0.144769E-01     0.957634E-02     0.129877E-02
     3952     0.154145E+02     0.144933E-01     0.955675E-02     0.129732E-02
     3953     0.154080E+02     0.145098E-01     0.953721E-02     0.129586E-02
     3954     0.154015E+02     0.145264E-01     0.951771E-02     0.129440E-02
     3955     0.153951E+02     0.145431E-01     0.949828E-02     0.129294E-02
     3956     0.153886E+02     0.145599E-01     0.947890E-02     0.129147E-02
     3957     0.153822E+02     0.145768E-01     0.945957E-02     0.129000E-02
     3958     0.153757E+02     0.145938E-01     0.944029E-02     0.128854E-02
     3959     0.153693E+02     0.146108E-01     0.942108E-02     0.128707E-02
     3960     0.153628E+02     0.146280E-01     0.940191E-02     0.128560E-02
     3961     0.153564E+02     0.146452E-01     0.938281E-02     0.128413E-02
     3962     0.153500E+02     0.146625E-01     0.936377E-02     0.128266E-02
     3963     0.153436E+02     0.146799E-01     0.934479E-02     0.128118E-02
     3964     0.153372E+02     0.146973E-01     0.932586E-02     0.127971E-02
     3965     0.153308E+02     0.147149E-01     0.930699E-02     0.127824E-02
     3966     0.153244E+02     0.147325E-01     0.928818E-02     0.127677E-02
     3967     0.153180E+02     0.147501E-01     0.926944E-02     0.127530E-02
     3968     0.153117E+02     0.147679E-01     0.925076E-02     0.127383E-02
     3969     0.153053E+02     0.147857E-01     0.923214E-02     0.127236E-02
     3970     0.152990E+02     0.148036E-01     0.921358E-02     0.127090E-02
     3971     0.152926E+02     0.148215E-01     0.919509E-02     0.126944E-02
     3972     0.152863E+02     0.148395E-01     0.917667E-02     0.126797E-02
     3973     0.152800E+02     0.148576E-01     0.915831E-02     0.126652E-02
     3974     0.152737E+02     0.148757E-01     0.914002E-02     0.126506E-02
     3975     0.152674E+02     0.148939E-01     0.912180E-02     0.126361E-02
     3976     0.152611E+02     0.149121E-01     0.910364E-02     0.126216E-02
     3977     0.152548E+02     0.149304E-01     0.908556E-02     0.126071E-02
     3978     0.152485E+02     0.149487E-01     0.906754E-02     0.125927E-02
     3979     0.152423E+02     0.149671E-01     0.904959E-02     0.125783E-02
     3980     0.152360E+02     0.149855E-01     0.903172E-02     0.125639E-02
     3981     0.152298E+02     0.150040E-01     0.901392E-02     0.125496E-02
     3982     0.152235E+02     0.150226E-01     0.899619E-02     0.125354E-02
     3983     0.152173E+02     0.150411E-01     0.897853E-02     0.125212E-02
     3984     0.152111E+02     0.150598E-01     0.896095E-02     0.125070E-02
     3985     0.152049E+02     0.150784E-01     0.894343E-02     0.124929E-02
     3986     0.151987E+02     0.150971E-01     0.892601E-02     0.124789E-02
     3987     0.151925E+02     0.151158E-01     0.890865E-02     0.124649E-02
     3988     0.151864E+02     0.151346E-01     0.889137E-02     0.124510E-02
     3989     0.151802E+02     0.151534E-01     0.887417E-02     0.124372E-02
     3990     0.151741E+02     0.151722E-01     0.885705E-02     0.124234E-02
     3991     0.151679E+02     0.151911E-01     0.884000E-02     0.124097E-02
     3992     0.151618E+02     0.152099E-01     0.882304E-02     0.123961E-02
     3993     0.151557E+02     0.152288E-01     0.880616E-02     0.123826E-02
     3994     0.151496E+02     0.152478E-01     0.878936E-02     0.123691E-02
     3995     0.151435E+02     0.152667E-01     0.877264E-02     0.123557E-02
     3996     0.151374E+02     0.152857E-01     0.875601E-02     0.123424E-02
     3997     0.151313E+02     0.153047E-01     0.873945E-02     0.123292E-02
     3998     0.151253E+02     0.153237E-01     0.872299E-02     0.123161E-02
     3999     0.151193E+02     0.153427E-01     0.870660E-02     0.123031E-02
     4000     0.151132E+02     0.153618E-01     0.869030E-02     0.122901E-02


==> anc/cl_SL_2007.txt <==
# CMB power spectra for semilocal strings, see arXiv:0711.1842
# format: [l, TT, TE, EE, BB] for total dimensionless l*(l+1)*C_l/(G*mu)^2
        2     0.136504E+02     0.253337E-01     0.264794E-03     0.230744E-03
        3     0.155727E+02     0.288521E-01     0.365016E-03     0.296168E-03
        4     0.176015E+02     0.334360E-01     0.469266E-03     0.350909E-03
        5     0.192788E+02     0.375151E-01     0.568441E-03     0.393549E-03
        6     0.206439E+02     0.405652E-01     0.653652E-03     0.423694E-03
        7     0.217601E+02     0.424638E-01     0.721693E-03     0.442065E-03
        8     0.226845E+02     0.431973E-01     0.764627E-03     0.449688E-03
        9     0.234553E+02     0.430583E-01     0.784266E-03     0.448471E-03
       10     0.241110E+02     0.421613E-01     0.785102E-03     0.444699E-03
       11     0.246803E+02     0.407013E-01     0.768851E-03     0.437189E-03
       12     0.251807E+02     0.388933E-01     0.739719E-03     0.427470E-03
       13     0.256263E+02     0.369265E-01     0.702580E-03     0.417971E-03
       14     0.260281E+02     0.349089E-01     0.661547E-03     0.409327E-03
       15     0.263963E+02     0.329278E-01     0.620549E-03     0.401728E-03
       16     0.267396E+02     0.310525E-01     0.582893E-03     0.395327E-03
       17     0.270623E+02     0.292785E-01     0.549405E-03     0.390135E-03
       18     0.273674E+02     0.275830E-01     0.520293E-03     0.386126E-03
       19     0.276582E+02     0.259433E-01     0.495766E-03     0.383277E-03
       20     0.279376E+02     0.243367E-01     0.476031E-03     0.381563E-03
       21     0.282082E+02     0.227461E-01     0.461206E-03     0.380976E-03
       22     0.284708E+02     0.211781E-01     0.451045E-03     0.381574E-03
       23     0.287258E+02     0.196444E-01     0.445212E-03     0.383435E-03
       24     0.289734E+02     0.181575E-01     0.443370E-03     0.386633E-03
       25     0.292139E+02     0.167294E-01     0.445183E-03     0.391244E-03
       26     0.294477E+02     0.153722E-01     0.450316E-03     0.397345E-03
       27     0.296750E+02     0.140980E-01     0.458432E-03     0.405011E-03
       28     0.298962E+02     0.129189E-01     0.469195E-03     0.414319E-03
       29     0.301116E+02     0.118472E-01     0.482268E-03     0.425343E-03
       30     0.303215E+02     0.108948E-01     0.497316E-03     0.438160E-03
       31     0.305261E+02     0.100704E-01     0.514048E-03     0.452824E-03
       32     0.307257E+02     0.936802E-02     0.532355E-03     0.469299E-03
       33     0.309204E+02     0.877819E-02     0.552176E-03     0.487529E-03
       34     0.311103E+02     0.829145E-02     0.573447E-03     0.507455E-03
       35     0.312957E+02     0.789830E-02     0.596107E-03     0.529020E-03
       36     0.314766E+02     0.758928E-02     0.620092E-03     0.552168E-03
       37     0.316533E+02     0.735487E-02     0.645341E-03     0.576840E-03
       38     0.318258E+02     0.718561E-02     0.671790E-03     0.602979E-03
       39     0.319944E+02     0.707202E-02     0.699378E-03     0.630529E-03
       40     0.321591E+02     0.700459E-02     0.728041E-03     0.659431E-03
       41     0.323202E+02     0.697499E-02     0.757732E-03     0.689628E-03
       42     0.324778E+02     0.697932E-02     0.788462E-03     0.721060E-03
       43     0.326321E+02     0.701484E-02     0.820257E-03     0.753670E-03
       44     0.327832E+02     0.707876E-02     0.853144E-03     0.787398E-03
       45     0.329313E+02     0.716835E-02     0.887145E-03     0.822186E-03
       46     0.330766E+02     0.728085E-02     0.922289E-03     0.857972E-03
       47     0.332193E+02     0.741345E-02     0.958600E-03     0.894699E-03
       48     0.333594E+02     0.756344E-02     0.996105E-03     0.932308E-03
       49     0.334972E+02     0.772807E-02     0.103483E-02     0.970740E-03
       50     0.336328E+02     0.790452E-02     0.107480E-02     0.100993E-02
       51     0.337664E+02     0.809058E-02     0.111603E-02     0.104984E-02
       52     0.338980E+02     0.828620E-02     0.115850E-02     0.109041E-02
       53     0.340277E+02     0.849172E-02     0.120219E-02     0.113163E-02
       54     0.341554E+02     0.870761E-02     0.124705E-02     0.117346E-02
       55     0.342812E+02     0.893424E-02     0.129307E-02     0.121586E-02
       56     0.344053E+02     0.917198E-02     0.134022E-02     0.125881E-02
       57     0.345275E+02     0.942135E-02     0.138845E-02     0.130227E-02
       58     0.346479E+02     0.968274E-02     0.143775E-02     0.134621E-02
       59     0.347666E+02     0.995642E-02     0.148809E-02     0.139060E-02
       60     0.348835E+02     0.102430E-01     0.153942E-02     0.143541E-02
       61     0.349987E+02     0.105424E-01     0.159174E-02     0.148062E-02
       62     0.351122E+02     0.108530E-01     0.164504E-02     0.152629E-02
       63     0.352239E+02     0.111724E-01     0.169933E-02     0.157249E-02
       64     0.353338E+02     0.114988E-01     0.175460E-02     0.161930E-02
       65     0.354420E+02     0.118298E-01     0.181086E-02     0.166678E-02
       66     0.355482E+02     0.121635E-01     0.186812E-02     0.171502E-02
       67     0.356527E+02     0.124976E-01     0.192638E-02     0.176408E-02
       68     0.357552E+02     0.128301E-01     0.198564E-02     0.181403E-02
       69     0.358558E+02     0.131588E-01     0.204591E-02     0.186496E-02
       70     0.359544E+02     0.134816E-01     0.210719E-02     0.191693E-02
       71     0.360511E+02     0.137967E-01     0.216950E-02     0.197000E-02
       72     0.361458E+02     0.141039E-01     0.223286E-02     0.202418E-02
       73     0.362386E+02     0.144034E-01     0.229732E-02     0.207946E-02
       74     0.363297E+02     0.146948E-01     0.236292E-02     0.213584E-02
       75     0.364190E+02     0.149787E-01     0.242970E-02     0.219331E-02
       76     0.365065E+02     0.152551E-01     0.249770E-02     0.225186E-02
       77     0.365924E+02     0.155238E-01     0.256696E-02     0.231148E-02
       78     0.366767E+02     0.157852E-01     0.263752E-02     0.237217E-02
       79     0.367595E+02     0.160393E-01     0.270942E-02     0.243392E-02
       80     0.368407E+02     0.162861E-01     0.278271E-02     0.249673E-02
       81     0.369205E+02     0.165258E-01     0.285743E-02     0.256057E-02
       82     0.369990E+02     0.167592E-01     0.293365E-02     0.262541E-02
       83     0.370761E+02     0.169872E-01     0.301145E-02     0.269118E-02
       84     0.371518E+02     0.172106E-01     0.309091E-02     0.275782E-02
       85     0.372262E+02     0.174300E-01     0.317213E-02     0.282529E-02
       86     0.372994E+02     0.176467E-01     0.325516E-02     0.289351E-02
       87     0.373714E+02     0.178612E-01     0.334010E-02     0.296243E-02
       88     0.374423E+02     0.180745E-01     0.342702E-02     0.303201E-02
       89     0.375120E+02     0.182873E-01     0.351601E-02     0.310218E-02
       90     0.375807E+02     0.185005E-01     0.360715E-02     0.317287E-02
       91     0.376483E+02     0.187149E-01     0.370048E-02     0.324405E-02
       92     0.377148E+02     0.189303E-01     0.379601E-02     0.331571E-02
       93     0.377803E+02     0.191465E-01     0.389372E-02     0.338786E-02
       94     0.378447E+02     0.193633E-01     0.399356E-02     0.346051E-02
       95     0.379080E+02     0.195804E-01     0.409551E-02     0.353365E-02
       96     0.379702E+02     0.197977E-01     0.419956E-02     0.360730E-02
       97     0.380314E+02     0.200149E-01     0.430564E-02     0.368146E-02
       98     0.380913E+02     0.202318E-01     0.441376E-02     0.375613E-02
       99     0.381503E+02     0.204481E-01     0.452387E-02     0.383133E-02
      100     0.382080E+02     0.206636E-01     0.463595E-02     0.390705E-02
      101     0.382647E+02     0.208782E-01     0.474998E-02     0.398332E-02
      102     0.383202E+02     0.210914E-01     0.486592E-02     0.406012E-02
      103     0.383745E+02     0.213032E-01     0.498374E-02     0.413747E-02
      104     0.384277E+02     0.215132E-01     0.510341E-02     0.421537E-02
      105     0.384797E+02     0.217214E-01     0.522491E-02     0.429382E-02
      106     0.385305E+02     0.219276E-01     0.534821E-02     0.437285E-02
      107     0.385801E+02     0.221312E-01     0.547328E-02     0.445244E-02
      108     0.386286E+02     0.223323E-01     0.560009E-02     0.453261E-02
      109     0.386758E+02     0.225306E-01     0.572862E-02     0.461335E-02
      110     0.387217E+02     0.227257E-01     0.585883E-02     0.469469E-02
      111     0.387666E+02     0.229175E-01     0.599070E-02     0.477662E-02
      112     0.388101E+02     0.231056E-01     0.612425E-02     0.485912E-02
      113     0.388525E+02     0.232893E-01     0.625947E-02     0.494219E-02
      114     0.388938E+02     0.234680E-01     0.639638E-02     0.502579E-02
      115     0.389340E+02     0.236413E-01     0.653499E-02     0.510992E-02
      116     0.389730E+02     0.238086E-01     0.667530E-02     0.519456E-02
      117     0.390110E+02     0.239695E-01     0.681733E-02     0.527969E-02
      118     0.390479E+02     0.241232E-01     0.696111E-02     0.536529E-02
      119     0.390838E+02     0.242694E-01     0.710662E-02     0.545134E-02
      120     0.391188E+02     0.244074E-01     0.725388E-02     0.553785E-02
      121     0.391527E+02     0.245367E-01     0.740290E-02     0.562476E-02
      122     0.391858E+02     0.246569E-01     0.755371E-02     0.571208E-02
      123     0.392179E+02     0.247672E-01     0.770629E-02     0.579979E-02
      124     0.392493E+02     0.248673E-01     0.786067E-02     0.588788E-02
      125     0.392797E+02     0.249565E-01     0.801685E-02     0.597631E-02
      126     0.393093E+02     0.250343E-01     0.817486E-02     0.606508E-02
      127     0.393381E+02     0.251003E-01     0.833468E-02     0.615417E-02
      128     0.393661E+02     0.251538E-01     0.849636E-02     0.624356E-02
      129     0.393934E+02     0.251944E-01     0.865987E-02     0.633323E-02
      130     0.394200E+02     0.252213E-01     0.882523E-02     0.642318E-02
      131     0.394460E+02     0.252343E-01     0.899248E-02     0.651337E-02
      132     0.394712E+02     0.252330E-01     0.916158E-02     0.660379E-02
      133     0.394957E+02     0.252173E-01     0.933252E-02     0.669445E-02
      134     0.395196E+02     0.251870E-01     0.950531E-02     0.678534E-02
      135     0.395429E+02     0.251416E-01     0.967992E-02     0.687643E-02
      136     0.395655E+02     0.250812E-01     0.985633E-02     0.696771E-02
      137     0.395875E+02     0.250057E-01     0.100346E-01     0.705918E-02
      138     0.396088E+02     0.249146E-01     0.102146E-01     0.715084E-02
      139     0.396296E+02     0.248080E-01     0.103964E-01     0.724265E-02
      140     0.396497E+02     0.246854E-01     0.105800E-01     0.733463E-02
      141     0.396693E+02     0.245467E-01     0.107653E-01     0.742675E-02
      142     0.396882E+02     0.243919E-01     0.109524E-01     0.751901E-02
      143     0.397066E+02     0.242206E-01     0.111412E-01     0.761139E-02
      144     0.397244E+02     0.240326E-01     0.113317E-01     0.770389E-02
      145     0.397417E+02     0.238279E-01     0.115240E-01     0.779649E-02
      146     0.397584E+02     0.236060E-01     0.117180E-01     0.788918E-02
      147     0.397746E+02     0.233670E-01     0.119136E-01     0.798196E-02
      148     0.397902E+02     0.231104E-01     0.121110E-01     0.807483E-02
      149     0.398054E+02     0.228363E-01     0.123100E-01     0.816774E-02
      150     0.398200E+02     0.225443E-01     0.125107E-01     0.826071E-02
      151     0.398341E+02     0.222342E-01     0.127130E-01     0.835371E-02
      152     0.398477E+02     0.219062E-01     0.129170E-01     0.844676E-02
      153     0.398609E+02     0.215599E-01     0.131226E-01     0.853982E-02
      154     0.398736E+02     0.211953E-01     0.133298E-01     0.863290E-02
      155     0.398858E+02     0.208122E-01     0.135386E-01     0.872596E-02
      156     0.398975E+02     0.204108E-01     0.137489E-01     0.881902E-02
      157     0.399088E+02     0.199908E-01     0.139608E-01     0.891206E-02
      158     0.399196E+02     0.195521E-01     0.141743E-01     0.900506E-02
      159     0.399300E+02     0.190949E-01     0.143893E-01     0.909802E-02
      160     0.399399E+02     0.186188E-01     0.146058E-01     0.919093E-02
      161     0.399495E+02     0.181233E-01     0.148238E-01     0.928376E-02
      162     0.399586E+02     0.176095E-01     0.150433E-01     0.937653E-02
      163     0.399673E+02     0.170767E-01     0.152643E-01     0.946920E-02
      164     0.399756E+02     0.165244E-01     0.154867E-01     0.956177E-02
      165     0.399835E+02     0.159530E-01     0.157105E-01     0.965423E-02
      166     0.399911E+02     0.153623E-01     0.159358E-01     0.974658E-02
      167     0.399982E+02     0.147521E-01     0.161625E-01     0.983879E-02
      168     0.400050E+02     0.141228E-01     0.163906E-01     0.993086E-02
      169     0.400113E+02     0.134735E-01     0.166200E-01     0.100228E-01
      170     0.400174E+02     0.128042E-01     0.168508E-01     0.101145E-01
      171     0.400231E+02     0.121156E-01     0.170830E-01     0.102061E-01
      172     0.400284E+02     0.114077E-01     0.173165E-01     0.102975E-01
      173     0.400335E+02     0.106790E-01     0.175513E-01     0.103887E-01
      174     0.400382E+02     0.993113E-02     0.177874E-01     0.104797E-01
      175     0.400426E+02     0.916268E-02     0.180248E-01     0.105704E-01
      176     0.400466E+02     0.837395E-02     0.182635E-01     0.106610E-01
      177     0.400504E+02     0.756518E-02     0.185034E-01     0.107513E-01
      178     0.400538E+02     0.673638E-02     0.187446E-01     0.108413E-01
      179     0.400570E+02     0.588645E-02     0.189869E-01     0.109311E-01
      180     0.400599E+02     0.501649E-02     0.192305E-01     0.110206E-01
      181     0.400625E+02     0.412604E-02     0.194753E-01     0.111099E-01
      182     0.400648E+02     0.321462E-02     0.197213E-01     0.111988E-01
      183     0.400669E+02     0.228277E-02     0.199685E-01     0.112875E-01
      184     0.400687E+02     0.132972E-02     0.202168E-01     0.113758E-01
      185     0.400704E+02     0.355978E-03     0.204662E-01     0.114638E-01
      186     0.400717E+02    -0.639009E-03     0.207167E-01     0.115514E-01
      187     0.400728E+02    -0.165509E-02     0.209684E-01     0.116387E-01
      188     0.400737E+02    -0.269219E-02     0.212212E-01     0.117257E-01
      189     0.400744E+02    -0.375045E-02     0.214749E-01     0.118123E-01
      190     0.400749E+02    -0.483030E-02     0.217298E-01     0.118984E-01
      191     0.400752E+02    -0.593104E-02     0.219857E-01     0.119843E-01
      192     0.400753E+02    -0.705387E-02     0.222427E-01     0.120697E-01
      193     0.400751E+02    -0.819864E-02     0.225007E-01     0.121546E-01
      194     0.400749E+02    -0.936418E-02     0.227596E-01     0.122392E-01
      195     0.400745E+02    -0.105523E-01     0.230195E-01     0.123233E-01
      196     0.400739E+02    -0.117622E-01     0.232804E-01     0.124070E-01
      197     0.400731E+02    -0.129938E-01     0.235423E-01     0.124903E-01
      198     0.400722E+02    -0.142469E-01     0.238051E-01     0.125730E-01
      199     0.400712E+02    -0.155228E-01     0.240688E-01     0.126553E-01
      200     0.400700E+02    -0.168211E-01     0.243335E-01     0.127371E-01
      201     0.400686E+02    -0.181415E-01     0.245990E-01     0.128184E-01
      202     0.400673E+02    -0.194831E-01     0.248654E-01     0.128991E-01
      203     0.400657E+02    -0.208472E-01     0.251326E-01     0.129794E-01
      204     0.400641E+02    -0.222316E-01     0.254007E-01     0.130592E-01
      205     0.400624E+02    -0.236374E-01     0.256696E-01     0.131384E-01
      206     0.400605E+02    -0.250641E-01     0.259392E-01     0.132171E-01
      207     0.400587E+02    -0.265105E-01     0.262096E-01     0.132953E-01
      208     0.400566E+02    -0.279762E-01     0.264808E-01     0.133730E-01
      209     0.400546E+02    -0.294618E-01     0.267527E-01     0.134500E-01
      210     0.400524E+02    -0.309664E-01     0.270253E-01     0.135266E-01
      211     0.400502E+02    -0.324895E-01     0.272985E-01     0.136026E-01
      212     0.400480E+02    -0.340311E-01     0.275725E-01     0.136780E-01
      213     0.400457E+02    -0.355904E-01     0.278470E-01     0.137529E-01
      214     0.400433E+02    -0.371675E-01     0.281222E-01     0.138272E-01
      215     0.400410E+02    -0.387622E-01     0.283979E-01     0.139009E-01
      216     0.400386E+02    -0.403730E-01     0.286743E-01     0.139741E-01
      217     0.400361E+02    -0.420006E-01     0.289512E-01     0.140467E-01
      218     0.400337E+02    -0.436446E-01     0.292286E-01     0.141186E-01
      219     0.400312E+02    -0.453040E-01     0.295065E-01     0.141900E-01
      220     0.400288E+02    -0.469785E-01     0.297849E-01     0.142608E-01
      221     0.400263E+02    -0.486690E-01     0.300638E-01     0.143310E-01
      222     0.400238E+02    -0.503733E-01     0.303432E-01     0.144005E-01
      223     0.400214E+02    -0.520925E-01     0.306229E-01     0.144695E-01
      224     0.400189E+02    -0.538256E-01     0.309030E-01     0.145378E-01
      225     0.400166E+02    -0.555718E-01     0.311836E-01     0.146056E-01
      226     0.400142E+02    -0.573317E-01     0.314644E-01     0.146726E-01
      227     0.400119E+02    -0.591040E-01     0.317457E-01     0.147391E-01
      228     0.400096E+02    -0.608889E-01     0.320272E-01     0.148049E-01
      229     0.400074E+02    -0.626864E-01     0.323091E-01     0.148700E-01
      230     0.400052E+02    -0.644955E-01     0.325911E-01     0.149345E-01
      231     0.400031E+02    -0.663161E-01     0.328735E-01     0.149983E-01
      232     0.400011E+02    -0.681476E-01     0.331561E-01     0.150615E-01
      233     0.399992E+02    -0.699900E-01     0.334389E-01     0.151240E-01
      234     0.399973E+02    -0.718424E-01     0.337218E-01     0.151859E-01
      235     0.399955E+02    -0.737051E-01     0.340050E-01     0.152470E-01
      236     0.399938E+02    -0.755774E-01     0.342883E-01     0.153075E-01
      237     0.399922E+02    -0.774584E-01     0.345717E-01     0.153672E-01
      238     0.399907E+02    -0.793487E-01     0.348552E-01     0.154264E-01
      239     0.399893E+02    -0.812477E-01     0.351388E-01     0.154847E-01
      240     0.399881E+02    -0.831546E-01     0.354226E-01     0.155424E-01
      241     0.399870E+02    -0.850692E-01     0.357062E-01     0.155994E-01
      242     0.399860E+02    -0.869913E-01     0.359899E-01     0.156556E-01
      243     0.399852E+02    -0.889207E-01     0.362736E-01     0.157111E-01
      244     0.399845E+02    -0.908569E-01     0.365573E-01     0.157660E-01
      245     0.399839E+02    -0.927987E-01     0.368410E-01     0.158200E-01
      246     0.399835E+02    -0.947476E-01     0.371246E-01     0.158734E-01
      247     0.399833E+02    -0.967013E-01     0.374081E-01     0.159260E-01
      248     0.399833E+02    -0.986609E-01     0.376914E-01     0.159778E-01
      249     0.399834E+02    -0.100625E+00     0.379747E-01     0.160289E-01
      250     0.399837E+02    -0.102593E+00     0.382578E-01     0.160792E-01
      251     0.399842E+02    -0.104566E+00     0.385407E-01     0.161288E-01
      252     0.399849E+02    -0.106542E+00     0.388235E-01     0.161776E-01
      253     0.399858E+02    -0.108522E+00     0.391060E-01     0.162257E-01
      254     0.399868E+02    -0.110503E+00     0.393884E-01     0.162730E-01
      255     0.399880E+02    -0.112485E+00     0.396706E-01     0.163196E-01
      256     0.399894E+02    -0.114469E+00     0.399526E-01     0.163655E-01
      257     0.399909E+02    -0.116453E+00     0.402345E-01     0.164106E-01
      258     0.399926E+02    -0.118436E+00     0.405162E-01     0.164551E-01
      259     0.399945E+02    -0.120418E+00     0.407977E-01     0.164988E-01
      260     0.399965E+02    -0.122399E+00     0.410790E-01     0.165418E-01
      261     0.399987E+02    -0.124376E+00     0.413602E-01     0.165841E-01
      262     0.400010E+02    -0.126350E+00     0.416411E-01     0.166257E-01
      263     0.400034E+02    -0.128321E+00     0.419219E-01     0.166666E-01
      264     0.400060E+02    -0.130287E+00     0.422025E-01     0.167069E-01
      265     0.400087E+02    -0.132247E+00     0.424830E-01     0.167465E-01
      266     0.400115E+02    -0.134203E+00     0.427632E-01     0.167854E-01
      267     0.400145E+02    -0.136151E+00     0.430433E-01     0.168237E-01
      268     0.400175E+02    -0.138092E+00     0.433232E-01     0.168613E-01
      269     0.400207E+02    -0.140025E+00     0.436029E-01     0.168983E-01
      270     0.400240E+02    -0.141950E+00     0.438824E-01     0.169346E-01
      271     0.400274E+02    -0.143866E+00     0.441618E-01     0.169703E-01
      272     0.400309E+02    -0.145771E+00     0.444409E-01     0.170054E-01
      273     0.400345E+02    -0.147666E+00     0.447199E-01     0.170399E-01
      274     0.400381E+02    -0.149550E+00     0.449987E-01     0.170738E-01
      275     0.400419E+02    -0.151421E+00     0.452772E-01     0.171070E-01
      276     0.400458E+02    -0.153281E+00     0.455556E-01     0.171397E-01
      277     0.400497E+02    -0.155126E+00     0.458339E-01     0.171718E-01
      278     0.400537E+02    -0.156958E+00     0.461119E-01     0.172033E-01
      279     0.400577E+02    -0.158776E+00     0.463898E-01     0.172342E-01
      280     0.400619E+02    -0.160578E+00     0.466675E-01     0.172645E-01
      281     0.400661E+02    -0.162365E+00     0.469449E-01     0.172943E-01
      282     0.400703E+02    -0.164134E+00     0.472222E-01     0.173235E-01
      283     0.400746E+02    -0.165887E+00     0.474994E-01     0.173522E-01
      284     0.400790E+02    -0.167621E+00     0.477762E-01     0.173803E-01
      285     0.400834E+02    -0.169337E+00     0.480530E-01     0.174079E-01
      286     0.400878E+02    -0.171033E+00     0.483295E-01     0.174350E-01
      287     0.400923E+02    -0.172710E+00     0.486059E-01     0.174615E-01
      288     0.400968E+02    -0.174365E+00     0.488821E-01     0.174875E-01
      289     0.401013E+02    -0.176000E+00     0.491580E-01     0.175130E-01
      290     0.401058E+02    -0.177613E+00     0.494338E-01     0.175380E-01
      291     0.401104E+02    -0.179202E+00     0.497093E-01     0.175625E-01
      292     0.401150E+02    -0.180769E+00     0.499847E-01     0.175866E-01
      293     0.401196E+02    -0.182312E+00     0.502600E-01     0.176101E-01
      294     0.401242E+02    -0.183830E+00     0.505349E-01     0.176332E-01
      295     0.401288E+02    -0.185322E+00     0.508098E-01     0.176557E-01
      296     0.401334E+02    -0.186789E+00     0.510844E-01     0.176778E-01
      297     0.401380E+02    -0.188229E+00     0.513588E-01     0.176995E-01
      298     0.401426E+02    -0.189642E+00     0.516331E-01     0.177207E-01
      299     0.401471E+02    -0.191026E+00     0.519071E-01     0.177415E-01
      300     0.401516E+02    -0.192382E+00     0.521810E-01     0.177619E-01
      301     0.401561E+02    -0.193709E+00     0.524546E-01     0.177818E-01
      302     0.401606E+02    -0.195006E+00     0.527281E-01     0.178013E-01
      303     0.401651E+02    -0.196274E+00     0.530015E-01     0.178203E-01
      304     0.401694E+02    -0.197511E+00     0.532748E-01     0.178389E-01
      305     0.401738E+02    -0.198719E+00     0.535480E-01     0.178571E-01
      306     0.401781E+02    -0.199896E+00     0.538213E-01     0.178748E-01
      307     0.401823E+02    -0.201043E+00     0.540946E-01     0.178921E-01
      308     0.401865E+02    -0.202160E+00     0.543681E-01     0.179090E-01
      309     0.401905E+02    -0.203246E+00     0.546416E-01     0.179255E-01
      310     0.401946E+02    -0.204301E+00     0.549153E-01     0.179415E-01
      311     0.401985E+02    -0.205325E+00     0.551891E-01     0.179571E-01
      312     0.402023E+02    -0.206318E+00     0.554633E-01     0.179723E-01
      313     0.402060E+02    -0.207280E+00     0.557377E-01     0.179871E-01
      314     0.402096E+02    -0.208210E+00     0.560125E-01     0.180014E-01
      315     0.402131E+02    -0.209108E+00     0.562876E-01     0.180153E-01
      316     0.402165E+02    -0.209975E+00     0.565631E-01     0.180287E-01
      317     0.402197E+02    -0.210809E+00     0.568390E-01     0.180418E-01
      318     0.402228E+02    -0.211612E+00     0.571155E-01     0.180543E-01
      319     0.402258E+02    -0.212382E+00     0.573924E-01     0.180665E-01
      320     0.402286E+02    -0.213120E+00     0.576699E-01     0.180783E-01
      321     0.402313E+02    -0.213825E+00     0.579481E-01     0.180896E-01
      322     0.402338E+02    -0.214497E+00     0.582268E-01     0.181005E-01
      323     0.402361E+02    -0.215137E+00     0.585063E-01     0.181109E-01
      324     0.402383E+02    -0.215743E+00     0.587864E-01     0.181209E-01
      325     0.402403E+02    -0.216315E+00     0.590674E-01     0.181306E-01
      326     0.402421E+02    -0.216855E+00     0.593491E-01     0.181397E-01
      327     0.402438E+02    -0.217360E+00     0.596316E-01     0.181485E-01
      328     0.402451E+02    -0.217832E+00     0.599151E-01     0.181568E-01
      329     0.402464E+02    -0.218270E+00     0.601995E-01     0.181647E-01
      330     0.402474E+02    -0.218674E+00     0.604849E-01     0.181722E-01
      331     0.402482E+02    -0.219043E+00     0.607712E-01     0.181792E-01
      332     0.402488E+02    -0.219378E+00     0.610586E-01     0.181858E-01
      333     0.402491E+02    -0.219679E+00     0.613471E-01     0.181920E-01
      334     0.402492E+02    -0.219944E+00     0.616367E-01     0.181977E-01
      335     0.402491E+02    -0.220175E+00     0.619275E-01     0.182031E-01
      336     0.402487E+02    -0.220371E+00     0.622194E-01     0.182080E-01
      337     0.402480E+02    -0.220531E+00     0.625126E-01     0.182125E-01
      338     0.402472E+02    -0.220656E+00     0.628071E-01     0.182165E-01
      339     0.402460E+02    -0.220745E+00     0.631029E-01     0.182202E-01
      340     0.402446E+02    -0.220798E+00     0.634000E-01     0.182233E-01
      341     0.402428E+02    -0.220816E+00     0.636986E-01     0.182261E-01
      342     0.402408E+02    -0.220797E+00     0.639987E-01     0.182284E-01
      343     0.402386E+02    -0.220742E+00     0.643002E-01     0.182303E-01
      344     0.402359E+02    -0.220651E+00     0.646031E-01     0.182318E-01
      345     0.402330E+02    -0.220523E+00     0.649078E-01     0.182329E-01
      346     0.402298E+02    -0.220358E+00     0.652139E-01     0.182336E-01
      347     0.402263E+02    -0.220156E+00     0.655217E-01     0.182338E-01
      348     0.402224E+02    -0.219917E+00     0.658312E-01     0.182336E-01
      349     0.402182E+02    -0.219641E+00     0.661424E-01     0.182329E-01
      350     0.402137E+02    -0.219328E+00     0.664554E-01     0.182318E-01
      351     0.402088E+02    -0.218976E+00     0.667701E-01     0.182304E-01
      352     0.402036E+02    -0.218588E+00     0.670868E-01     0.182284E-01
      353     0.401980E+02    -0.218164E+00     0.674054E-01     0.182261E-01
      354     0.401921E+02    -0.217703E+00     0.677259E-01     0.182234E-01
      355     0.401858E+02    -0.217206E+00     0.680484E-01     0.182202E-01
      356     0.401792E+02    -0.216675E+00     0.683729E-01     0.182167E-01
      357     0.401722E+02    -0.216108E+00     0.686996E-01     0.182127E-01
      358     0.401648E+02    -0.215507E+00     0.690284E-01     0.182083E-01
      359     0.401570E+02    -0.214873E+00     0.693595E-01     0.182035E-01
      360     0.401489E+02    -0.214205E+00     0.696928E-01     0.181984E-01
      361     0.401404E+02    -0.213504E+00     0.700285E-01     0.181928E-01
      362     0.401315E+02    -0.212772E+00     0.703665E-01     0.181869E-01
      363     0.401222E+02    -0.212007E+00     0.707070E-01     0.181805E-01
      364     0.401126E+02    -0.211211E+00     0.710499E-01     0.181738E-01
      365     0.401025E+02    -0.210384E+00     0.713954E-01     0.181667E-01
      366     0.400921E+02    -0.209527E+00     0.717434E-01     0.181592E-01
      367     0.400812E+02    -0.208639E+00     0.720941E-01     0.181514E-01
      368     0.400699E+02    -0.207723E+00     0.724474E-01     0.181432E-01
      369     0.400583E+02    -0.206777E+00     0.728035E-01     0.181346E-01
      370     0.400462E+02    -0.205803E+00     0.731624E-01     0.181256E-01
      371     0.400336E+02    -0.204801E+00     0.735241E-01     0.181163E-01
      372     0.400207E+02    -0.203772E+00     0.738887E-01     0.181067E-01
      373     0.400074E+02    -0.202715E+00     0.742563E-01     0.180966E-01
      374     0.399936E+02    -0.201632E+00     0.746269E-01     0.180863E-01
      375     0.399794E+02    -0.200523E+00     0.750005E-01     0.180756E-01
      376     0.399648E+02    -0.199388E+00     0.753773E-01     0.180645E-01
      377     0.399497E+02    -0.198228E+00     0.757571E-01     0.180531E-01
      378     0.399341E+02    -0.197044E+00     0.761402E-01     0.180414E-01
      379     0.399182E+02    -0.195835E+00     0.765266E-01     0.180293E-01
      380     0.399018E+02    -0.194603E+00     0.769162E-01     0.180169E-01
      381     0.398850E+02    -0.193347E+00     0.773092E-01     0.180042E-01
      382     0.398676E+02    -0.192069E+00     0.777057E-01     0.179912E-01
      383     0.398499E+02    -0.190769E+00     0.781055E-01     0.179778E-01
      384     0.398316E+02    -0.189446E+00     0.785089E-01     0.179641E-01
      385     0.398129E+02    -0.188103E+00     0.789159E-01     0.179501E-01
      386     0.397937E+02    -0.186739E+00     0.793265E-01     0.179358E-01
      387     0.397741E+02    -0.185354E+00     0.797408E-01     0.179212E-01
      388     0.397540E+02    -0.183950E+00     0.801588E-01     0.179063E-01
      389     0.397334E+02    -0.182526E+00     0.805806E-01     0.178911E-01
      390     0.397123E+02    -0.181084E+00     0.810062E-01     0.178755E-01
      391     0.396907E+02    -0.179623E+00     0.814358E-01     0.178597E-01
      392     0.396686E+02    -0.178144E+00     0.818692E-01     0.178436E-01
      393     0.396461E+02    -0.176648E+00     0.823066E-01     0.178272E-01
      394     0.396230E+02    -0.175135E+00     0.827481E-01     0.178106E-01
      395     0.395994E+02    -0.173605E+00     0.831937E-01     0.177936E-01
      396     0.395754E+02    -0.172060E+00     0.836434E-01     0.177764E-01
      397     0.395508E+02    -0.170499E+00     0.840972E-01     0.177589E-01
      398     0.395257E+02    -0.168923E+00     0.845554E-01     0.177411E-01
      399     0.395001E+02    -0.167332E+00     0.850178E-01     0.177230E-01
      400     0.394740E+02    -0.165727E+00     0.854846E-01     0.177047E-01
      401     0.394473E+02    -0.164109E+00     0.859558E-01     0.176862E-01
      402     0.394202E+02    -0.162478E+00     0.864314E-01     0.176673E-01
      403     0.393925E+02    -0.160835E+00     0.869113E-01     0.176482E-01
      404     0.393643E+02    -0.159180E+00     0.873956E-01     0.176289E-01
      405     0.393355E+02    -0.157515E+00     0.878842E-01     0.176093E-01
      406     0.393063E+02    -0.155840E+00     0.883770E-01     0.175895E-01
      407     0.392766E+02    -0.154155E+00     0.888742E-01     0.175694E-01
      408     0.392463E+02    -0.152462E+00     0.893756E-01     0.175491E-01
      409     0.392156E+02    -0.150761E+00     0.898812E-01     0.175286E-01
      410     0.391844E+02    -0.149053E+00     0.903910E-01     0.175078E-01
      411     0.391527E+02    -0.147339E+00     0.909051E-01     0.174867E-01
      412     0.391205E+02    -0.145618E+00     0.914232E-01     0.174655E-01
      413     0.390878E+02    -0.143893E+00     0.919455E-01     0.174440E-01
      414     0.390545E+02    -0.142164E+00     0.924719E-01     0.174223E-01
      415     0.390208E+02    -0.140431E+00     0.930024E-01     0.174004E-01
      416     0.389867E+02    -0.138695E+00     0.935370E-01     0.173783E-01
      417     0.389520E+02    -0.136957E+00     0.940757E-01     0.173560E-01
      418     0.389169E+02    -0.135218E+00     0.946184E-01     0.173334E-01
      419     0.388814E+02    -0.133478E+00     0.951650E-01     0.173107E-01
      420     0.388453E+02    -0.131739E+00     0.957156E-01     0.172877E-01
      421     0.388087E+02    -0.130000E+00     0.962703E-01     0.172645E-01
      422     0.387718E+02    -0.128262E+00     0.968289E-01     0.172412E-01
      423     0.387343E+02    -0.126527E+00     0.973913E-01     0.172176E-01
      424     0.386965E+02    -0.124795E+00     0.979577E-01     0.171939E-01
      425     0.386581E+02    -0.123066E+00     0.985279E-01     0.171700E-01
      426     0.386193E+02    -0.121342E+00     0.991020E-01     0.171458E-01
      427     0.385800E+02    -0.119622E+00     0.996799E-01     0.171215E-01
      428     0.385403E+02    -0.117909E+00     0.100262E+00     0.170970E-01
      429     0.385001E+02    -0.116202E+00     0.100847E+00     0.170724E-01
      430     0.384596E+02    -0.114502E+00     0.101436E+00     0.170476E-01
      431     0.384185E+02    -0.112811E+00     0.102029E+00     0.170226E-01
      432     0.383771E+02    -0.111127E+00     0.102626E+00     0.169974E-01
      433     0.383352E+02    -0.109454E+00     0.103227E+00     0.169721E-01
      434     0.382928E+02    -0.107790E+00     0.103831E+00     0.169466E-01
      435     0.382501E+02    -0.106138E+00     0.104438E+00     0.169209E-01
      436     0.382069E+02    -0.104496E+00     0.105050E+00     0.168951E-01
      437     0.381633E+02    -0.102868E+00     0.105665E+00     0.168691E-01
      438     0.381193E+02    -0.101251E+00     0.106283E+00     0.168430E-01
      439     0.380749E+02    -0.996494E-01     0.106905E+00     0.168168E-01
      440     0.380301E+02    -0.980615E-01     0.107531E+00     0.167904E-01
      441     0.379848E+02    -0.964890E-01     0.108160E+00     0.167638E-01
      442     0.379391E+02    -0.949316E-01     0.108793E+00     0.167372E-01
      443     0.378931E+02    -0.933919E-01     0.109429E+00     0.167104E-01
      444     0.378466E+02    -0.918683E-01     0.110069E+00     0.166834E-01
      445     0.377998E+02    -0.903637E-01     0.110712E+00     0.166563E-01
      446     0.377525E+02    -0.888769E-01     0.111358E+00     0.166291E-01
      447     0.377049E+02    -0.874102E-01     0.112008E+00     0.166018E-01
      448     0.376569E+02    -0.859636E-01     0.112661E+00     0.165744E-01
      449     0.376085E+02    -0.845384E-01     0.113318E+00     0.165468E-01
      450     0.375596E+02    -0.831334E-01     0.113978E+00     0.165192E-01
      451     0.375105E+02    -0.817515E-01     0.114641E+00     0.164914E-01
      452     0.374609E+02    -0.803919E-01     0.115307E+00     0.164635E-01
      453     0.374110E+02    -0.790553E-01     0.115977E+00     0.164355E-01
      454     0.373607E+02    -0.777417E-01     0.116649E+00     0.164074E-01
      455     0.373101E+02    -0.764508E-01     0.117325E+00     0.163792E-01
      456     0.372591E+02    -0.751834E-01     0.118004E+00     0.163509E-01
      457     0.372078E+02    -0.739401E-01     0.118686E+00     0.163224E-01
      458     0.371562E+02    -0.727200E-01     0.119370E+00     0.162939E-01
      459     0.371042E+02    -0.715245E-01     0.120058E+00     0.162653E-01
      460     0.370519E+02    -0.703532E-01     0.120748E+00     0.162365E-01
      461     0.369993E+02    -0.692064E-01     0.121441E+00     0.162076E-01
      462     0.369464E+02    -0.680844E-01     0.122137E+00     0.161786E-01
      463     0.368932E+02    -0.669868E-01     0.122836E+00     0.161496E-01
      464     0.368398E+02    -0.659144E-01     0.123537E+00     0.161204E-01
      465     0.367860E+02    -0.648673E-01     0.124240E+00     0.160911E-01
      466     0.367320E+02    -0.638466E-01     0.124946E+00     0.160617E-01
      467     0.366777E+02    -0.628510E-01     0.125654E+00     0.160321E-01
      468     0.366232E+02    -0.618817E-01     0.126365E+00     0.160025E-01
      469     0.365684E+02    -0.609385E-01     0.127078E+00     0.159728E-01
      470     0.365133E+02    -0.600215E-01     0.127793E+00     0.159429E-01
      471     0.364580E+02    -0.591315E-01     0.128511E+00     0.159130E-01
      472     0.364025E+02    -0.582682E-01     0.129231E+00     0.158829E-01
      473     0.363468E+02    -0.574325E-01     0.129953E+00     0.158528E-01
      474     0.362908E+02    -0.566231E-01     0.130676E+00     0.158225E-01
      475     0.362347E+02    -0.558420E-01     0.131402E+00     0.157921E-01
      476     0.361783E+02    -0.550884E-01     0.132129E+00     0.157616E-01
      477     0.361218E+02    -0.543628E-01     0.132859E+00     0.157310E-01
      478     0.360650E+02    -0.536660E-01     0.133591E+00     0.157003E-01
      479     0.360081E+02    -0.529968E-01     0.134323E+00     0.156695E-01
      480     0.359510E+02    -0.523566E-01     0.135058E+00     0.156386E-01
      481     0.358938E+02    -0.517452E-01     0.135794E+00     0.156076E-01
      482     0.358363E+02    -0.511631E-01     0.136532E+00     0.155765E-01
      483     0.357788E+02    -0.506096E-01     0.137272E+00     0.155453E-01
      484     0.357210E+02    -0.500865E-01     0.138013E+00     0.155139E-01
      485     0.356632E+02    -0.495925E-01     0.138756E+00     0.154825E-01
      486     0.356052E+02    -0.491286E-01     0.139499E+00     0.154510E-01
      487     0.355471E+02    -0.486949E-01     0.140245E+00     0.154193E-01
      488     0.354889E+02    -0.482914E-01     0.140991E+00     0.153875E-01
      489     0.354306E+02    -0.479190E-01     0.141738E+00     0.153557E-01
      490     0.353722E+02    -0.475769E-01     0.142487E+00     0.153237E-01
      491     0.353137E+02    -0.472660E-01     0.143237E+00     0.152917E-01
      492     0.352551E+02    -0.469863E-01     0.143988E+00     0.152595E-01
      493     0.351964E+02    -0.467381E-01     0.144740E+00     0.152272E-01
      494     0.351376E+02    -0.465216E-01     0.145492E+00     0.151948E-01
      495     0.350788E+02    -0.463368E-01     0.146246E+00     0.151623E-01
      496     0.350199E+02    -0.461844E-01     0.147001E+00     0.151297E-01
      497     0.349611E+02    -0.460641E-01     0.147756E+00     0.150970E-01
      498     0.349021E+02    -0.459762E-01     0.148512E+00     0.150642E-01
      499     0.348431E+02    -0.459219E-01     0.149268E+00     0.150313E-01
      500     0.347840E+02    -0.458999E-01     0.150026E+00     0.149983E-01
      501     0.347250E+02    -0.459115E-01     0.150783E+00     0.149652E-01
      502     0.346659E+02    -0.459556E-01     0.151541E+00     0.149320E-01
      503     0.346068E+02    -0.460325E-01     0.152300E+00     0.148987E-01
      504     0.345477E+02    -0.461416E-01     0.153059E+00     0.148653E-01
      505     0.344886E+02    -0.462833E-01     0.153818E+00     0.148318E-01
      506     0.344295E+02    -0.464565E-01     0.154577E+00     0.147982E-01
      507     0.343704E+02    -0.466616E-01     0.155336E+00     0.147645E-01
      508     0.343113E+02    -0.468983E-01     0.156094E+00     0.147308E-01
      509     0.342522E+02    -0.471659E-01     0.156853E+00     0.146969E-01
      510     0.341930E+02    -0.474636E-01     0.157612E+00     0.146630E-01
      511     0.341340E+02    -0.477930E-01     0.158369E+00     0.146290E-01
      512     0.340748E+02    -0.481523E-01     0.159127E+00     0.145949E-01
      513     0.340158E+02    -0.485415E-01     0.159884E+00     0.145607E-01
      514     0.339567E+02    -0.489611E-01     0.160640E+00     0.145265E-01
      515     0.338977E+02    -0.494096E-01     0.161396E+00     0.144922E-01
      516     0.338387E+02    -0.498869E-01     0.162150E+00     0.144579E-01
      517     0.337797E+02    -0.503938E-01     0.162904E+00     0.144235E-01
      518     0.337207E+02    -0.509299E-01     0.163657E+00     0.143890E-01
      519     0.336618E+02    -0.514935E-01     0.164408E+00     0.143545E-01
      520     0.336029E+02    -0.520862E-01     0.165158E+00     0.143199E-01
      521     0.335441E+02    -0.527064E-01     0.165907E+00     0.142853E-01
      522     0.334853E+02    -0.533541E-01     0.166655E+00     0.142506E-01
      523     0.334265E+02    -0.540299E-01     0.167401E+00     0.142158E-01
      524     0.333678E+02    -0.547320E-01     0.168145E+00     0.141811E-01
      525     0.333092E+02    -0.554612E-01     0.168888E+00     0.141463E-01
      526     0.332506E+02    -0.562177E-01     0.169629E+00     0.141114E-01
      527     0.331920E+02    -0.569997E-01     0.170368E+00     0.140765E-01
      528     0.331335E+02    -0.578082E-01     0.171105E+00     0.140416E-01
      529     0.330752E+02    -0.586424E-01     0.171840E+00     0.140067E-01
      530     0.330168E+02    -0.595026E-01     0.172572E+00     0.139717E-01
      531     0.329586E+02    -0.603879E-01     0.173303E+00     0.139367E-01
      532     0.329003E+02    -0.612977E-01     0.174031E+00     0.139017E-01
      533     0.328422E+02    -0.622332E-01     0.174757E+00     0.138666E-01
      534     0.327841E+02    -0.631923E-01     0.175480E+00     0.138316E-01
      535     0.327262E+02    -0.641765E-01     0.176201E+00     0.137965E-01
      536     0.326683E+02    -0.651841E-01     0.176918E+00     0.137614E-01
      537     0.326105E+02    -0.662159E-01     0.177633E+00     0.137263E-01
      538     0.325528E+02    -0.672707E-01     0.178345E+00     0.136912E-01
      539     0.324952E+02    -0.683489E-01     0.179055E+00     0.136561E-01
      540     0.324377E+02    -0.694499E-01     0.179761E+00     0.136210E-01
      541     0.323803E+02    -0.705735E-01     0.180463E+00     0.135859E-01
      542     0.323230E+02    -0.717204E-01     0.181163E+00     0.135508E-01
      543     0.322658E+02    -0.728888E-01     0.181859E+00     0.135157E-01
      544     0.322087E+02    -0.740791E-01     0.182552E+00     0.134806E-01
      545     0.321517E+02    -0.752903E-01     0.183241E+00     0.134455E-01
      546     0.320949E+02    -0.765240E-01     0.183926E+00     0.134105E-01
      547     0.320381E+02    -0.777785E-01     0.184608E+00     0.133754E-01
      548     0.319815E+02    -0.790535E-01     0.185285E+00     0.133404E-01
      549     0.319250E+02    -0.803496E-01     0.185959E+00     0.133054E-01
      550     0.318687E+02    -0.816655E-01     0.186629E+00     0.132704E-01
      551     0.318124E+02    -0.830015E-01     0.187295E+00     0.132355E-01
      552     0.317563E+02    -0.843569E-01     0.187957E+00     0.132006E-01
      553     0.317004E+02    -0.857312E-01     0.188614E+00     0.131657E-01
      554     0.316445E+02    -0.871248E-01     0.189267E+00     0.131308E-01
      555     0.315889E+02    -0.885351E-01     0.189916E+00     0.130960E-01
      556     0.315334E+02    -0.899633E-01     0.190561E+00     0.130612E-01
      557     0.314780E+02    -0.914078E-01     0.191202E+00     0.130264E-01
      558     0.314227E+02    -0.928679E-01     0.191839E+00     0.129917E-01
      559     0.313676E+02    -0.943447E-01     0.192471E+00     0.129570E-01
      560     0.313127E+02    -0.958356E-01     0.193099E+00     0.129223E-01
      561     0.312579E+02    -0.973408E-01     0.193724E+00     0.128877E-01
      562     0.312032E+02    -0.988607E-01     0.194344E+00     0.128531E-01
      563     0.311488E+02    -0.100393E+00     0.194959E+00     0.128185E-01
      564     0.310945E+02    -0.101939E+00     0.195571E+00     0.127840E-01
      565     0.310403E+02    -0.103497E+00     0.196178E+00     0.127495E-01
      566     0.309863E+02    -0.105065E+00     0.196781E+00     0.127150E-01
      567     0.309325E+02    -0.106646E+00     0.197380E+00     0.126806E-01
      568     0.308788E+02    -0.108237E+00     0.197975E+00     0.126462E-01
      569     0.308254E+02    -0.109838E+00     0.198565E+00     0.126119E-01
      570     0.307721E+02    -0.111447E+00     0.199151E+00     0.125776E-01
      571     0.307190E+02    -0.113066E+00     0.199733E+00     0.125433E-01
      572     0.306660E+02    -0.114693E+00     0.200311E+00     0.125091E-01
      573     0.306133E+02    -0.116328E+00     0.200884E+00     0.124749E-01
      574     0.305607E+02    -0.117970E+00     0.201453E+00     0.124408E-01
      575     0.305083E+02    -0.119618E+00     0.202018E+00     0.124067E-01
      576     0.304560E+02    -0.121272E+00     0.202579E+00     0.123727E-01
      577     0.304040E+02    -0.122932E+00     0.203135E+00     0.123387E-01
      578     0.303522E+02    -0.124596E+00     0.203687E+00     0.123047E-01
      579     0.303006E+02    -0.126265E+00     0.204235E+00     0.122708E-01
      580     0.302492E+02    -0.127938E+00     0.204778E+00     0.122370E-01
      581     0.301980E+02    -0.129614E+00     0.205318E+00     0.122031E-01
      582     0.301469E+02    -0.131292E+00     0.205853E+00     0.121694E-01
      583     0.300961E+02    -0.132972E+00     0.206383E+00     0.121357E-01
      584     0.300455E+02    -0.134654E+00     0.206909E+00     0.121020E-01
      585     0.299951E+02    -0.136335E+00     0.207431E+00     0.120684E-01
      586     0.299449E+02    -0.138018E+00     0.207949E+00     0.120348E-01
      587     0.298949E+02    -0.139704E+00     0.208462E+00     0.120013E-01
      588     0.298451E+02    -0.141383E+00     0.208971E+00     0.119679E-01
      589     0.297956E+02    -0.143064E+00     0.209475E+00     0.119345E-01
      590     0.297462E+02    -0.144746E+00     0.209975E+00     0.119011E-01
      591     0.296971E+02    -0.146421E+00     0.210471E+00     0.118678E-01
      592     0.296482E+02    -0.148096E+00     0.210963E+00     0.118346E-01
      593     0.295995E+02    -0.149764E+00     0.211449E+00     0.118014E-01
      594     0.295511E+02    -0.151428E+00     0.211932E+00     0.117682E-01
      595     0.295029E+02    -0.153091E+00     0.212410E+00     0.117352E-01
      596     0.294550E+02    -0.154746E+00     0.212884E+00     0.117021E-01
      597     0.294072E+02    -0.156396E+00     0.213354E+00     0.116692E-01
      598     0.293597E+02    -0.158041E+00     0.213819E+00     0.116363E-01
      599     0.293125E+02    -0.159677E+00     0.214279E+00     0.116034E-01
      600     0.292654E+02    -0.161306E+00     0.214736E+00     0.115707E-01
      601     0.292187E+02    -0.162926E+00     0.215188E+00     0.115379E-01
      602     0.291721E+02    -0.164537E+00     0.215635E+00     0.115053E-01
      603     0.291259E+02    -0.166142E+00     0.216078E+00     0.114727E-01
      604     0.290798E+02    -0.167735E+00     0.216517E+00     0.114401E-01
      605     0.290340E+02    -0.169322E+00     0.216951E+00     0.114077E-01
      606     0.289883E+02    -0.170900E+00     0.217382E+00     0.113752E-01
      607     0.289430E+02    -0.172464E+00     0.217808E+00     0.113429E-01
      608     0.288978E+02    -0.174023E+00     0.218230E+00     0.113105E-01
      609     0.288529E+02    -0.175569E+00     0.218648E+00     0.112783E-01
      610     0.288081E+02    -0.177105E+00     0.219061E+00     0.112461E-01
      611     0.287636E+02    -0.178631E+00     0.219471E+00     0.112139E-01
      612     0.287193E+02    -0.180144E+00     0.219877E+00     0.111818E-01
      613     0.286751E+02    -0.181647E+00     0.220279E+00     0.111498E-01
      614     0.286312E+02    -0.183140E+00     0.220676E+00     0.111178E-01
      615     0.285875E+02    -0.184619E+00     0.221070E+00     0.110858E-01
      616     0.285439E+02    -0.186084E+00     0.221460E+00     0.110539E-01
      617     0.285005E+02    -0.187540E+00     0.221847E+00     0.110221E-01
      618     0.284574E+02    -0.188985E+00     0.222229E+00     0.109903E-01
      619     0.284143E+02    -0.190413E+00     0.222608E+00     0.109585E-01
      620     0.283715E+02    -0.191830E+00     0.222983E+00     0.109268E-01
      621     0.283288E+02    -0.193233E+00     0.223354E+00     0.108951E-01
      622     0.282863E+02    -0.194621E+00     0.223722E+00     0.108635E-01
      623     0.282440E+02    -0.196000E+00     0.224086E+00     0.108319E-01
      624     0.282018E+02    -0.197360E+00     0.224447E+00     0.108004E-01
      625     0.281598E+02    -0.198710E+00     0.224804E+00     0.107689E-01
      626     0.281179E+02    -0.200041E+00     0.225158E+00     0.107375E-01
      627     0.280762E+02    -0.201358E+00     0.225508E+00     0.107060E-01
      628     0.280345E+02    -0.202659E+00     0.225854E+00     0.106747E-01
      629     0.279931E+02    -0.203947E+00     0.226197E+00     0.106433E-01
      630     0.279518E+02    -0.205220E+00     0.226538E+00     0.106120E-01
      631     0.279106E+02    -0.206473E+00     0.226874E+00     0.105808E-01
      632     0.278695E+02    -0.207713E+00     0.227208E+00     0.105496E-01
      633     0.278286E+02    -0.208932E+00     0.227539E+00     0.105184E-01
      634     0.277878E+02    -0.210138E+00     0.227866E+00     0.104872E-01
      635     0.277470E+02    -0.211328E+00     0.228190E+00     0.104561E-01
      636     0.277065E+02    -0.212499E+00     0.228511E+00     0.104251E-01
      637     0.276660E+02    -0.213652E+00     0.228829E+00     0.103940E-01
      638     0.276256E+02    -0.214788E+00     0.229144E+00     0.103630E-01
      639     0.275853E+02    -0.215906E+00     0.229455E+00     0.103320E-01
      640     0.275452E+02    -0.217005E+00     0.229764E+00     0.103011E-01
      641     0.275051E+02    -0.218084E+00     0.230070E+00     0.102701E-01
      642     0.274650E+02    -0.219147E+00     0.230374E+00     0.102393E-01
      643     0.274252E+02    -0.220187E+00     0.230674E+00     0.102084E-01
      644     0.273853E+02    -0.221212E+00     0.230971E+00     0.101776E-01
      645     0.273456E+02    -0.222213E+00     0.231266E+00     0.101467E-01
      646     0.273059E+02    -0.223194E+00     0.231558E+00     0.101160E-01
      647     0.272663E+02    -0.224160E+00     0.231847E+00     0.100852E-01
      648     0.272268E+02    -0.225102E+00     0.232134E+00     0.100545E-01
      649     0.271873E+02    -0.226024E+00     0.232419E+00     0.100237E-01
      650     0.271479E+02    -0.226923E+00     0.232700E+00     0.999306E-02
      651     0.271085E+02    -0.227800E+00     0.232979E+00     0.996240E-02
      652     0.270693E+02    -0.228661E+00     0.233256E+00     0.993176E-02
      653     0.270300E+02    -0.229496E+00     0.233530E+00     0.990114E-02
      654     0.269908E+02    -0.230314E+00     0.233801E+00     0.987054E-02
      655     0.269517E+02    -0.231112E+00     0.234071E+00     0.983998E-02
      656     0.269125E+02    -0.231887E+00     0.234339E+00     0.980945E-02
      657     0.268735E+02    -0.232645E+00     0.234604E+00     0.977895E-02
      658     0.268345E+02    -0.233381E+00     0.234868E+00     0.974849E-02
      659     0.267956E+02    -0.234101E+00     0.235129E+00     0.971806E-02
      660     0.267567E+02    -0.234801E+00     0.235389E+00     0.968766E-02
      661     0.267178E+02    -0.235485E+00     0.235646E+00     0.965731E-02
      662     0.266790E+02    -0.236146E+00     0.235902E+00     0.962700E-02
      663     0.266403E+02    -0.236795E+00     0.236156E+00     0.959672E-02
      664     0.266015E+02    -0.237419E+00     0.236409E+00     0.956649E-02
      665     0.265628E+02    -0.238031E+00     0.236660E+00     0.953631E-02
      666     0.265242E+02    -0.238625E+00     0.236910E+00     0.950616E-02
      667     0.264856E+02    -0.239202E+00     0.237159E+00     0.947608E-02
      668     0.264470E+02    -0.239762E+00     0.237406E+00     0.944603E-02
      669     0.264084E+02    -0.240306E+00     0.237652E+00     0.941605E-02
      670     0.263700E+02    -0.240834E+00     0.237896E+00     0.938611E-02
      671     0.263315E+02    -0.241346E+00     0.238140E+00     0.935623E-02
      672     0.262931E+02    -0.241843E+00     0.238383E+00     0.932640E-02
      673     0.262547E+02    -0.242325E+00     0.238624E+00     0.929664E-02
      674     0.262163E+02    -0.242792E+00     0.238865E+00     0.926694E-02
      675     0.261780E+02    -0.243245E+00     0.239104E+00     0.923729E-02
      676     0.261397E+02    -0.243683E+00     0.239344E+00     0.920771E-02
      677     0.261014E+02    -0.244107E+00     0.239582E+00     0.917819E-02
      678     0.260632E+02    -0.244519E+00     0.239820E+00     0.914874E-02
      679     0.260250E+02    -0.244916E+00     0.240058E+00     0.911936E-02
      680     0.259868E+02    -0.245300E+00     0.240294E+00     0.909004E-02
      681     0.259487E+02    -0.245671E+00     0.240531E+00     0.906081E-02
      682     0.259105E+02    -0.246030E+00     0.240767E+00     0.903164E-02
      683     0.258724E+02    -0.246377E+00     0.241003E+00     0.900254E-02
      684     0.258343E+02    -0.246711E+00     0.241239E+00     0.897353E-02
      685     0.257962E+02    -0.247035E+00     0.241475E+00     0.894458E-02
      686     0.257582E+02    -0.247346E+00     0.241710E+00     0.891572E-02
      687     0.257202E+02    -0.247647E+00     0.241946E+00     0.888694E-02
      688     0.256821E+02    -0.247937E+00     0.242182E+00     0.885825E-02
      689     0.256441E+02    -0.248215E+00     0.242418E+00     0.882964E-02
      690     0.256061E+02    -0.248484E+00     0.242654E+00     0.880111E-02
      691     0.255681E+02    -0.248743E+00     0.242891E+00     0.877267E-02
      692     0.255302E+02    -0.248992E+00     0.243129E+00     0.874432E-02
      693     0.254922E+02    -0.249232E+00     0.243366E+00     0.871606E-02
      694     0.254543E+02    -0.249462E+00     0.243604E+00     0.868790E-02
      695     0.254164E+02    -0.249684E+00     0.243843E+00     0.865983E-02
      696     0.253785E+02    -0.249897E+00     0.244082E+00     0.863185E-02
      697     0.253406E+02    -0.250102E+00     0.244322E+00     0.860398E-02
      698     0.253027E+02    -0.250299E+00     0.244564E+00     0.857620E-02
      699     0.252648E+02    -0.250488E+00     0.244806E+00     0.854853E-02
      700     0.252269E+02    -0.250669E+00     0.245049E+00     0.852095E-02
      701     0.251890E+02    -0.250844E+00     0.245293E+00     0.849348E-02
      702     0.251512E+02    -0.251011E+00     0.245538E+00     0.846611E-02
      703     0.251133E+02    -0.251172E+00     0.245784E+00     0.843884E-02
      704     0.250754E+02    -0.251327E+00     0.246031E+00     0.841168E-02
      705     0.250375E+02    -0.251476E+00     0.246280E+00     0.838462E-02
      706     0.249997E+02    -0.251619E+00     0.246529E+00     0.835766E-02
      707     0.249619E+02    -0.251756E+00     0.246780E+00     0.833079E-02
      708     0.249240E+02    -0.251889E+00     0.247031E+00     0.830402E-02
      709     0.248861E+02    -0.252016E+00     0.247284E+00     0.827736E-02
      710     0.248483E+02    -0.252140E+00     0.247537E+00     0.825079E-02
      711     0.248104E+02    -0.252259E+00     0.247792E+00     0.822431E-02
      712     0.247726E+02    -0.252373E+00     0.248048E+00     0.819793E-02
      713     0.247348E+02    -0.252485E+00     0.248305E+00     0.817164E-02
      714     0.246969E+02    -0.252593E+00     0.248563E+00     0.814545E-02
      715     0.246591E+02    -0.252698E+00     0.248822E+00     0.811935E-02
      716     0.246212E+02    -0.252800E+00     0.249082E+00     0.809334E-02
      717     0.245834E+02    -0.252899E+00     0.249344E+00     0.806742E-02
      718     0.245456E+02    -0.252997E+00     0.249606E+00     0.804159E-02
      719     0.245078E+02    -0.253092E+00     0.249870E+00     0.801585E-02
      720     0.244700E+02    -0.253186E+00     0.250135E+00     0.799020E-02
      721     0.244321E+02    -0.253278E+00     0.250401E+00     0.796464E-02
      722     0.243943E+02    -0.253370E+00     0.250668E+00     0.793916E-02
      723     0.243565E+02    -0.253461E+00     0.250935E+00     0.791377E-02
      724     0.243186E+02    -0.253552E+00     0.251205E+00     0.788846E-02
      725     0.242808E+02    -0.253642E+00     0.251475E+00     0.786324E-02
      726     0.242430E+02    -0.253732E+00     0.251747E+00     0.783810E-02
      727     0.242052E+02    -0.253823E+00     0.252020E+00     0.781304E-02
      728     0.241674E+02    -0.253914E+00     0.252294E+00     0.778807E-02
      729     0.241295E+02    -0.254007E+00     0.252569E+00     0.776317E-02
      730     0.240918E+02    -0.254101E+00     0.252845E+00     0.773835E-02
      731     0.240539E+02    -0.254196E+00     0.253122E+00     0.771362E-02
      732     0.240161E+02    -0.254294E+00     0.253401E+00     0.768895E-02
      733     0.239783E+02    -0.254394E+00     0.253680E+00     0.766438E-02
      734     0.239405E+02    -0.254496E+00     0.253962E+00     0.763987E-02
      735     0.239027E+02    -0.254601E+00     0.254243E+00     0.761544E-02
      736     0.238649E+02    -0.254708E+00     0.254527E+00     0.759108E-02
      737     0.238270E+02    -0.254820E+00     0.254811E+00     0.756680E-02
      738     0.237892E+02    -0.254935E+00     0.255096E+00     0.754260E-02
      739     0.237514E+02    -0.255054E+00     0.255383E+00     0.751846E-02
      740     0.237135E+02    -0.255177E+00     0.255671E+00     0.749439E-02
      741     0.236757E+02    -0.255305E+00     0.255960E+00     0.747040E-02
      742     0.236379E+02    -0.255437E+00     0.256250E+00     0.744648E-02
      743     0.236001E+02    -0.255575E+00     0.256542E+00     0.742262E-02
      744     0.235622E+02    -0.255718E+00     0.256835E+00     0.739883E-02
      745     0.235244E+02    -0.255867E+00     0.257129E+00     0.737512E-02
      746     0.234866E+02    -0.256022E+00     0.257424E+00     0.735146E-02
      747     0.234488E+02    -0.256184E+00     0.257720E+00     0.732787E-02
      748     0.234109E+02    -0.256351E+00     0.258018E+00     0.730435E-02
      749     0.233731E+02    -0.256525E+00     0.258317E+00     0.728089E-02
      750     0.233352E+02    -0.256707E+00     0.258617E+00     0.725749E-02
      751     0.232974E+02    -0.256897E+00     0.258918E+00     0.723415E-02
      752     0.232595E+02    -0.257093E+00     0.259221E+00     0.721088E-02
      753     0.232217E+02    -0.257297E+00     0.259524E+00     0.718767E-02
      754     0.231838E+02    -0.257509E+00     0.259829E+00     0.716452E-02
      755     0.231460E+02    -0.257729E+00     0.260135E+00     0.714143E-02
      756     0.231081E+02    -0.257956E+00     0.260441E+00     0.711840E-02
      757     0.230703E+02    -0.258191E+00     0.260749E+00     0.709543E-02
      758     0.230325E+02    -0.258434E+00     0.261057E+00     0.707253E-02
      759     0.229947E+02    -0.258685E+00     0.261366E+00     0.704968E-02
      760     0.229569E+02    -0.258944E+00     0.261676E+00     0.702688E-02
      761     0.229191E+02    -0.259211E+00     0.261986E+00     0.700416E-02
      762     0.228813E+02    -0.259486E+00     0.262298E+00     0.698148E-02
      763     0.228436E+02    -0.259769E+00     0.262609E+00     0.695887E-02
      764     0.228058E+02    -0.260061E+00     0.262922E+00     0.693631E-02
      765     0.227681E+02    -0.260360E+00     0.263234E+00     0.691381E-02
      766     0.227304E+02    -0.260668E+00     0.263547E+00     0.689137E-02
      767     0.226927E+02    -0.260984E+00     0.263861E+00     0.686898E-02
      768     0.226551E+02    -0.261309E+00     0.264174E+00     0.684665E-02
      769     0.226174E+02    -0.261642E+00     0.264488E+00     0.682438E-02
      770     0.225798E+02    -0.261984E+00     0.264802E+00     0.680216E-02
      771     0.225423E+02    -0.262335E+00     0.265115E+00     0.678000E-02
      772     0.225047E+02    -0.262694E+00     0.265430E+00     0.675789E-02
      773     0.224672E+02    -0.263061E+00     0.265744E+00     0.673584E-02
      774     0.224298E+02    -0.263438E+00     0.266058E+00     0.671385E-02
      775     0.223923E+02    -0.263823E+00     0.266372E+00     0.669190E-02
      776     0.223549E+02    -0.264218E+00     0.266686E+00     0.667001E-02
      777     0.223176E+02    -0.264621E+00     0.266999E+00     0.664818E-02
      778     0.222803E+02    -0.265033E+00     0.267312E+00     0.662639E-02
      779     0.222429E+02    -0.265455E+00     0.267625E+00     0.660467E-02
      780     0.222057E+02    -0.265885E+00     0.267937E+00     0.658298E-02
      781     0.221685E+02    -0.266325E+00     0.268249E+00     0.656137E-02
      782     0.221314E+02    -0.266774E+00     0.268561E+00     0.653979E-02
      783     0.220943E+02    -0.267231E+00     0.268872E+00     0.651827E-02
      784     0.220572E+02    -0.267699E+00     0.269182E+00     0.649680E-02
      785     0.220202E+02    -0.268176E+00     0.269492E+00     0.647538E-02
      786     0.219833E+02    -0.268662E+00     0.269801E+00     0.645401E-02
      787     0.219464E+02    -0.269158E+00     0.270109E+00     0.643270E-02
      788     0.219096E+02    -0.269664E+00     0.270416E+00     0.641143E-02
      789     0.218728E+02    -0.270179E+00     0.270722E+00     0.639021E-02
      790     0.218361E+02    -0.270704E+00     0.271027E+00     0.636904E-02
      791     0.217995E+02    -0.271239E+00     0.271332E+00     0.634792E-02
      792     0.217629E+02    -0.271783E+00     0.271635E+00     0.632685E-02
      793     0.217264E+02    -0.272337E+00     0.271937E+00     0.630582E-02
      794     0.216899E+02    -0.272901E+00     0.272237E+00     0.628485E-02
      795     0.216535E+02    -0.273476E+00     0.272537E+00     0.626392E-02
      796     0.216172E+02    -0.274060E+00     0.272836E+00     0.624304E-02
      797     0.215810E+02    -0.274654E+00     0.273133E+00     0.622221E-02
      798     0.215448E+02    -0.275259E+00     0.273428E+00     0.620141E-02
      799     0.215087E+02    -0.275873E+00     0.273722E+00     0.618068E-02
      800     0.214727E+02    -0.276499E+00     0.274014E+00     0.615998E-02
      801     0.214367E+02    -0.277134E+00     0.274305E+00     0.613933E-02
      802     0.214009E+02    -0.277779E+00     0.274595E+00     0.611873E-02
      803     0.213650E+02    -0.278435E+00     0.274882E+00     0.609817E-02
      804     0.213293E+02    -0.279099E+00     0.275168E+00     0.607766E-02
      805     0.212937E+02    -0.279774E+00     0.275452E+00     0.605721E-02
      806     0.212582E+02    -0.280457E+00     0.275734E+00     0.603679E-02
      807     0.212227E+02    -0.281150E+00     0.276015E+00     0.601643E-02
      808     0.211873E+02    -0.281851E+00     0.276293E+00     0.599612E-02
      809     0.211520E+02    -0.282561E+00     0.276569E+00     0.597586E-02
      810     0.211168E+02    -0.283280E+00     0.276844E+00     0.595565E-02
      811     0.210816E+02    -0.284006E+00     0.277116E+00     0.593549E-02
      812     0.210466E+02    -0.284740E+00     0.277386E+00     0.591539E-02
      813     0.210116E+02    -0.285482E+00     0.277654E+00     0.589534E-02
      814     0.209767E+02    -0.286232E+00     0.277920E+00     0.587534E-02
      815     0.209420E+02    -0.286988E+00     0.278183E+00     0.585540E-02
      816     0.209073E+02    -0.287752E+00     0.278444E+00     0.583551E-02
      817     0.208726E+02    -0.288522E+00     0.278703E+00     0.581568E-02
      818     0.208381E+02    -0.289299E+00     0.278959E+00     0.579590E-02
      819     0.208037E+02    -0.290082E+00     0.279213E+00     0.577618E-02
      820     0.207694E+02    -0.290871E+00     0.279465E+00     0.575652E-02
      821     0.207351E+02    -0.291667E+00     0.279714E+00     0.573692E-02
      822     0.207010E+02    -0.292468E+00     0.279960E+00     0.571738E-02
      823     0.206669E+02    -0.293274E+00     0.280203E+00     0.569790E-02
      824     0.206329E+02    -0.294086E+00     0.280444E+00     0.567848E-02
      825     0.205991E+02    -0.294903E+00     0.280682E+00     0.565912E-02
      826     0.205653E+02    -0.295724E+00     0.280917E+00     0.563981E-02
      827     0.205316E+02    -0.296550E+00     0.281149E+00     0.562058E-02
      828     0.204981E+02    -0.297381E+00     0.281378E+00     0.560141E-02
      829     0.204646E+02    -0.298216E+00     0.281605E+00     0.558230E-02
      830     0.204312E+02    -0.299054E+00     0.281828E+00     0.556324E-02
      831     0.203979E+02    -0.299896E+00     0.282049E+00     0.554427E-02
      832     0.203647E+02    -0.300741E+00     0.282266E+00     0.552536E-02
      833     0.203316E+02    -0.301590E+00     0.282480E+00     0.550650E-02
      834     0.202987E+02    -0.302443E+00     0.282691E+00     0.548772E-02
      835     0.202658E+02    -0.303297E+00     0.282898E+00     0.546901E-02
      836     0.202330E+02    -0.304155E+00     0.283103E+00     0.545036E-02
      837     0.202003E+02    -0.305014E+00     0.283304E+00     0.543178E-02
      838     0.201678E+02    -0.305876E+00     0.283501E+00     0.541327E-02
      839     0.201354E+02    -0.306740E+00     0.283695E+00     0.539483E-02
      840     0.201030E+02    -0.307605E+00     0.283886E+00     0.537647E-02
      841     0.200708E+02    -0.308472E+00     0.284072E+00     0.535817E-02
      842     0.200387E+02    -0.309340E+00     0.284256E+00     0.533994E-02
      843     0.200066E+02    -0.310209E+00     0.284435E+00     0.532179E-02
      844     0.199747E+02    -0.311079E+00     0.284611E+00     0.530371E-02
      845     0.199429E+02    -0.311950E+00     0.284784E+00     0.528571E-02
      846     0.199112E+02    -0.312821E+00     0.284952E+00     0.526778E-02
      847     0.198796E+02    -0.313692E+00     0.285117E+00     0.524993E-02
      848     0.198481E+02    -0.314563E+00     0.285277E+00     0.523215E-02
      849     0.198168E+02    -0.315433E+00     0.285434E+00     0.521444E-02
      850     0.197856E+02    -0.316303E+00     0.285587E+00     0.519682E-02
      851     0.197544E+02    -0.317173E+00     0.285735E+00     0.517928E-02
      852     0.197235E+02    -0.318041E+00     0.285880E+00     0.516180E-02
      853     0.196925E+02    -0.318908E+00     0.286021E+00     0.514441E-02
      854     0.196618E+02    -0.319774E+00     0.286158E+00     0.512709E-02
      855     0.196311E+02    -0.320638E+00     0.286290E+00     0.510985E-02
      856     0.196005E+02    -0.321499E+00     0.286419E+00     0.509269E-02
      857     0.195701E+02    -0.322358E+00     0.286543E+00     0.507560E-02
      858     0.195398E+02    -0.323215E+00     0.286664E+00     0.505858E-02
      859     0.195095E+02    -0.324069E+00     0.286780E+00     0.504163E-02
      860     0.194794E+02    -0.324920E+00     0.286893E+00     0.502476E-02
      861     0.194494E+02    -0.325767E+00     0.287002E+00     0.500796E-02
      862     0.194195E+02    -0.326610E+00     0.287107E+00     0.499123E-02
      863     0.193897E+02    -0.327449E+00     0.287208E+00     0.497458E-02
      864     0.193599E+02    -0.328285E+00     0.287305E+00     0.495800E-02
      865     0.193303E+02    -0.329115E+00     0.287398E+00     0.494148E-02
      866     0.193008E+02    -0.329941E+00     0.287487E+00     0.492504E-02
      867     0.192715E+02    -0.330762E+00     0.287572E+00     0.490867E-02
      868     0.192421E+02    -0.331577E+00     0.287654E+00     0.489236E-02
      869     0.192129E+02    -0.332387E+00     0.287731E+00     0.487613E-02
      870     0.191839E+02    -0.333191E+00     0.287805E+00     0.485996E-02
      871     0.191549E+02    -0.333989E+00     0.287875E+00     0.484385E-02
      872     0.191260E+02    -0.334780E+00     0.287941E+00     0.482782E-02
      873     0.190971E+02    -0.335565E+00     0.288003E+00     0.481186E-02
      874     0.190684E+02    -0.336342E+00     0.288062E+00     0.479595E-02
      875     0.190398E+02    -0.337113E+00     0.288117E+00     0.478011E-02
      876     0.190113E+02    -0.337876E+00     0.288167E+00     0.476434E-02
      877     0.189828E+02    -0.338631E+00     0.288214E+00     0.474863E-02
      878     0.189545E+02    -0.339378E+00     0.288258E+00     0.473299E-02
      879     0.189263E+02    -0.340117E+00     0.288297E+00     0.471741E-02
      880     0.188981E+02    -0.340847E+00     0.288333E+00     0.470189E-02
      881     0.188700E+02    -0.341569E+00     0.288365E+00     0.468643E-02
      882     0.188420E+02    -0.342280E+00     0.288393E+00     0.467103E-02
      883     0.188142E+02    -0.342984E+00     0.288417E+00     0.465571E-02
      884     0.187863E+02    -0.343677E+00     0.288438E+00     0.464043E-02
      885     0.187586E+02    -0.344360E+00     0.288455E+00     0.462522E-02
      886     0.187310E+02    -0.345033E+00     0.288469E+00     0.461006E-02
      887     0.187034E+02    -0.345695E+00     0.288478E+00     0.459497E-02
      888     0.186760E+02    -0.346346E+00     0.288484E+00     0.457993E-02
      889     0.186486E+02    -0.346988E+00     0.288487E+00     0.456496E-02
      890     0.186212E+02    -0.347617E+00     0.288486E+00     0.455003E-02
      891     0.185940E+02    -0.348235E+00     0.288481E+00     0.453517E-02
      892     0.185669E+02    -0.348841E+00     0.288472E+00     0.452036E-02
      893     0.185398E+02    -0.349434E+00     0.288460E+00     0.450561E-02
      894     0.185129E+02    -0.350016E+00     0.288444E+00     0.449091E-02
      895     0.184860E+02    -0.350585E+00     0.288425E+00     0.447627E-02
      896     0.184591E+02    -0.351141E+00     0.288402E+00     0.446168E-02
      897     0.184324E+02    -0.351683E+00     0.288375E+00     0.444715E-02
      898     0.184057E+02    -0.352213E+00     0.288345E+00     0.443267E-02
      899     0.183791E+02    -0.352728E+00     0.288312E+00     0.441824E-02
      900     0.183525E+02    -0.353230E+00     0.288274E+00     0.440387E-02
      901     0.183261E+02    -0.353717E+00     0.288234E+00     0.438954E-02
      902     0.182997E+02    -0.354190E+00     0.288189E+00     0.437527E-02
      903     0.182733E+02    -0.354649E+00     0.288142E+00     0.436105E-02
      904     0.182471E+02    -0.355093E+00     0.288090E+00     0.434688E-02
      905     0.182209E+02    -0.355523E+00     0.288036E+00     0.433275E-02
      906     0.181948E+02    -0.355938E+00     0.287979E+00     0.431868E-02
      907     0.181687E+02    -0.356338E+00     0.287918E+00     0.430466E-02
      908     0.181427E+02    -0.356725E+00     0.287854E+00     0.429067E-02
      909     0.181168E+02    -0.357096E+00     0.287787E+00     0.427675E-02
      910     0.180909E+02    -0.357454E+00     0.287716E+00     0.426286E-02
      911     0.180651E+02    -0.357795E+00     0.287643E+00     0.424902E-02
      912     0.180393E+02    -0.358123E+00     0.287567E+00     0.423522E-02
      913     0.180136E+02    -0.358436E+00     0.287488E+00     0.422147E-02
      914     0.179880E+02    -0.358733E+00     0.287406E+00     0.420777E-02
      915     0.179624E+02    -0.359017E+00     0.287322E+00     0.419411E-02
      916     0.179368E+02    -0.359285E+00     0.287234E+00     0.418048E-02
      917     0.179113E+02    -0.359538E+00     0.287145E+00     0.416691E-02
      918     0.178859E+02    -0.359776E+00     0.287052E+00     0.415337E-02
      919     0.178605E+02    -0.360000E+00     0.286957E+00     0.413988E-02
      920     0.178351E+02    -0.360207E+00     0.286859E+00     0.412643E-02
      921     0.178098E+02    -0.360401E+00     0.286759E+00     0.411301E-02
      922     0.177845E+02    -0.360578E+00     0.286657E+00     0.409963E-02
      923     0.177593E+02    -0.360741E+00     0.286552E+00     0.408630E-02
      924     0.177341E+02    -0.360889E+00     0.286445E+00     0.407300E-02
      925     0.177089E+02    -0.361021E+00     0.286335E+00     0.405974E-02
      926     0.176838E+02    -0.361138E+00     0.286224E+00     0.404652E-02
      927     0.176587E+02    -0.361239E+00     0.286110E+00     0.403333E-02
      928     0.176337E+02    -0.361325E+00     0.285995E+00     0.402018E-02
      929     0.176087E+02    -0.361396E+00     0.285877E+00     0.400706E-02
      930     0.175837E+02    -0.361451E+00     0.285757E+00     0.399398E-02
      931     0.175587E+02    -0.361491E+00     0.285636E+00     0.398093E-02
      932     0.175337E+02    -0.361513E+00     0.285513E+00     0.396791E-02
      933     0.175088E+02    -0.361524E+00     0.285387E+00     0.395493E-02
      934     0.174840E+02    -0.361517E+00     0.285260E+00     0.394198E-02
      935     0.174591E+02    -0.361495E+00     0.285132E+00     0.392906E-02
      936     0.174343E+02    -0.361453E+00     0.285002E+00     0.391617E-02
      937     0.174095E+02    -0.361402E+00     0.284870E+00     0.390332E-02
      938     0.173847E+02    -0.361329E+00     0.284737E+00     0.389049E-02
      939     0.173599E+02    -0.361244E+00     0.284602E+00     0.387769E-02
      940     0.173351E+02    -0.361142E+00     0.284466E+00     0.386492E-02
      941     0.173104E+02    -0.361025E+00     0.284329E+00     0.385218E-02
      942     0.172857E+02    -0.360891E+00     0.284190E+00     0.383946E-02
      943     0.172610E+02    -0.360742E+00     0.284050E+00     0.382678E-02
      944     0.172362E+02    -0.360574E+00     0.283909E+00     0.381412E-02
      945     0.172116E+02    -0.360394E+00     0.283767E+00     0.380148E-02
      946     0.171869E+02    -0.360192E+00     0.283623E+00     0.378887E-02
      947     0.171622E+02    -0.359979E+00     0.283479E+00     0.377629E-02
      948     0.171375E+02    -0.359749E+00     0.283334E+00     0.376372E-02
      949     0.171128E+02    -0.359501E+00     0.283187E+00     0.375119E-02
      950     0.170881E+02    -0.359238E+00     0.283040E+00     0.373867E-02
      951     0.170635E+02    -0.358959E+00     0.282892E+00     0.372618E-02
      952     0.170388E+02    -0.358664E+00     0.282744E+00     0.371371E-02
      953     0.170141E+02    -0.358352E+00     0.282594E+00     0.370126E-02
      954     0.169895E+02    -0.358026E+00     0.282444E+00     0.368883E-02
      955     0.169648E+02    -0.357681E+00     0.282293E+00     0.367642E-02
      956     0.169401E+02    -0.357324E+00     0.282143E+00     0.366404E-02
      957     0.169154E+02    -0.356950E+00     0.281991E+00     0.365169E-02
      958     0.168907E+02    -0.356561E+00     0.281839E+00     0.363935E-02
      959     0.168661E+02    -0.356162E+00     0.281686E+00     0.362705E-02
      960     0.168413E+02    -0.355743E+00     0.281533E+00     0.361476E-02
      961     0.168166E+02    -0.355314E+00     0.281380E+00     0.360250E-02
      962     0.167919E+02    -0.354867E+00     0.281226E+00     0.359026E-02
      963     0.167672E+02    -0.354409E+00     0.281073E+00     0.357805E-02
      964     0.167425E+02    -0.353939E+00     0.280919E+00     0.356586E-02
      965     0.167177E+02    -0.353456E+00     0.280764E+00     0.355370E-02
      966     0.166930E+02    -0.352958E+00     0.280611E+00     0.354156E-02
      967     0.166681E+02    -0.352445E+00     0.280456E+00     0.352945E-02
      968     0.166433E+02    -0.351924E+00     0.280302E+00     0.351736E-02
      969     0.166186E+02    -0.351389E+00     0.280148E+00     0.350530E-02
      970     0.165937E+02    -0.350840E+00     0.279994E+00     0.349326E-02
      971     0.165689E+02    -0.350280E+00     0.279840E+00     0.348125E-02
      972     0.165440E+02    -0.349711E+00     0.279686E+00     0.346927E-02
      973     0.165191E+02    -0.349129E+00     0.279532E+00     0.345731E-02
      974     0.164943E+02    -0.348537E+00     0.279379E+00     0.344538E-02
      975     0.164693E+02    -0.347933E+00     0.279226E+00     0.343348E-02
      976     0.164444E+02    -0.347316E+00     0.279074E+00     0.342161E-02
      977     0.164194E+02    -0.346690E+00     0.278922E+00     0.340976E-02
      978     0.163944E+02    -0.346057E+00     0.278771E+00     0.339794E-02
      979     0.163694E+02    -0.345409E+00     0.278620E+00     0.338614E-02
      980     0.163443E+02    -0.344753E+00     0.278469E+00     0.337438E-02
      981     0.163193E+02    -0.344090E+00     0.278319E+00     0.336264E-02
      982     0.162942E+02    -0.343416E+00     0.278170E+00     0.335093E-02
      983     0.162691E+02    -0.342732E+00     0.278022E+00     0.333925E-02
      984     0.162439E+02    -0.342040E+00     0.277874E+00     0.332760E-02
      985     0.162187E+02    -0.341339E+00     0.277727E+00     0.331598E-02
      986     0.161935E+02    -0.340629E+00     0.277581E+00     0.330438E-02
      987     0.161683E+02    -0.339912E+00     0.277436E+00     0.329282E-02
      988     0.161430E+02    -0.339187E+00     0.277292E+00     0.328129E-02
      989     0.161177E+02    -0.338453E+00     0.277149E+00     0.326978E-02
      990     0.160924E+02    -0.337712E+00     0.277007E+00     0.325830E-02
      991     0.160670E+02    -0.336964E+00     0.276866E+00     0.324686E-02
      992     0.160416E+02    -0.336209E+00     0.276726E+00     0.323545E-02
      993     0.160161E+02    -0.335448E+00     0.276587E+00     0.322406E-02
      994     0.159906E+02    -0.334679E+00     0.276450E+00     0.321271E-02
      995     0.159651E+02    -0.333903E+00     0.276314E+00     0.320139E-02
      996     0.159395E+02    -0.333122E+00     0.276179E+00     0.319010E-02
      997     0.159139E+02    -0.332335E+00     0.276045E+00     0.317884E-02
      998     0.158883E+02    -0.331542E+00     0.275914E+00     0.316761E-02
      999     0.158626E+02    -0.330744E+00     0.275783E+00     0.315641E-02
     1000     0.158369E+02    -0.329941E+00     0.275654E+00     0.314524E-02
     1001     0.158111E+02    -0.329132E+00     0.275527E+00     0.313412E-02
     1002     0.157852E+02    -0.328319E+00     0.275401E+00     0.312302E-02
     1003     0.157593E+02    -0.327501E+00     0.275277E+00     0.311195E-02
     1004     0.157334E+02    -0.326678E+00     0.275154E+00     0.310091E-02
     1005     0.157075E+02    -0.325852E+00     0.275033E+00     0.308991E-02
     1006     0.156815E+02    -0.325023E+00     0.274914E+00     0.307895E-02
     1007     0.156554E+02    -0.324190E+00     0.274795E+00     0.306801E-02
     1008     0.156293E+02    -0.323353E+00     0.274679E+00     0.305711E-02
     1009     0.156032E+02    -0.322514E+00     0.274564E+00     0.304625E-02
     1010     0.155770E+02    -0.321673E+00     0.274450E+00     0.303542E-02
     1011     0.155509E+02    -0.320828E+00     0.274339E+00     0.302462E-02
     1012     0.155246E+02    -0.319981E+00     0.274228E+00     0.301386E-02
     1013     0.154983E+02    -0.319133E+00     0.274120E+00     0.300314E-02
     1014     0.154720E+02    -0.318283E+00     0.274013E+00     0.299245E-02
     1015     0.154456E+02    -0.317432E+00     0.273907E+00     0.298180E-02
     1016     0.154192E+02    -0.316580E+00     0.273803E+00     0.297119E-02
     1017     0.153928E+02    -0.315727E+00     0.273700E+00     0.296061E-02
     1018     0.153663E+02    -0.314873E+00     0.273599E+00     0.295006E-02
     1019     0.153398E+02    -0.314019E+00     0.273499E+00     0.293956E-02
     1020     0.153133E+02    -0.313166E+00     0.273402E+00     0.292909E-02
     1021     0.152867E+02    -0.312312E+00     0.273305E+00     0.291867E-02
     1022     0.152601E+02    -0.311459E+00     0.273211E+00     0.290828E-02
     1023     0.152335E+02    -0.310607E+00     0.273117E+00     0.289793E-02
     1024     0.152068E+02    -0.309756E+00     0.273025E+00     0.288761E-02
     1025     0.151801E+02    -0.308906E+00     0.272934E+00     0.287734E-02
     1026     0.151534E+02    -0.308058E+00     0.272846E+00     0.286711E-02
     1027     0.151266E+02    -0.307212E+00     0.272759E+00     0.285691E-02
     1028     0.150998E+02    -0.306367E+00     0.272673E+00     0.284676E-02
     1029     0.150729E+02    -0.305526E+00     0.272589E+00     0.283664E-02
     1030     0.150461E+02    -0.304687E+00     0.272506E+00     0.282657E-02
     1031     0.150192E+02    -0.303851E+00     0.272424E+00     0.281654E-02
     1032     0.149923E+02    -0.303018E+00     0.272344E+00     0.280654E-02
     1033     0.149653E+02    -0.302188E+00     0.272266E+00     0.279660E-02
     1034     0.149384E+02    -0.301362E+00     0.272190E+00     0.278669E-02
     1035     0.149114E+02    -0.300541E+00     0.272114E+00     0.277682E-02
     1036     0.148843E+02    -0.299723E+00     0.272040E+00     0.276700E-02
     1037     0.148573E+02    -0.298910E+00     0.271968E+00     0.275722E-02
     1038     0.148302E+02    -0.298102E+00     0.271897E+00     0.274748E-02
     1039     0.148031E+02    -0.297299E+00     0.271828E+00     0.273778E-02
     1040     0.147759E+02    -0.296501E+00     0.271760E+00     0.272813E-02
     1041     0.147488E+02    -0.295709E+00     0.271693E+00     0.271852E-02
     1042     0.147216E+02    -0.294922E+00     0.271628E+00     0.270896E-02
     1043     0.146944E+02    -0.294142E+00     0.271565E+00     0.269944E-02
     1044     0.146672E+02    -0.293368E+00     0.271503E+00     0.268996E-02
     1045     0.146399E+02    -0.292601E+00     0.271442E+00     0.268053E-02
     1046     0.146127E+02    -0.291841E+00     0.271383E+00     0.267115E-02
     1047     0.145854E+02    -0.291088E+00     0.271326E+00     0.266181E-02
     1048     0.145580E+02    -0.290342E+00     0.271269E+00     0.265252E-02
     1049     0.145307E+02    -0.289604E+00     0.271215E+00     0.264327E-02
     1050     0.145034E+02    -0.288874E+00     0.271162E+00     0.263407E-02
     1051     0.144760E+02    -0.288152E+00     0.271110E+00     0.262491E-02
     1052     0.144486E+02    -0.287439E+00     0.271060E+00     0.261581E-02
     1053     0.144212E+02    -0.286733E+00     0.271011E+00     0.260674E-02
     1054     0.143938E+02    -0.286037E+00     0.270963E+00     0.259773E-02
     1055     0.143663E+02    -0.285348E+00     0.270917E+00     0.258876E-02
     1056     0.143389E+02    -0.284669E+00     0.270872E+00     0.257984E-02
     1057     0.143114E+02    -0.283998E+00     0.270828E+00     0.257096E-02
     1058     0.142840E+02    -0.283336E+00     0.270785E+00     0.256213E-02
     1059     0.142565E+02    -0.282683E+00     0.270743E+00     0.255335E-02
     1060     0.142290E+02    -0.282039E+00     0.270703E+00     0.254461E-02
     1061     0.142015E+02    -0.281404E+00     0.270663E+00     0.253592E-02
     1062     0.141740E+02    -0.280778E+00     0.270624E+00     0.252727E-02
     1063     0.141465E+02    -0.280161E+00     0.270587E+00     0.251867E-02
     1064     0.141189E+02    -0.279554E+00     0.270550E+00     0.251012E-02
     1065     0.140914E+02    -0.278955E+00     0.270514E+00     0.250161E-02
     1066     0.140639E+02    -0.278367E+00     0.270479E+00     0.249315E-02
     1067     0.140364E+02    -0.277787E+00     0.270445E+00     0.248473E-02
     1068     0.140089E+02    -0.277217E+00     0.270411E+00     0.247636E-02
     1069     0.139814E+02    -0.276657E+00     0.270378E+00     0.246803E-02
     1070     0.139538E+02    -0.276107E+00     0.270345E+00     0.245975E-02
     1071     0.139263E+02    -0.275567E+00     0.270313E+00     0.245151E-02
     1072     0.138988E+02    -0.275036E+00     0.270283E+00     0.244332E-02
     1073     0.138714E+02    -0.274515E+00     0.270252E+00     0.243517E-02
     1074     0.138439E+02    -0.274004E+00     0.270221E+00     0.242707E-02
     1075     0.138164E+02    -0.273504E+00     0.270192E+00     0.241901E-02
     1076     0.137889E+02    -0.273014E+00     0.270162E+00     0.241101E-02
     1077     0.137615E+02    -0.272534E+00     0.270133E+00     0.240304E-02
     1078     0.137341E+02    -0.272064E+00     0.270104E+00     0.239512E-02
     1079     0.137066E+02    -0.271605E+00     0.270075E+00     0.238724E-02
     1080     0.136792E+02    -0.271156E+00     0.270047E+00     0.237940E-02
     1081     0.136518E+02    -0.270718E+00     0.270018E+00     0.237162E-02
     1082     0.136245E+02    -0.270291E+00     0.269990E+00     0.236387E-02
     1083     0.135971E+02    -0.269874E+00     0.269962E+00     0.235617E-02
     1084     0.135698E+02    -0.269468E+00     0.269934E+00     0.234851E-02
     1085     0.135424E+02    -0.269074E+00     0.269905E+00     0.234090E-02
     1086     0.135152E+02    -0.268690E+00     0.269877E+00     0.233334E-02
     1087     0.134879E+02    -0.268316E+00     0.269849E+00     0.232581E-02
     1088     0.134606E+02    -0.267955E+00     0.269820E+00     0.231833E-02
     1089     0.134334E+02    -0.267604E+00     0.269791E+00     0.231090E-02
     1090     0.134063E+02    -0.267265E+00     0.269762E+00     0.230351E-02
     1091     0.133791E+02    -0.266937E+00     0.269733E+00     0.229616E-02
     1092     0.133520E+02    -0.266621E+00     0.269704E+00     0.228885E-02
     1093     0.133249E+02    -0.266316E+00     0.269673E+00     0.228159E-02
     1094     0.132978E+02    -0.266024E+00     0.269643E+00     0.227437E-02
     1095     0.132708E+02    -0.265742E+00     0.269612E+00     0.226720E-02
     1096     0.132438E+02    -0.265473E+00     0.269581E+00     0.226007E-02
     1097     0.132168E+02    -0.265214E+00     0.269549E+00     0.225298E-02
     1098     0.131899E+02    -0.264969E+00     0.269517E+00     0.224594E-02
     1099     0.131630E+02    -0.264735E+00     0.269483E+00     0.223894E-02
     1100     0.131362E+02    -0.264513E+00     0.269449E+00     0.223198E-02
     1101     0.131094E+02    -0.264303E+00     0.269414E+00     0.222506E-02
     1102     0.130827E+02    -0.264106E+00     0.269379E+00     0.221819E-02
     1103     0.130559E+02    -0.263920E+00     0.269343E+00     0.221136E-02
     1104     0.130293E+02    -0.263746E+00     0.269306E+00     0.220457E-02
     1105     0.130026E+02    -0.263584E+00     0.269268E+00     0.219782E-02
     1106     0.129760E+02    -0.263434E+00     0.269229E+00     0.219112E-02
     1107     0.129495E+02    -0.263294E+00     0.269190E+00     0.218445E-02
     1108     0.129230E+02    -0.263166E+00     0.269149E+00     0.217783E-02
     1109     0.128966E+02    -0.263049E+00     0.269107E+00     0.217125E-02
     1110     0.128702E+02    -0.262943E+00     0.269064E+00     0.216471E-02
     1111     0.128438E+02    -0.262847E+00     0.269020E+00     0.215820E-02
     1112     0.128175E+02    -0.262763E+00     0.268974E+00     0.215174E-02
     1113     0.127913E+02    -0.262688E+00     0.268928E+00     0.214532E-02
     1114     0.127651E+02    -0.262625E+00     0.268880E+00     0.213893E-02
     1115     0.127389E+02    -0.262571E+00     0.268831E+00     0.213259E-02
     1116     0.127128E+02    -0.262528E+00     0.268781E+00     0.212628E-02
     1117     0.126868E+02    -0.262495E+00     0.268730E+00     0.212001E-02
     1118     0.126608E+02    -0.262471E+00     0.268677E+00     0.211378E-02
     1119     0.126349E+02    -0.262458E+00     0.268622E+00     0.210758E-02
     1120     0.126091E+02    -0.262454E+00     0.268566E+00     0.210143E-02
     1121     0.125832E+02    -0.262459E+00     0.268509E+00     0.209531E-02
     1122     0.125575E+02    -0.262474E+00     0.268449E+00     0.208922E-02
     1123     0.125318E+02    -0.262497E+00     0.268389E+00     0.208318E-02
     1124     0.125062E+02    -0.262531E+00     0.268327E+00     0.207716E-02
     1125     0.124806E+02    -0.262572E+00     0.268263E+00     0.207119E-02
     1126     0.124551E+02    -0.262623E+00     0.268197E+00     0.206525E-02
     1127     0.124296E+02    -0.262682E+00     0.268129E+00     0.205934E-02
     1128     0.124042E+02    -0.262750E+00     0.268061E+00     0.205347E-02
     1129     0.123789E+02    -0.262826E+00     0.267989E+00     0.204764E-02
     1130     0.123536E+02    -0.262911E+00     0.267916E+00     0.204183E-02
     1131     0.123285E+02    -0.263004E+00     0.267842E+00     0.203607E-02
     1132     0.123033E+02    -0.263105E+00     0.267765E+00     0.203033E-02
     1133     0.122782E+02    -0.263212E+00     0.267686E+00     0.202463E-02
     1134     0.122533E+02    -0.263329E+00     0.267605E+00     0.201896E-02
     1135     0.122283E+02    -0.263452E+00     0.267522E+00     0.201332E-02
     1136     0.122035E+02    -0.263583E+00     0.267437E+00     0.200772E-02
     1137     0.121787E+02    -0.263722E+00     0.267350E+00     0.200215E-02
     1138     0.121540E+02    -0.263867E+00     0.267261E+00     0.199661E-02
     1139     0.121293E+02    -0.264019E+00     0.267169E+00     0.199110E-02
     1140     0.121047E+02    -0.264179E+00     0.267075E+00     0.198562E-02
     1141     0.120802E+02    -0.264345E+00     0.266979E+00     0.198018E-02
     1142     0.120558E+02    -0.264517E+00     0.266881E+00     0.197476E-02
     1143     0.120314E+02    -0.264697E+00     0.266780E+00     0.196937E-02
     1144     0.120072E+02    -0.264882E+00     0.266676E+00     0.196402E-02
     1145     0.119830E+02    -0.265074E+00     0.266570E+00     0.195869E-02
     1146     0.119588E+02    -0.265272E+00     0.266462E+00     0.195339E-02
     1147     0.119348E+02    -0.265476E+00     0.266351E+00     0.194813E-02
     1148     0.119108E+02    -0.265685E+00     0.266238E+00     0.194289E-02
     1149     0.118869E+02    -0.265901E+00     0.266122E+00     0.193767E-02
     1150     0.118631E+02    -0.266121E+00     0.266003E+00     0.193249E-02
     1151     0.118394E+02    -0.266348E+00     0.265882E+00     0.192733E-02
     1152     0.118157E+02    -0.266579E+00     0.265758E+00     0.192221E-02
     1153     0.117922E+02    -0.266815E+00     0.265630E+00     0.191710E-02
     1154     0.117687E+02    -0.267056E+00     0.265501E+00     0.191203E-02
     1155     0.117453E+02    -0.267302E+00     0.265369E+00     0.190698E-02
     1156     0.117220E+02    -0.267552E+00     0.265234E+00     0.190196E-02
     1157     0.116987E+02    -0.267806E+00     0.265096E+00     0.189696E-02
     1158     0.116756E+02    -0.268064E+00     0.264956E+00     0.189198E-02
     1159     0.116525E+02    -0.268326E+00     0.264812E+00     0.188704E-02
     1160     0.116295E+02    -0.268592E+00     0.264667E+00     0.188211E-02
     1161     0.116065E+02    -0.268861E+00     0.264518E+00     0.187721E-02
     1162     0.115837E+02    -0.269133E+00     0.264367E+00     0.187233E-02
     1163     0.115609E+02    -0.269408E+00     0.264213E+00     0.186747E-02
     1164     0.115382E+02    -0.269686E+00     0.264057E+00     0.186264E-02
     1165     0.115156E+02    -0.269966E+00     0.263898E+00     0.185783E-02
     1166     0.114931E+02    -0.270248E+00     0.263736E+00     0.185304E-02
     1167     0.114706E+02    -0.270533E+00     0.263572E+00     0.184827E-02
     1168     0.114483E+02    -0.270820E+00     0.263405E+00     0.184352E-02
     1169     0.114260E+02    -0.271108E+00     0.263235E+00     0.183879E-02
     1170     0.114038E+02    -0.271398E+00     0.263063E+00     0.183408E-02
     1171     0.113816E+02    -0.271689E+00     0.262888E+00     0.182939E-02
     1172     0.113596E+02    -0.271982E+00     0.262710E+00     0.182472E-02
     1173     0.113376E+02    -0.272275E+00     0.262529E+00     0.182007E-02
     1174     0.113157E+02    -0.272569E+00     0.262346E+00     0.181543E-02
     1175     0.112939E+02    -0.272864E+00     0.262160E+00     0.181082E-02
     1176     0.112721E+02    -0.273159E+00     0.261972E+00     0.180621E-02
     1177     0.112504E+02    -0.273454E+00     0.261781E+00     0.180163E-02
     1178     0.112288E+02    -0.273749E+00     0.261587E+00     0.179707E-02
     1179     0.112073E+02    -0.274043E+00     0.261391E+00     0.179251E-02
     1180     0.111859E+02    -0.274337E+00     0.261192E+00     0.178798E-02
     1181     0.111645E+02    -0.274630E+00     0.260991E+00     0.178346E-02
     1182     0.111432E+02    -0.274923E+00     0.260787E+00     0.177895E-02
     1183     0.111220E+02    -0.275215E+00     0.260580E+00     0.177446E-02
     1184     0.111009E+02    -0.275505E+00     0.260371E+00     0.176998E-02
     1185     0.110798E+02    -0.275793E+00     0.260158E+00     0.176552E-02
     1186     0.110588E+02    -0.276080E+00     0.259944E+00     0.176107E-02
     1187     0.110379E+02    -0.276365E+00     0.259727E+00     0.175663E-02
     1188     0.110171E+02    -0.276648E+00     0.259506E+00     0.175220E-02
     1189     0.109964E+02    -0.276928E+00     0.259284E+00     0.174779E-02
     1190     0.109757E+02    -0.277206E+00     0.259059E+00     0.174338E-02
     1191     0.109551E+02    -0.277481E+00     0.258831E+00     0.173899E-02
     1192     0.109345E+02    -0.277753E+00     0.258601E+00     0.173461E-02
     1193     0.109141E+02    -0.278022E+00     0.258368E+00     0.173024E-02
     1194     0.108937E+02    -0.278288E+00     0.258132E+00     0.172587E-02
     1195     0.108734E+02    -0.278550E+00     0.257894E+00     0.172152E-02
     1196     0.108532E+02    -0.278808E+00     0.257654E+00     0.171718E-02
     1197     0.108330E+02    -0.279063E+00     0.257410E+00     0.171284E-02
     1198     0.108129E+02    -0.279313E+00     0.257164E+00     0.170851E-02
     1199     0.107929E+02    -0.279559E+00     0.256916E+00     0.170419E-02
     1200     0.107730E+02    -0.279801E+00     0.256664E+00     0.169988E-02
     1201     0.107532E+02    -0.280037E+00     0.256411E+00     0.169557E-02
     1202     0.107334E+02    -0.280269E+00     0.256155E+00     0.169127E-02
     1203     0.107137E+02    -0.280496E+00     0.255896E+00     0.168697E-02
     1204     0.106940E+02    -0.280717E+00     0.255635E+00     0.168268E-02
     1205     0.106745E+02    -0.280934E+00     0.255371E+00     0.167840E-02
     1206     0.106550E+02    -0.281146E+00     0.255106E+00     0.167412E-02
     1207     0.106355E+02    -0.281352E+00     0.254837E+00     0.166985E-02
     1208     0.106162E+02    -0.281553E+00     0.254567E+00     0.166559E-02
     1209     0.105969E+02    -0.281749E+00     0.254294E+00     0.166132E-02
     1210     0.105776E+02    -0.281938E+00     0.254019E+00     0.165707E-02
     1211     0.105585E+02    -0.282123E+00     0.253741E+00     0.165282E-02
     1212     0.105394E+02    -0.282302E+00     0.253462E+00     0.164857E-02
     1213     0.105203E+02    -0.282475E+00     0.253181E+00     0.164433E-02
     1214     0.105014E+02    -0.282642E+00     0.252897E+00     0.164009E-02
     1215     0.104825E+02    -0.282804E+00     0.252611E+00     0.163586E-02
     1216     0.104636E+02    -0.282960E+00     0.252324E+00     0.163163E-02
     1217     0.104449E+02    -0.283109E+00     0.252035E+00     0.162741E-02
     1218     0.104261E+02    -0.283252E+00     0.251743E+00     0.162319E-02
     1219     0.104075E+02    -0.283390E+00     0.251450E+00     0.161897E-02
     1220     0.103889E+02    -0.283520E+00     0.251155E+00     0.161475E-02
     1221     0.103703E+02    -0.283645E+00     0.250858E+00     0.161054E-02
     1222     0.103519E+02    -0.283763E+00     0.250560E+00     0.160633E-02
     1223     0.103334E+02    -0.283875E+00     0.250260E+00     0.160213E-02
     1224     0.103151E+02    -0.283980E+00     0.249958E+00     0.159792E-02
     1225     0.102968E+02    -0.284078E+00     0.249655E+00     0.159373E-02
     1226     0.102785E+02    -0.284169E+00     0.249350E+00     0.158953E-02
     1227     0.102603E+02    -0.284254E+00     0.249044E+00     0.158533E-02
     1228     0.102422E+02    -0.284332E+00     0.248735E+00     0.158114E-02
     1229     0.102240E+02    -0.284403E+00     0.248426E+00     0.157694E-02
     1230     0.102060E+02    -0.284466E+00     0.248115E+00     0.157275E-02
     1231     0.101880E+02    -0.284523E+00     0.247803E+00     0.156857E-02
     1232     0.101701E+02    -0.284572E+00     0.247490E+00     0.156438E-02
     1233     0.101522E+02    -0.284614E+00     0.247175E+00     0.156019E-02
     1234     0.101343E+02    -0.284649E+00     0.246859E+00     0.155601E-02
     1235     0.101165E+02    -0.284676E+00     0.246542E+00     0.155182E-02
     1236     0.100988E+02    -0.284696E+00     0.246224E+00     0.154764E-02
     1237     0.100811E+02    -0.284708E+00     0.245905E+00     0.154345E-02
     1238     0.100634E+02    -0.284712E+00     0.245584E+00     0.153927E-02
     1239     0.100458E+02    -0.284708E+00     0.245263E+00     0.153508E-02
     1240     0.100282E+02    -0.284697E+00     0.244940E+00     0.153090E-02
     1241     0.100107E+02    -0.284677E+00     0.244617E+00     0.152672E-02
     1242     0.999322E+01    -0.284650E+00     0.244293E+00     0.152253E-02
     1243     0.997578E+01    -0.284615E+00     0.243967E+00     0.151834E-02
     1244     0.995838E+01    -0.284571E+00     0.243641E+00     0.151416E-02
     1245     0.994102E+01    -0.284519E+00     0.243314E+00     0.150997E-02
     1246     0.992370E+01    -0.284459E+00     0.242987E+00     0.150578E-02
     1247     0.990642E+01    -0.284390E+00     0.242659E+00     0.150159E-02
     1248     0.988917E+01    -0.284313E+00     0.242330E+00     0.149740E-02
     1249     0.987197E+01    -0.284227E+00     0.242000E+00     0.149321E-02
     1250     0.985480E+01    -0.284133E+00     0.241671E+00     0.148902E-02
     1251     0.983766E+01    -0.284029E+00     0.241340E+00     0.148482E-02
     1252     0.982057E+01    -0.283918E+00     0.241009E+00     0.148062E-02
     1253     0.980350E+01    -0.283797E+00     0.240677E+00     0.147642E-02
     1254     0.978647E+01    -0.283668E+00     0.240345E+00     0.147222E-02
     1255     0.976947E+01    -0.283531E+00     0.240013E+00     0.146801E-02
     1256     0.975252E+01    -0.283386E+00     0.239680E+00     0.146381E-02
     1257     0.973558E+01    -0.283232E+00     0.239347E+00     0.145960E-02
     1258     0.971869E+01    -0.283070E+00     0.239013E+00     0.145539E-02
     1259     0.970182E+01    -0.282900E+00     0.238680E+00     0.145119E-02
     1260     0.968498E+01    -0.282723E+00     0.238347E+00     0.144697E-02
     1261     0.966817E+01    -0.282537E+00     0.238013E+00     0.144276E-02
     1262     0.965139E+01    -0.282344E+00     0.237679E+00     0.143855E-02
     1263     0.963464E+01    -0.282143E+00     0.237345E+00     0.143434E-02
     1264     0.961792E+01    -0.281934E+00     0.237011E+00     0.143012E-02
     1265     0.960123E+01    -0.281719E+00     0.236677E+00     0.142591E-02
     1266     0.958457E+01    -0.281496E+00     0.236343E+00     0.142170E-02
     1267     0.956793E+01    -0.281265E+00     0.236009E+00     0.141748E-02
     1268     0.955132E+01    -0.281027E+00     0.235675E+00     0.141327E-02
     1269     0.953473E+01    -0.280782E+00     0.235342E+00     0.140905E-02
     1270     0.951816E+01    -0.280530E+00     0.235009E+00     0.140483E-02
     1271     0.950162E+01    -0.280272E+00     0.234675E+00     0.140062E-02
     1272     0.948511E+01    -0.280006E+00     0.234343E+00     0.139640E-02
     1273     0.946862E+01    -0.279734E+00     0.234011E+00     0.139219E-02
     1274     0.945215E+01    -0.279455E+00     0.233679E+00     0.138797E-02
     1275     0.943570E+01    -0.279169E+00     0.233347E+00     0.138376E-02
     1276     0.941927E+01    -0.278877E+00     0.233015E+00     0.137954E-02
     1277     0.940287E+01    -0.278579E+00     0.232685E+00     0.137533E-02
     1278     0.938648E+01    -0.278274E+00     0.232354E+00     0.137112E-02
     1279     0.937012E+01    -0.277963E+00     0.232025E+00     0.136690E-02
     1280     0.935377E+01    -0.277647E+00     0.231696E+00     0.136269E-02
     1281     0.933744E+01    -0.277324E+00     0.231368E+00     0.135848E-02
     1282     0.932114E+01    -0.276995E+00     0.231040E+00     0.135427E-02
     1283     0.930484E+01    -0.276660E+00     0.230713E+00     0.135007E-02
     1284     0.928857E+01    -0.276320E+00     0.230386E+00     0.134586E-02
     1285     0.927231E+01    -0.275974E+00     0.230062E+00     0.134165E-02
     1286     0.925606E+01    -0.275623E+00     0.229737E+00     0.133745E-02
     1287     0.923983E+01    -0.275266E+00     0.229413E+00     0.133325E-02
     1288     0.922362E+01    -0.274903E+00     0.229090E+00     0.132905E-02
     1289     0.920742E+01    -0.274536E+00     0.228769E+00     0.132485E-02
     1290     0.919123E+01    -0.274163E+00     0.228448E+00     0.132065E-02
     1291     0.917505E+01    -0.273785E+00     0.228128E+00     0.131646E-02
     1292     0.915889E+01    -0.273403E+00     0.227810E+00     0.131227E-02
     1293     0.914274E+01    -0.273015E+00     0.227492E+00     0.130808E-02
     1294     0.912660E+01    -0.272622E+00     0.227175E+00     0.130389E-02
     1295     0.911047E+01    -0.272225E+00     0.226861E+00     0.129970E-02
     1296     0.909435E+01    -0.271823E+00     0.226547E+00     0.129552E-02
     1297     0.907824E+01    -0.271417E+00     0.226234E+00     0.129134E-02
     1298     0.906214E+01    -0.271006E+00     0.225923E+00     0.128716E-02
     1299     0.904605E+01    -0.270590E+00     0.225612E+00     0.128299E-02
     1300     0.902996E+01    -0.270171E+00     0.225304E+00     0.127882E-02
     1301     0.901388E+01    -0.269748E+00     0.224997E+00     0.127465E-02
     1302     0.899780E+01    -0.269320E+00     0.224691E+00     0.127048E-02
     1303     0.898174E+01    -0.268888E+00     0.224387E+00     0.126632E-02
     1304     0.896568E+01    -0.268453E+00     0.224084E+00     0.126216E-02
     1305     0.894963E+01    -0.268014E+00     0.223782E+00     0.125801E-02
     1306     0.893358E+01    -0.267572E+00     0.223483E+00     0.125386E-02
     1307     0.891754E+01    -0.267127E+00     0.223184E+00     0.124972E-02
     1308     0.890151E+01    -0.266678E+00     0.222887E+00     0.124558E-02
     1309     0.888549E+01    -0.266227E+00     0.222592E+00     0.124144E-02
     1310     0.886948E+01    -0.265772E+00     0.222298E+00     0.123732E-02
     1311     0.885346E+01    -0.265315E+00     0.222005E+00     0.123320E-02
     1312     0.883746E+01    -0.264855E+00     0.221715E+00     0.122908E-02
     1313     0.882147E+01    -0.264393E+00     0.221425E+00     0.122497E-02
     1314     0.880547E+01    -0.263928E+00     0.221137E+00     0.122087E-02
     1315     0.878950E+01    -0.263462E+00     0.220851E+00     0.121678E-02
     1316     0.877352E+01    -0.262994E+00     0.220566E+00     0.121269E-02
     1317     0.875755E+01    -0.262524E+00     0.220283E+00     0.120861E-02
     1318     0.874159E+01    -0.262052E+00     0.220001E+00     0.120454E-02
     1319     0.872563E+01    -0.261578E+00     0.219721E+00     0.120048E-02
     1320     0.870968E+01    -0.261104E+00     0.219442E+00     0.119643E-02
     1321     0.869374E+01    -0.260628E+00     0.219165E+00     0.119239E-02
     1322     0.867781E+01    -0.260151E+00     0.218890E+00     0.118836E-02
     1323     0.866188E+01    -0.259674E+00     0.218616E+00     0.118433E-02
     1324     0.864596E+01    -0.259195E+00     0.218344E+00     0.118032E-02
     1325     0.863005E+01    -0.258715E+00     0.218073E+00     0.117632E-02
     1326     0.861414E+01    -0.258236E+00     0.217804E+00     0.117233E-02
     1327     0.859824E+01    -0.257756E+00     0.217536E+00     0.116835E-02
     1328     0.858235E+01    -0.257276E+00     0.217270E+00     0.116438E-02
     1329     0.856647E+01    -0.256796E+00     0.217006E+00     0.116042E-02
     1330     0.855058E+01    -0.256316E+00     0.216743E+00     0.115647E-02
     1331     0.853471E+01    -0.255836E+00     0.216482E+00     0.115254E-02
     1332     0.851885E+01    -0.255357E+00     0.216223E+00     0.114862E-02
     1333     0.850299E+01    -0.254878E+00     0.215966E+00     0.114472E-02
     1334     0.848713E+01    -0.254401E+00     0.215709E+00     0.114082E-02
     1335     0.847130E+01    -0.253923E+00     0.215455E+00     0.113694E-02
     1336     0.845546E+01    -0.253447E+00     0.215202E+00     0.113308E-02
     1337     0.843963E+01    -0.252973E+00     0.214951E+00     0.112922E-02
     1338     0.842380E+01    -0.252499E+00     0.214702E+00     0.112539E-02
     1339     0.840799E+01    -0.252027E+00     0.214454E+00     0.112157E-02
     1340     0.839218E+01    -0.251556E+00     0.214208E+00     0.111776E-02
     1341     0.837637E+01    -0.251088E+00     0.213964E+00     0.111397E-02
     1342     0.836058E+01    -0.250621E+00     0.213721E+00     0.111019E-02
     1343     0.834479E+01    -0.250157E+00     0.213481E+00     0.110643E-02
     1344     0.832900E+01    -0.249694E+00     0.213241E+00     0.110269E-02
     1345     0.831323E+01    -0.249234E+00     0.213004E+00     0.109896E-02
     1346     0.829746E+01    -0.248776E+00     0.212769E+00     0.109525E-02
     1347     0.828170E+01    -0.248321E+00     0.212535E+00     0.109156E-02
     1348     0.826595E+01    -0.247869E+00     0.212302E+00     0.108789E-02
     1349     0.825020E+01    -0.247420E+00     0.212072E+00     0.108423E-02
     1350     0.823446E+01    -0.246974E+00     0.211843E+00     0.108060E-02
     1351     0.821873E+01    -0.246531E+00     0.211617E+00     0.107698E-02
     1352     0.820300E+01    -0.246091E+00     0.211391E+00     0.107338E-02
     1353     0.818728E+01    -0.245655E+00     0.211168E+00     0.106979E-02
     1354     0.817156E+01    -0.245223E+00     0.210947E+00     0.106623E-02
     1355     0.815587E+01    -0.244793E+00     0.210726E+00     0.106268E-02
     1356     0.814017E+01    -0.244368E+00     0.210508E+00     0.105916E-02
     1357     0.812449E+01    -0.243946E+00     0.210291E+00     0.105565E-02
     1358     0.810882E+01    -0.243528E+00     0.210076E+00     0.105215E-02
     1359     0.809315E+01    -0.243113E+00     0.209862E+00     0.104867E-02
     1360     0.807750E+01    -0.242702E+00     0.209650E+00     0.104521E-02
     1361     0.806186E+01    -0.242296E+00     0.209440E+00     0.104177E-02
     1362     0.804623E+01    -0.241893E+00     0.209230E+00     0.103835E-02
     1363     0.803061E+01    -0.241494E+00     0.209023E+00     0.103493E-02
     1364     0.801501E+01    -0.241100E+00     0.208816E+00     0.103154E-02
     1365     0.799941E+01    -0.240710E+00     0.208612E+00     0.102816E-02
     1366     0.798383E+01    -0.240323E+00     0.208408E+00     0.102480E-02
     1367     0.796826E+01    -0.239941E+00     0.208205E+00     0.102145E-02
     1368     0.795271E+01    -0.239563E+00     0.208005E+00     0.101812E-02
     1369     0.793718E+01    -0.239190E+00     0.207805E+00     0.101480E-02
     1370     0.792165E+01    -0.238821E+00     0.207607E+00     0.101150E-02
     1371     0.790614E+01    -0.238457E+00     0.207410E+00     0.100822E-02
     1372     0.789065E+01    -0.238097E+00     0.207214E+00     0.100494E-02
     1373     0.787518E+01    -0.237742E+00     0.207019E+00     0.100169E-02
     1374     0.785971E+01    -0.237392E+00     0.206826E+00     0.998442E-03
     1375     0.784427E+01    -0.237047E+00     0.206633E+00     0.995212E-03
     1376     0.782884E+01    -0.236706E+00     0.206442E+00     0.991995E-03
     1377     0.781344E+01    -0.236371E+00     0.206251E+00     0.988792E-03
     1378     0.779805E+01    -0.236040E+00     0.206062E+00     0.985603E-03
     1379     0.778268E+01    -0.235714E+00     0.205874E+00     0.982427E-03
     1380     0.776732E+01    -0.235394E+00     0.205686E+00     0.979264E-03
     1381     0.775199E+01    -0.235079E+00     0.205500E+00     0.976114E-03
     1382     0.773668E+01    -0.234769E+00     0.205315E+00     0.972975E-03
     1383     0.772139E+01    -0.234464E+00     0.205130E+00     0.969850E-03
     1384     0.770611E+01    -0.234165E+00     0.204947E+00     0.966736E-03
     1385     0.769087E+01    -0.233871E+00     0.204764E+00     0.963635E-03
     1386     0.767564E+01    -0.233582E+00     0.204582E+00     0.960545E-03
     1387     0.766043E+01    -0.233299E+00     0.204401E+00     0.957467E-03
     1388     0.764525E+01    -0.233023E+00     0.204221E+00     0.954401E-03
     1389     0.763009E+01    -0.232751E+00     0.204041E+00     0.951345E-03
     1390     0.761495E+01    -0.232485E+00     0.203862E+00     0.948301E-03
     1391     0.759983E+01    -0.232226E+00     0.203684E+00     0.945267E-03
     1392     0.758474E+01    -0.231972E+00     0.203506E+00     0.942243E-03
     1393     0.756967E+01    -0.231724E+00     0.203329E+00     0.939231E-03
     1394     0.755464E+01    -0.231482E+00     0.203153E+00     0.936228E-03
     1395     0.753961E+01    -0.231246E+00     0.202978E+00     0.933236E-03
     1396     0.752463E+01    -0.231017E+00     0.202802E+00     0.930253E-03
     1397     0.750966E+01    -0.230793E+00     0.202627E+00     0.927279E-03
     1398     0.749472E+01    -0.230576E+00     0.202454E+00     0.924316E-03
     1399     0.747981E+01    -0.230365E+00     0.202280E+00     0.921362E-03
     1400     0.746493E+01    -0.230161E+00     0.202107E+00     0.918416E-03
     1401     0.745007E+01    -0.229963E+00     0.201934E+00     0.915480E-03
     1402     0.743525E+01    -0.229771E+00     0.201761E+00     0.912552E-03
     1403     0.742045E+01    -0.229586E+00     0.201589E+00     0.909636E-03
     1404     0.740568E+01    -0.229406E+00     0.201417E+00     0.906728E-03
     1405     0.739094E+01    -0.229234E+00     0.201246E+00     0.903833E-03
     1406     0.737622E+01    -0.229067E+00     0.201075E+00     0.900950E-03
     1407     0.736154E+01    -0.228907E+00     0.200904E+00     0.898078E-03
     1408     0.734689E+01    -0.228752E+00     0.200733E+00     0.895220E-03
     1409     0.733227E+01    -0.228603E+00     0.200562E+00     0.892375E-03
     1410     0.731769E+01    -0.228460E+00     0.200392E+00     0.889544E-03
     1411     0.730312E+01    -0.228323E+00     0.200222E+00     0.886728E-03
     1412     0.728860E+01    -0.228192E+00     0.200052E+00     0.883926E-03
     1413     0.727411E+01    -0.228065E+00     0.199882E+00     0.881141E-03
     1414     0.725965E+01    -0.227945E+00     0.199712E+00     0.878372E-03
     1415     0.724522E+01    -0.227830E+00     0.199542E+00     0.875621E-03
     1416     0.723082E+01    -0.227721E+00     0.199371E+00     0.872886E-03
     1417     0.721646E+01    -0.227616E+00     0.199201E+00     0.870170E-03
     1418     0.720213E+01    -0.227517E+00     0.199031E+00     0.867472E-03
     1419     0.718784E+01    -0.227423E+00     0.198860E+00     0.864793E-03
     1420     0.717358E+01    -0.227334E+00     0.198690E+00     0.862135E-03
     1421     0.715936E+01    -0.227250E+00     0.198519E+00     0.859497E-03
     1422     0.714517E+01    -0.227171E+00     0.198348E+00     0.856880E-03
     1423     0.713102E+01    -0.227097E+00     0.198177E+00     0.854285E-03
     1424     0.711690E+01    -0.227027E+00     0.198006E+00     0.851712E-03
     1425     0.710282E+01    -0.226963E+00     0.197834E+00     0.849161E-03
     1426     0.708878E+01    -0.226903E+00     0.197662E+00     0.846634E-03
     1427     0.707478E+01    -0.226847E+00     0.197489E+00     0.844131E-03
     1428     0.706081E+01    -0.226796E+00     0.197316E+00     0.841652E-03
     1429     0.704688E+01    -0.226749E+00     0.197143E+00     0.839199E-03
     1430     0.703299E+01    -0.226707E+00     0.196969E+00     0.836771E-03
     1431     0.701914E+01    -0.226669E+00     0.196795E+00     0.834370E-03
     1432     0.700533E+01    -0.226635E+00     0.196620E+00     0.831995E-03
     1433     0.699156E+01    -0.226606E+00     0.196445E+00     0.829647E-03
     1434     0.697783E+01    -0.226580E+00     0.196269E+00     0.827328E-03
     1435     0.696413E+01    -0.226558E+00     0.196093E+00     0.825037E-03
     1436     0.695048E+01    -0.226540E+00     0.195916E+00     0.822775E-03
     1437     0.693686E+01    -0.226526E+00     0.195738E+00     0.820544E-03
     1438     0.692329E+01    -0.226516E+00     0.195560E+00     0.818343E-03
     1439     0.690976E+01    -0.226509E+00     0.195380E+00     0.816172E-03
     1440     0.689628E+01    -0.226506E+00     0.195201E+00     0.814033E-03
     1441     0.688284E+01    -0.226507E+00     0.195020E+00     0.811925E-03
     1442     0.686944E+01    -0.226511E+00     0.194838E+00     0.809851E-03
     1443     0.685608E+01    -0.226518E+00     0.194656E+00     0.807810E-03
     1444     0.684277E+01    -0.226529E+00     0.194473E+00     0.805803E-03
     1445     0.682949E+01    -0.226543E+00     0.194289E+00     0.803830E-03
     1446     0.681627E+01    -0.226559E+00     0.194104E+00     0.801891E-03
     1447     0.680309E+01    -0.226579E+00     0.193918E+00     0.799989E-03
     1448     0.678995E+01    -0.226603E+00     0.193731E+00     0.798124E-03
     1449     0.677685E+01    -0.226628E+00     0.193543E+00     0.796293E-03
     1450     0.676381E+01    -0.226657E+00     0.193354E+00     0.794501E-03
     1451     0.675081E+01    -0.226689E+00     0.193164E+00     0.792747E-03
     1452     0.673786E+01    -0.226723E+00     0.192973E+00     0.791029E-03
     1453     0.672494E+01    -0.226760E+00     0.192781E+00     0.789348E-03
     1454     0.671209E+01    -0.226799E+00     0.192587E+00     0.787702E-03
     1455     0.669927E+01    -0.226840E+00     0.192393E+00     0.786090E-03
     1456     0.668649E+01    -0.226885E+00     0.192197E+00     0.784512E-03
     1457     0.667377E+01    -0.226930E+00     0.192000E+00     0.782968E-03
     1458     0.666109E+01    -0.226978E+00     0.191803E+00     0.781454E-03
     1459     0.664845E+01    -0.227028E+00     0.191603E+00     0.779972E-03
     1460     0.663586E+01    -0.227079E+00     0.191404E+00     0.778521E-03
     1461     0.662331E+01    -0.227132E+00     0.191202E+00     0.777098E-03
     1462     0.661081E+01    -0.227187E+00     0.191000E+00     0.775705E-03
     1463     0.659834E+01    -0.227243E+00     0.190796E+00     0.774339E-03
     1464     0.658593E+01    -0.227300E+00     0.190592E+00     0.772999E-03
     1465     0.657356E+01    -0.227359E+00     0.190386E+00     0.771686E-03
     1466     0.656123E+01    -0.227419E+00     0.190179E+00     0.770399E-03
     1467     0.654895E+01    -0.227479E+00     0.189971E+00     0.769136E-03
     1468     0.653671E+01    -0.227540E+00     0.189761E+00     0.767896E-03
     1469     0.652451E+01    -0.227602E+00     0.189551E+00     0.766679E-03
     1470     0.651236E+01    -0.227664E+00     0.189339E+00     0.765484E-03
     1471     0.650024E+01    -0.227727E+00     0.189126E+00     0.764310E-03
     1472     0.648817E+01    -0.227791E+00     0.188912E+00     0.763156E-03
     1473     0.647614E+01    -0.227854E+00     0.188697E+00     0.762021E-03
     1474     0.646416E+01    -0.227918E+00     0.188480E+00     0.760905E-03
     1475     0.645221E+01    -0.227982E+00     0.188262E+00     0.759806E-03
     1476     0.644032E+01    -0.228046E+00     0.188043E+00     0.758724E-03
     1477     0.642846E+01    -0.228110E+00     0.187823E+00     0.757658E-03
     1478     0.641664E+01    -0.228173E+00     0.187602E+00     0.756607E-03
     1479     0.640487E+01    -0.228236E+00     0.187379E+00     0.755571E-03
     1480     0.639314E+01    -0.228298E+00     0.187155E+00     0.754548E-03
     1481     0.638144E+01    -0.228360E+00     0.186929E+00     0.753537E-03
     1482     0.636979E+01    -0.228420E+00     0.186703E+00     0.752538E-03
     1483     0.635818E+01    -0.228480E+00     0.186476E+00     0.751550E-03
     1484     0.634661E+01    -0.228539E+00     0.186246E+00     0.750572E-03
     1485     0.633508E+01    -0.228597E+00     0.186016E+00     0.749603E-03
     1486     0.632360E+01    -0.228654E+00     0.185784E+00     0.748643E-03
     1487     0.631215E+01    -0.228709E+00     0.185551E+00     0.747690E-03
     1488     0.630074E+01    -0.228763E+00     0.185317E+00     0.746743E-03
     1489     0.628937E+01    -0.228815E+00     0.185082E+00     0.745803E-03
     1490     0.627804E+01    -0.228865E+00     0.184845E+00     0.744868E-03
     1491     0.626676E+01    -0.228914E+00     0.184607E+00     0.743936E-03
     1492     0.625551E+01    -0.228961E+00     0.184367E+00     0.743008E-03
     1493     0.624430E+01    -0.229005E+00     0.184127E+00     0.742083E-03
     1494     0.623313E+01    -0.229048E+00     0.183885E+00     0.741159E-03
     1495     0.622200E+01    -0.229088E+00     0.183641E+00     0.740235E-03
     1496     0.621091E+01    -0.229126E+00     0.183397E+00     0.739311E-03
     1497     0.619985E+01    -0.229161E+00     0.183150E+00     0.738387E-03
     1498     0.618884E+01    -0.229194E+00     0.182903E+00     0.737461E-03
     1499     0.617786E+01    -0.229224E+00     0.182654E+00     0.736532E-03
     1500     0.616692E+01    -0.229252E+00     0.182403E+00     0.735600E-03
     1501     0.615602E+01    -0.229276E+00     0.182152E+00     0.734664E-03
     1502     0.614516E+01    -0.229297E+00     0.181899E+00     0.733723E-03
     1503     0.613433E+01    -0.229315E+00     0.181645E+00     0.732779E-03
     1504     0.612355E+01    -0.229330E+00     0.181389E+00     0.731830E-03
     1505     0.611280E+01    -0.229342E+00     0.181132E+00     0.730877E-03
     1506     0.610208E+01    -0.229351E+00     0.180874E+00     0.729921E-03
     1507     0.609140E+01    -0.229356E+00     0.180615E+00     0.728961E-03
     1508     0.608075E+01    -0.229358E+00     0.180354E+00     0.727997E-03
     1509     0.607014E+01    -0.229356E+00     0.180093E+00     0.727030E-03
     1510     0.605957E+01    -0.229351E+00     0.179829E+00     0.726060E-03
     1511     0.604903E+01    -0.229343E+00     0.179565E+00     0.725085E-03
     1512     0.603852E+01    -0.229330E+00     0.179300E+00     0.724109E-03
     1513     0.602804E+01    -0.229314E+00     0.179034E+00     0.723129E-03
     1514     0.601760E+01    -0.229295E+00     0.178766E+00     0.722145E-03
     1515     0.600719E+01    -0.229272E+00     0.178498E+00     0.721160E-03
     1516     0.599681E+01    -0.229244E+00     0.178228E+00     0.720171E-03
     1517     0.598646E+01    -0.229213E+00     0.177957E+00     0.719179E-03
     1518     0.597615E+01    -0.229178E+00     0.177685E+00     0.718186E-03
     1519     0.596586E+01    -0.229139E+00     0.177413E+00     0.717189E-03
     1520     0.595561E+01    -0.229095E+00     0.177140E+00     0.716190E-03
     1521     0.594539E+01    -0.229048E+00     0.176865E+00     0.715189E-03
     1522     0.593518E+01    -0.228996E+00     0.176589E+00     0.714186E-03
     1523     0.592502E+01    -0.228941E+00     0.176313E+00     0.713181E-03
     1524     0.591489E+01    -0.228880E+00     0.176036E+00     0.712174E-03
     1525     0.590478E+01    -0.228815E+00     0.175758E+00     0.711165E-03
     1526     0.589469E+01    -0.228746E+00     0.175479E+00     0.710154E-03
     1527     0.588464E+01    -0.228672E+00     0.175199E+00     0.709142E-03
     1528     0.587462E+01    -0.228594E+00     0.174918E+00     0.708127E-03
     1529     0.586461E+01    -0.228511E+00     0.174637E+00     0.707113E-03
     1530     0.585463E+01    -0.228424E+00     0.174355E+00     0.706096E-03
     1531     0.584468E+01    -0.228331E+00     0.174072E+00     0.705078E-03
     1532     0.583476E+01    -0.228234E+00     0.173789E+00     0.704059E-03
     1533     0.582486E+01    -0.228132E+00     0.173504E+00     0.703039E-03
     1534     0.581499E+01    -0.228025E+00     0.173219E+00     0.702017E-03
     1535     0.580514E+01    -0.227913E+00     0.172934E+00     0.700996E-03
     1536     0.579531E+01    -0.227796E+00     0.172648E+00     0.699974E-03
     1537     0.578551E+01    -0.227674E+00     0.172361E+00     0.698950E-03
     1538     0.577572E+01    -0.227547E+00     0.172074E+00     0.697927E-03
     1539     0.576597E+01    -0.227414E+00     0.171786E+00     0.696903E-03
     1540     0.575623E+01    -0.227276E+00     0.171498E+00     0.695879E-03
     1541     0.574652E+01    -0.227133E+00     0.171209E+00     0.694855E-03
     1542     0.573682E+01    -0.226984E+00     0.170919E+00     0.693829E-03
     1543     0.572715E+01    -0.226830E+00     0.170630E+00     0.692805E-03
     1544     0.571750E+01    -0.226671E+00     0.170339E+00     0.691781E-03
     1545     0.570786E+01    -0.226505E+00     0.170049E+00     0.690756E-03
     1546     0.569825E+01    -0.226335E+00     0.169757E+00     0.689732E-03
     1547     0.568866E+01    -0.226158E+00     0.169466E+00     0.688709E-03
     1548     0.567908E+01    -0.225976E+00     0.169174E+00     0.687686E-03
     1549     0.566953E+01    -0.225788E+00     0.168882E+00     0.686664E-03
     1550     0.565999E+01    -0.225593E+00     0.168589E+00     0.685642E-03
     1551     0.565047E+01    -0.225393E+00     0.168296E+00     0.684622E-03
     1552     0.564096E+01    -0.225187E+00     0.168003E+00     0.683601E-03
     1553     0.563147E+01    -0.224976E+00     0.167710E+00     0.682582E-03
     1554     0.562200E+01    -0.224758E+00     0.167416E+00     0.681564E-03
     1555     0.561255E+01    -0.224535E+00     0.167122E+00     0.680547E-03
     1556     0.560310E+01    -0.224305E+00     0.166828E+00     0.679531E-03
     1557     0.559368E+01    -0.224070E+00     0.166534E+00     0.678515E-03
     1558     0.558427E+01    -0.223830E+00     0.166240E+00     0.677500E-03
     1559     0.557488E+01    -0.223583E+00     0.165946E+00     0.676486E-03
     1560     0.556550E+01    -0.223332E+00     0.165651E+00     0.675474E-03
     1561     0.555613E+01    -0.223075E+00     0.165357E+00     0.674461E-03
     1562     0.554678E+01    -0.222812E+00     0.165062E+00     0.673450E-03
     1563     0.553743E+01    -0.222544E+00     0.164768E+00     0.672440E-03
     1564     0.552811E+01    -0.222271E+00     0.164474E+00     0.671431E-03
     1565     0.551879E+01    -0.221992E+00     0.164179E+00     0.670423E-03
     1566     0.550949E+01    -0.221708E+00     0.163885E+00     0.669415E-03
     1567     0.550020E+01    -0.221419E+00     0.163591E+00     0.668409E-03
     1568     0.549091E+01    -0.221124E+00     0.163297E+00     0.667404E-03
     1569     0.548164E+01    -0.220825E+00     0.163003E+00     0.666399E-03
     1570     0.547238E+01    -0.220520E+00     0.162710E+00     0.665396E-03
     1571     0.546313E+01    -0.220211E+00     0.162417E+00     0.664393E-03
     1572     0.545389E+01    -0.219896E+00     0.162124E+00     0.663392E-03
     1573     0.544466E+01    -0.219576E+00     0.161831E+00     0.662392E-03
     1574     0.543544E+01    -0.219251E+00     0.161538E+00     0.661392E-03
     1575     0.542623E+01    -0.218922E+00     0.161246E+00     0.660394E-03
     1576     0.541702E+01    -0.218588E+00     0.160955E+00     0.659396E-03
     1577     0.540783E+01    -0.218248E+00     0.160663E+00     0.658400E-03
     1578     0.539863E+01    -0.217905E+00     0.160372E+00     0.657405E-03
     1579     0.538945E+01    -0.217556E+00     0.160082E+00     0.656411E-03
     1580     0.538027E+01    -0.217203E+00     0.159791E+00     0.655417E-03
     1581     0.537110E+01    -0.216845E+00     0.159502E+00     0.654426E-03
     1582     0.536194E+01    -0.216483E+00     0.159213E+00     0.653434E-03
     1583     0.535278E+01    -0.216116E+00     0.158924E+00     0.652444E-03
     1584     0.534363E+01    -0.215745E+00     0.158636E+00     0.651455E-03
     1585     0.533448E+01    -0.215369E+00     0.158349E+00     0.650468E-03
     1586     0.532533E+01    -0.214989E+00     0.158062E+00     0.649481E-03
     1587     0.531620E+01    -0.214604E+00     0.157776E+00     0.648496E-03
     1588     0.530706E+01    -0.214215E+00     0.157491E+00     0.647511E-03
     1589     0.529793E+01    -0.213822E+00     0.157206E+00     0.646528E-03
     1590     0.528879E+01    -0.213425E+00     0.156922E+00     0.645546E-03
     1591     0.527967E+01    -0.213024E+00     0.156638E+00     0.644565E-03
     1592     0.527054E+01    -0.212619E+00     0.156356E+00     0.643585E-03
     1593     0.526142E+01    -0.212209E+00     0.156074E+00     0.642606E-03
     1594     0.525230E+01    -0.211796E+00     0.155793E+00     0.641629E-03
     1595     0.524318E+01    -0.211378E+00     0.155513E+00     0.640653E-03
     1596     0.523406E+01    -0.210957E+00     0.155234E+00     0.639678E-03
     1597     0.522494E+01    -0.210531E+00     0.154956E+00     0.638704E-03
     1598     0.521582E+01    -0.210102E+00     0.154679E+00     0.637731E-03
     1599     0.520670E+01    -0.209670E+00     0.154403E+00     0.636760E-03
     1600     0.519757E+01    -0.209233E+00     0.154127E+00     0.635789E-03
     1601     0.518846E+01    -0.208792E+00     0.153853E+00     0.634820E-03
     1602     0.517933E+01    -0.208349E+00     0.153580E+00     0.633852E-03
     1603     0.517021E+01    -0.207901E+00     0.153307E+00     0.632885E-03
     1604     0.516108E+01    -0.207450E+00     0.153036E+00     0.631919E-03
     1605     0.515196E+01    -0.206996E+00     0.152766E+00     0.630953E-03
     1606     0.514283E+01    -0.206539E+00     0.152497E+00     0.629989E-03
     1607     0.513370E+01    -0.206078E+00     0.152229E+00     0.629025E-03
     1608     0.512457E+01    -0.205615E+00     0.151962E+00     0.628061E-03
     1609     0.511544E+01    -0.205148E+00     0.151696E+00     0.627097E-03
     1610     0.510630E+01    -0.204679E+00     0.151431E+00     0.626134E-03
     1611     0.509717E+01    -0.204207E+00     0.151167E+00     0.625171E-03
     1612     0.508803E+01    -0.203732E+00     0.150904E+00     0.624207E-03
     1613     0.507889E+01    -0.203255E+00     0.150643E+00     0.623244E-03
     1614     0.506975E+01    -0.202775E+00     0.150382E+00     0.622280E-03
     1615     0.506061E+01    -0.202293E+00     0.150123E+00     0.621316E-03
     1616     0.505147E+01    -0.201809E+00     0.149864E+00     0.620351E-03
     1617     0.504232E+01    -0.201322E+00     0.149607E+00     0.619386E-03
     1618     0.503317E+01    -0.200834E+00     0.149351E+00     0.618420E-03
     1619     0.502402E+01    -0.200343E+00     0.149096E+00     0.617453E-03
     1620     0.501487E+01    -0.199851E+00     0.148843E+00     0.616485E-03
     1621     0.500572E+01    -0.199357E+00     0.148590E+00     0.615515E-03
     1622     0.499656E+01    -0.198861E+00     0.148339E+00     0.614545E-03
     1623     0.498740E+01    -0.198364E+00     0.148089E+00     0.613573E-03
     1624     0.497824E+01    -0.197865E+00     0.147840E+00     0.612600E-03
     1625     0.496908E+01    -0.197365E+00     0.147592E+00     0.611625E-03
     1626     0.495991E+01    -0.196863E+00     0.147346E+00     0.610649E-03
     1627     0.495075E+01    -0.196360E+00     0.147100E+00     0.609670E-03
     1628     0.494158E+01    -0.195857E+00     0.146856E+00     0.608690E-03
     1629     0.493241E+01    -0.195352E+00     0.146613E+00     0.607708E-03
     1630     0.492323E+01    -0.194847E+00     0.146372E+00     0.606723E-03
     1631     0.491405E+01    -0.194340E+00     0.146131E+00     0.605736E-03
     1632     0.490487E+01    -0.193833E+00     0.145892E+00     0.604747E-03
     1633     0.489569E+01    -0.193324E+00     0.145654E+00     0.603755E-03
     1634     0.488651E+01    -0.192816E+00     0.145417E+00     0.602761E-03
     1635     0.487732E+01    -0.192308E+00     0.145181E+00     0.601764E-03
     1636     0.486813E+01    -0.191798E+00     0.144947E+00     0.600764E-03
     1637     0.485893E+01    -0.191289E+00     0.144715E+00     0.599761E-03
     1638     0.484974E+01    -0.190780E+00     0.144483E+00     0.598755E-03
     1639     0.484053E+01    -0.190270E+00     0.144252E+00     0.597745E-03
     1640     0.483134E+01    -0.189760E+00     0.144024E+00     0.596733E-03
     1641     0.482213E+01    -0.189251E+00     0.143796E+00     0.595717E-03
     1642     0.481293E+01    -0.188742E+00     0.143569E+00     0.594697E-03
     1643     0.480371E+01    -0.188233E+00     0.143344E+00     0.593674E-03
     1644     0.479450E+01    -0.187725E+00     0.143121E+00     0.592646E-03
     1645     0.478528E+01    -0.187217E+00     0.142898E+00     0.591615E-03
     1646     0.477606E+01    -0.186710E+00     0.142677E+00     0.590580E-03
     1647     0.476683E+01    -0.186204E+00     0.142457E+00     0.589541E-03
     1648     0.475761E+01    -0.185698E+00     0.142239E+00     0.588497E-03
     1649     0.474838E+01    -0.185194E+00     0.142022E+00     0.587449E-03
     1650     0.473914E+01    -0.184690E+00     0.141806E+00     0.586397E-03
     1651     0.472991E+01    -0.184187E+00     0.141592E+00     0.585339E-03
     1652     0.472066E+01    -0.183686E+00     0.141379E+00     0.584278E-03
     1653     0.471141E+01    -0.183186E+00     0.141168E+00     0.583212E-03
     1654     0.470217E+01    -0.182687E+00     0.140958E+00     0.582141E-03
     1655     0.469292E+01    -0.182190E+00     0.140749E+00     0.581067E-03
     1656     0.468367E+01    -0.181693E+00     0.140542E+00     0.579989E-03
     1657     0.467442E+01    -0.181199E+00     0.140335E+00     0.578907E-03
     1658     0.466516E+01    -0.180706E+00     0.140130E+00     0.577821E-03
     1659     0.465590E+01    -0.180214E+00     0.139927E+00     0.576732E-03
     1660     0.464664E+01    -0.179724E+00     0.139724E+00     0.575639E-03
     1661     0.463738E+01    -0.179236E+00     0.139523E+00     0.574543E-03
     1662     0.462813E+01    -0.178750E+00     0.139323E+00     0.573444E-03
     1663     0.461886E+01    -0.178266E+00     0.139125E+00     0.572342E-03
     1664     0.460960E+01    -0.177783E+00     0.138927E+00     0.571237E-03
     1665     0.460034E+01    -0.177302E+00     0.138731E+00     0.570129E-03
     1666     0.459108E+01    -0.176823E+00     0.138535E+00     0.569019E-03
     1667     0.458181E+01    -0.176347E+00     0.138342E+00     0.567906E-03
     1668     0.457255E+01    -0.175872E+00     0.138149E+00     0.566791E-03
     1669     0.456329E+01    -0.175400E+00     0.137957E+00     0.565673E-03
     1670     0.455403E+01    -0.174930E+00     0.137766E+00     0.564554E-03
     1671     0.454477E+01    -0.174462E+00     0.137577E+00     0.563433E-03
     1672     0.453552E+01    -0.173997E+00     0.137389E+00     0.562310E-03
     1673     0.452626E+01    -0.173534E+00     0.137201E+00     0.561185E-03
     1674     0.451701E+01    -0.173073E+00     0.137015E+00     0.560058E-03
     1675     0.450776E+01    -0.172615E+00     0.136830E+00     0.558931E-03
     1676     0.449851E+01    -0.172160E+00     0.136645E+00     0.557802E-03
     1677     0.448927E+01    -0.171708E+00     0.136462E+00     0.556672E-03
     1678     0.448002E+01    -0.171258E+00     0.136280E+00     0.555541E-03
     1679     0.447078E+01    -0.170810E+00     0.136099E+00     0.554409E-03
     1680     0.446155E+01    -0.170366E+00     0.135919E+00     0.553276E-03
     1681     0.445231E+01    -0.169924E+00     0.135740E+00     0.552143E-03
     1682     0.444308E+01    -0.169486E+00     0.135561E+00     0.551010E-03
     1683     0.443385E+01    -0.169050E+00     0.135384E+00     0.549876E-03
     1684     0.442464E+01    -0.168618E+00     0.135207E+00     0.548742E-03
     1685     0.441542E+01    -0.168189E+00     0.135032E+00     0.547608E-03
     1686     0.440621E+01    -0.167763E+00     0.134857E+00     0.546474E-03
     1687     0.439701E+01    -0.167340E+00     0.134684E+00     0.545340E-03
     1688     0.438780E+01    -0.166921E+00     0.134511E+00     0.544207E-03
     1689     0.437861E+01    -0.166504E+00     0.134339E+00     0.543074E-03
     1690     0.436942E+01    -0.166092E+00     0.134167E+00     0.541942E-03
     1691     0.436023E+01    -0.165682E+00     0.133997E+00     0.540811E-03
     1692     0.435106E+01    -0.165277E+00     0.133828E+00     0.539680E-03
     1693     0.434189E+01    -0.164875E+00     0.133659E+00     0.538551E-03
     1694     0.433272E+01    -0.164476E+00     0.133491E+00     0.537422E-03
     1695     0.432357E+01    -0.164082E+00     0.133323E+00     0.536295E-03
     1696     0.431442E+01    -0.163691E+00     0.133157E+00     0.535170E-03
     1697     0.430528E+01    -0.163304E+00     0.132991E+00     0.534046E-03
     1698     0.429614E+01    -0.162921E+00     0.132826E+00     0.532924E-03
     1699     0.428701E+01    -0.162541E+00     0.132662E+00     0.531804E-03
     1700     0.427790E+01    -0.162167E+00     0.132499E+00     0.530686E-03
     1701     0.426878E+01    -0.161795E+00     0.132336E+00     0.529570E-03
     1702     0.425968E+01    -0.161428E+00     0.132173E+00     0.528455E-03
     1703     0.425059E+01    -0.161066E+00     0.132012E+00     0.527344E-03
     1704     0.424151E+01    -0.160706E+00     0.131851E+00     0.526234E-03
     1705     0.423244E+01    -0.160352E+00     0.131690E+00     0.525126E-03
     1706     0.422337E+01    -0.160001E+00     0.131530E+00     0.524021E-03
     1707     0.421431E+01    -0.159654E+00     0.131371E+00     0.522917E-03
     1708     0.420527E+01    -0.159311E+00     0.131213E+00     0.521816E-03
     1709     0.419623E+01    -0.158972E+00     0.131054E+00     0.520717E-03
     1710     0.418720E+01    -0.158638E+00     0.130897E+00     0.519620E-03
     1711     0.417819E+01    -0.158306E+00     0.130739E+00     0.518525E-03
     1712     0.416920E+01    -0.157980E+00     0.130583E+00     0.517432E-03
     1713     0.416020E+01    -0.157656E+00     0.130426E+00     0.516341E-03
     1714     0.415122E+01    -0.157337E+00     0.130270E+00     0.515253E-03
     1715     0.414226E+01    -0.157021E+00     0.130115E+00     0.514166E-03
     1716     0.413331E+01    -0.156709E+00     0.129960E+00     0.513081E-03
     1717     0.412436E+01    -0.156402E+00     0.129805E+00     0.511999E-03
     1718     0.411543E+01    -0.156098E+00     0.129651E+00     0.510918E-03
     1719     0.410651E+01    -0.155798E+00     0.129497E+00     0.509840E-03
     1720     0.409761E+01    -0.155501E+00     0.129343E+00     0.508764E-03
     1721     0.408872E+01    -0.155209E+00     0.129190E+00     0.507690E-03
     1722     0.407985E+01    -0.154920E+00     0.129036E+00     0.506617E-03
     1723     0.407098E+01    -0.154635E+00     0.128883E+00     0.505547E-03
     1724     0.406213E+01    -0.154354E+00     0.128731E+00     0.504479E-03
     1725     0.405330E+01    -0.154077E+00     0.128578E+00     0.503413E-03
     1726     0.404448E+01    -0.153803E+00     0.128426E+00     0.502349E-03
     1727     0.403567E+01    -0.153533E+00     0.128273E+00     0.501287E-03
     1728     0.402689E+01    -0.153266E+00     0.128121E+00     0.500227E-03
     1729     0.401811E+01    -0.153003E+00     0.127969E+00     0.499169E-03
     1730     0.400935E+01    -0.152744E+00     0.127818E+00     0.498113E-03
     1731     0.400061E+01    -0.152488E+00     0.127666E+00     0.497059E-03
     1732     0.399189E+01    -0.152236E+00     0.127514E+00     0.496007E-03
     1733     0.398318E+01    -0.151988E+00     0.127362E+00     0.494958E-03
     1734     0.397448E+01    -0.151743E+00     0.127211E+00     0.493910E-03
     1735     0.396581E+01    -0.151502E+00     0.127059E+00     0.492864E-03
     1736     0.395715E+01    -0.151264E+00     0.126907E+00     0.491820E-03
     1737     0.394850E+01    -0.151030E+00     0.126755E+00     0.490778E-03
     1738     0.393988E+01    -0.150800E+00     0.126604E+00     0.489738E-03
     1739     0.393128E+01    -0.150573E+00     0.126452E+00     0.488700E-03
     1740     0.392268E+01    -0.150349E+00     0.126300E+00     0.487664E-03
     1741     0.391412E+01    -0.150129E+00     0.126148E+00     0.486630E-03
     1742     0.390557E+01    -0.149912E+00     0.125996E+00     0.485598E-03
     1743     0.389704E+01    -0.149699E+00     0.125843E+00     0.484568E-03
     1744     0.388852E+01    -0.149489E+00     0.125691E+00     0.483540E-03
     1745     0.388003E+01    -0.149283E+00     0.125538E+00     0.482514E-03
     1746     0.387156E+01    -0.149080E+00     0.125385E+00     0.481490E-03
     1747     0.386310E+01    -0.148880E+00     0.125232E+00     0.480468E-03
     1748     0.385467E+01    -0.148684E+00     0.125078E+00     0.479447E-03
     1749     0.384626E+01    -0.148491E+00     0.124924E+00     0.478429E-03
     1750     0.383786E+01    -0.148302E+00     0.124770E+00     0.477413E-03
     1751     0.382949E+01    -0.148116E+00     0.124616E+00     0.476398E-03
     1752     0.382114E+01    -0.147933E+00     0.124461E+00     0.475386E-03
     1753     0.381281E+01    -0.147753E+00     0.124306E+00     0.474375E-03
     1754     0.380450E+01    -0.147577E+00     0.124150E+00     0.473366E-03
     1755     0.379622E+01    -0.147403E+00     0.123995E+00     0.472360E-03
     1756     0.378795E+01    -0.147233E+00     0.123838E+00     0.471355E-03
     1757     0.377971E+01    -0.147065E+00     0.123682E+00     0.470352E-03
     1758     0.377148E+01    -0.146901E+00     0.123525E+00     0.469351E-03
     1759     0.376328E+01    -0.146739E+00     0.123368E+00     0.468352E-03
     1760     0.375510E+01    -0.146580E+00     0.123210E+00     0.467355E-03
     1761     0.374694E+01    -0.146424E+00     0.123052E+00     0.466359E-03
     1762     0.373880E+01    -0.146270E+00     0.122894E+00     0.465366E-03
     1763     0.373069E+01    -0.146120E+00     0.122735E+00     0.464375E-03
     1764     0.372260E+01    -0.145971E+00     0.122576E+00     0.463385E-03
     1765     0.371452E+01    -0.145826E+00     0.122415E+00     0.462397E-03
     1766     0.370647E+01    -0.145682E+00     0.122255E+00     0.461412E-03
     1767     0.369845E+01    -0.145541E+00     0.122094E+00     0.460428E-03
     1768     0.369044E+01    -0.145403E+00     0.121933E+00     0.459446E-03
     1769     0.368245E+01    -0.145266E+00     0.121771E+00     0.458465E-03
     1770     0.367450E+01    -0.145132E+00     0.121609E+00     0.457487E-03
     1771     0.366655E+01    -0.145001E+00     0.121447E+00     0.456511E-03
     1772     0.365863E+01    -0.144871E+00     0.121284E+00     0.455536E-03
     1773     0.365074E+01    -0.144743E+00     0.121120E+00     0.454564E-03
     1774     0.364286E+01    -0.144617E+00     0.120956E+00     0.453593E-03
     1775     0.363502E+01    -0.144493E+00     0.120791E+00     0.452624E-03
     1776     0.362718E+01    -0.144371E+00     0.120626E+00     0.451657E-03
     1777     0.361938E+01    -0.144251E+00     0.120460E+00     0.450692E-03
     1778     0.361160E+01    -0.144132E+00     0.120294E+00     0.449728E-03
     1779     0.360383E+01    -0.144015E+00     0.120127E+00     0.448767E-03
     1780     0.359610E+01    -0.143900E+00     0.119960E+00     0.447807E-03
     1781     0.358838E+01    -0.143787E+00     0.119792E+00     0.446850E-03
     1782     0.358069E+01    -0.143675E+00     0.119623E+00     0.445894E-03
     1783     0.357302E+01    -0.143564E+00     0.119454E+00     0.444940E-03
     1784     0.356537E+01    -0.143455E+00     0.119285E+00     0.443987E-03
     1785     0.355775E+01    -0.143347E+00     0.119114E+00     0.443037E-03
     1786     0.355015E+01    -0.143240E+00     0.118943E+00     0.442088E-03
     1787     0.354257E+01    -0.143135E+00     0.118772E+00     0.441142E-03
     1788     0.353501E+01    -0.143031E+00     0.118599E+00     0.440197E-03
     1789     0.352748E+01    -0.142928E+00     0.118426E+00     0.439254E-03
     1790     0.351997E+01    -0.142826E+00     0.118253E+00     0.438312E-03
     1791     0.351248E+01    -0.142725E+00     0.118079E+00     0.437373E-03
     1792     0.350503E+01    -0.142625E+00     0.117904E+00     0.436435E-03
     1793     0.349759E+01    -0.142525E+00     0.117729E+00     0.435499E-03
     1794     0.349017E+01    -0.142427E+00     0.117552E+00     0.434565E-03
     1795     0.348278E+01    -0.142329E+00     0.117375E+00     0.433633E-03
     1796     0.347542E+01    -0.142232E+00     0.117198E+00     0.432703E-03
     1797     0.346807E+01    -0.142136E+00     0.117019E+00     0.431774E-03
     1798     0.346075E+01    -0.142040E+00     0.116840E+00     0.430847E-03
     1799     0.345345E+01    -0.141945E+00     0.116661E+00     0.429922E-03
     1800     0.344618E+01    -0.141850E+00     0.116480E+00     0.428999E-03
     1801     0.343893E+01    -0.141756E+00     0.116299E+00     0.428078E-03
     1802     0.343171E+01    -0.141662E+00     0.116117E+00     0.427158E-03
     1803     0.342450E+01    -0.141568E+00     0.115935E+00     0.426240E-03
     1804     0.341732E+01    -0.141475E+00     0.115751E+00     0.425324E-03
     1805     0.341018E+01    -0.141382E+00     0.115567E+00     0.424410E-03
     1806     0.340304E+01    -0.141289E+00     0.115383E+00     0.423497E-03
     1807     0.339593E+01    -0.141196E+00     0.115197E+00     0.422587E-03
     1808     0.338885E+01    -0.141103E+00     0.115011E+00     0.421678E-03
     1809     0.338179E+01    -0.141011E+00     0.114824E+00     0.420771E-03
     1810     0.337474E+01    -0.140918E+00     0.114637E+00     0.419865E-03
     1811     0.336773E+01    -0.140825E+00     0.114449E+00     0.418962E-03
     1812     0.336073E+01    -0.140732E+00     0.114260E+00     0.418060E-03
     1813     0.335376E+01    -0.140639E+00     0.114071E+00     0.417160E-03
     1814     0.334681E+01    -0.140546E+00     0.113880E+00     0.416262E-03
     1815     0.333988E+01    -0.140453E+00     0.113690E+00     0.415366E-03
     1816     0.333298E+01    -0.140360E+00     0.113499E+00     0.414471E-03
     1817     0.332609E+01    -0.140266E+00     0.113307E+00     0.413578E-03
     1818     0.331923E+01    -0.140171E+00     0.113114E+00     0.412688E-03
     1819     0.331239E+01    -0.140077E+00     0.112921E+00     0.411798E-03
     1820     0.330557E+01    -0.139982E+00     0.112728E+00     0.410911E-03
     1821     0.329877E+01    -0.139887E+00     0.112534E+00     0.410025E-03
     1822     0.329200E+01    -0.139791E+00     0.112339E+00     0.409142E-03
     1823     0.328524E+01    -0.139694E+00     0.112144E+00     0.408260E-03
     1824     0.327850E+01    -0.139597E+00     0.111948E+00     0.407379E-03
     1825     0.327178E+01    -0.139499E+00     0.111751E+00     0.406501E-03
     1826     0.326509E+01    -0.139401E+00     0.111554E+00     0.405624E-03
     1827     0.325842E+01    -0.139301E+00     0.111357E+00     0.404750E-03
     1828     0.325177E+01    -0.139202E+00     0.111159E+00     0.403877E-03
     1829     0.324513E+01    -0.139100E+00     0.110960E+00     0.403005E-03
     1830     0.323852E+01    -0.138999E+00     0.110761E+00     0.402136E-03
     1831     0.323192E+01    -0.138896E+00     0.110562E+00     0.401269E-03
     1832     0.322535E+01    -0.138793E+00     0.110362E+00     0.400403E-03
     1833     0.321880E+01    -0.138688E+00     0.110162E+00     0.399539E-03
     1834     0.321226E+01    -0.138582E+00     0.109961E+00     0.398676E-03
     1835     0.320575E+01    -0.138475E+00     0.109760E+00     0.397816E-03
     1836     0.319925E+01    -0.138367E+00     0.109558E+00     0.396957E-03
     1837     0.319278E+01    -0.138258E+00     0.109356E+00     0.396101E-03
     1838     0.318632E+01    -0.138148E+00     0.109153E+00     0.395246E-03
     1839     0.317988E+01    -0.138036E+00     0.108950E+00     0.394392E-03
     1840     0.317346E+01    -0.137924E+00     0.108746E+00     0.393541E-03
     1841     0.316706E+01    -0.137810E+00     0.108543E+00     0.392692E-03
     1842     0.316067E+01    -0.137694E+00     0.108339E+00     0.391844E-03
     1843     0.315431E+01    -0.137576E+00     0.108134E+00     0.390998E-03
     1844     0.314796E+01    -0.137458E+00     0.107929E+00     0.390154E-03
     1845     0.314164E+01    -0.137338E+00     0.107724E+00     0.389311E-03
     1846     0.313533E+01    -0.137216E+00     0.107518E+00     0.388470E-03
     1847     0.312903E+01    -0.137093E+00     0.107312E+00     0.387632E-03
     1848     0.312276E+01    -0.136968E+00     0.107105E+00     0.386795E-03
     1849     0.311650E+01    -0.136841E+00     0.106899E+00     0.385960E-03
     1850     0.311026E+01    -0.136712E+00     0.106691E+00     0.385126E-03
     1851     0.310404E+01    -0.136582E+00     0.106484E+00     0.384295E-03
     1852     0.309783E+01    -0.136450E+00     0.106277E+00     0.383465E-03
     1853     0.309164E+01    -0.136316E+00     0.106068E+00     0.382637E-03
     1854     0.308547E+01    -0.136180E+00     0.105860E+00     0.381811E-03
     1855     0.307931E+01    -0.136043E+00     0.105652E+00     0.380987E-03
     1856     0.307317E+01    -0.135904E+00     0.105443E+00     0.380164E-03
     1857     0.306705E+01    -0.135763E+00     0.105234E+00     0.379344E-03
     1858     0.306094E+01    -0.135620E+00     0.105025E+00     0.378525E-03
     1859     0.305486E+01    -0.135476E+00     0.104815E+00     0.377708E-03
     1860     0.304878E+01    -0.135329E+00     0.104606E+00     0.376894E-03
     1861     0.304272E+01    -0.135182E+00     0.104396E+00     0.376081E-03
     1862     0.303668E+01    -0.135031E+00     0.104186E+00     0.375270E-03
     1863     0.303064E+01    -0.134880E+00     0.103976E+00     0.374461E-03
     1864     0.302463E+01    -0.134727E+00     0.103766E+00     0.373654E-03
     1865     0.301863E+01    -0.134572E+00     0.103556E+00     0.372849E-03
     1866     0.301265E+01    -0.134415E+00     0.103345E+00     0.372046E-03
     1867     0.300667E+01    -0.134256E+00     0.103135E+00     0.371245E-03
     1868     0.300072E+01    -0.134096E+00     0.102925E+00     0.370445E-03
     1869     0.299478E+01    -0.133934E+00     0.102714E+00     0.369648E-03
     1870     0.298885E+01    -0.133771E+00     0.102503E+00     0.368853E-03
     1871     0.298294E+01    -0.133605E+00     0.102293E+00     0.368060E-03
     1872     0.297704E+01    -0.133438E+00     0.102082E+00     0.367269E-03
     1873     0.297115E+01    -0.133269E+00     0.101871E+00     0.366480E-03
     1874     0.296527E+01    -0.133099E+00     0.101661E+00     0.365693E-03
     1875     0.295942E+01    -0.132926E+00     0.101450E+00     0.364909E-03
     1876     0.295356E+01    -0.132753E+00     0.101240E+00     0.364126E-03
     1877     0.294773E+01    -0.132577E+00     0.101029E+00     0.363345E-03
     1878     0.294190E+01    -0.132399E+00     0.100819E+00     0.362567E-03
     1879     0.293609E+01    -0.132221E+00     0.100609E+00     0.361790E-03
     1880     0.293030E+01    -0.132040E+00     0.100399E+00     0.361016E-03
     1881     0.292451E+01    -0.131858E+00     0.100188E+00     0.360244E-03
     1882     0.291874E+01    -0.131673E+00     0.999786E-01     0.359474E-03
     1883     0.291297E+01    -0.131488E+00     0.997687E-01     0.358707E-03
     1884     0.290722E+01    -0.131300E+00     0.995592E-01     0.357941E-03
     1885     0.290148E+01    -0.131111E+00     0.993498E-01     0.357178E-03
     1886     0.289575E+01    -0.130921E+00     0.991410E-01     0.356416E-03
     1887     0.289003E+01    -0.130728E+00     0.989318E-01     0.355658E-03
     1888     0.288432E+01    -0.130535E+00     0.987233E-01     0.354901E-03
     1889     0.287863E+01    -0.130339E+00     0.985146E-01     0.354146E-03
     1890     0.287294E+01    -0.130142E+00     0.983065E-01     0.353394E-03
     1891     0.286727E+01    -0.129943E+00     0.980984E-01     0.352644E-03
     1892     0.286160E+01    -0.129742E+00     0.978911E-01     0.351897E-03
     1893     0.285595E+01    -0.129540E+00     0.976836E-01     0.351151E-03
     1894     0.285030E+01    -0.129336E+00     0.974764E-01     0.350408E-03
     1895     0.284466E+01    -0.129131E+00     0.972701E-01     0.349668E-03
     1896     0.283904E+01    -0.128924E+00     0.970637E-01     0.348929E-03
     1897     0.283342E+01    -0.128715E+00     0.968576E-01     0.348193E-03
     1898     0.282781E+01    -0.128505E+00     0.966522E-01     0.347459E-03
     1899     0.282221E+01    -0.128293E+00     0.964468E-01     0.346728E-03
     1900     0.281662E+01    -0.128080E+00     0.962420E-01     0.345999E-03
     1901     0.281103E+01    -0.127865E+00     0.960377E-01     0.345272E-03
     1902     0.280546E+01    -0.127648E+00     0.958337E-01     0.344548E-03
     1903     0.279989E+01    -0.127431E+00     0.956302E-01     0.343826E-03
     1904     0.279434E+01    -0.127211E+00     0.954271E-01     0.343106E-03
     1905     0.278879E+01    -0.126990E+00     0.952246E-01     0.342389E-03
     1906     0.278325E+01    -0.126767E+00     0.950224E-01     0.341673E-03
     1907     0.277771E+01    -0.126544E+00     0.948207E-01     0.340961E-03
     1908     0.277219E+01    -0.126318E+00     0.946195E-01     0.340250E-03
     1909     0.276667E+01    -0.126092E+00     0.944188E-01     0.339542E-03
     1910     0.276116E+01    -0.125864E+00     0.942186E-01     0.338835E-03
     1911     0.275566E+01    -0.125635E+00     0.940189E-01     0.338131E-03
     1912     0.275017E+01    -0.125405E+00     0.938197E-01     0.337429E-03
     1913     0.274468E+01    -0.125174E+00     0.936211E-01     0.336729E-03
     1914     0.273921E+01    -0.124941E+00     0.934229E-01     0.336031E-03
     1915     0.273373E+01    -0.124708E+00     0.932253E-01     0.335335E-03
     1916     0.272827E+01    -0.124473E+00     0.930282E-01     0.334642E-03
     1917     0.272282E+01    -0.124238E+00     0.928317E-01     0.333950E-03
     1918     0.271737E+01    -0.124001E+00     0.926358E-01     0.333260E-03
     1919     0.271193E+01    -0.123764E+00     0.924403E-01     0.332572E-03
     1920     0.270650E+01    -0.123525E+00     0.922455E-01     0.331886E-03
     1921     0.270107E+01    -0.123286E+00     0.920513E-01     0.331202E-03
     1922     0.269566E+01    -0.123046E+00     0.918576E-01     0.330520E-03
     1923     0.269025E+01    -0.122805E+00     0.916646E-01     0.329840E-03
     1924     0.268484E+01    -0.122563E+00     0.914720E-01     0.329161E-03
     1925     0.267945E+01    -0.122321E+00     0.912802E-01     0.328484E-03
     1926     0.267406E+01    -0.122078E+00     0.910890E-01     0.327810E-03
     1927     0.266868E+01    -0.121834E+00     0.908984E-01     0.327136E-03
     1928     0.266331E+01    -0.121589E+00     0.907084E-01     0.326465E-03
     1929     0.265794E+01    -0.121344E+00     0.905191E-01     0.325795E-03
     1930     0.265258E+01    -0.121099E+00     0.903304E-01     0.325127E-03
     1931     0.264722E+01    -0.120853E+00     0.901424E-01     0.324461E-03
     1932     0.264188E+01    -0.120606E+00     0.899551E-01     0.323796E-03
     1933     0.263654E+01    -0.120359E+00     0.897684E-01     0.323133E-03
     1934     0.263121E+01    -0.120112E+00     0.895825E-01     0.322472E-03
     1935     0.262588E+01    -0.119864E+00     0.893972E-01     0.321812E-03
     1936     0.262056E+01    -0.119616E+00     0.892126E-01     0.321154E-03
     1937     0.261524E+01    -0.119368E+00     0.890287E-01     0.320497E-03
     1938     0.260994E+01    -0.119119E+00     0.888455E-01     0.319841E-03
     1939     0.260464E+01    -0.118870E+00     0.886631E-01     0.319187E-03
     1940     0.259934E+01    -0.118621E+00     0.884814E-01     0.318535E-03
     1941     0.259406E+01    -0.118372E+00     0.883004E-01     0.317884E-03
     1942     0.258877E+01    -0.118122E+00     0.881202E-01     0.317234E-03
     1943     0.258349E+01    -0.117873E+00     0.879407E-01     0.316586E-03
     1944     0.257823E+01    -0.117624E+00     0.877620E-01     0.315939E-03
     1945     0.257296E+01    -0.117374E+00     0.875840E-01     0.315294E-03
     1946     0.256770E+01    -0.117125E+00     0.874069E-01     0.314649E-03
     1947     0.256245E+01    -0.116875E+00     0.872305E-01     0.314007E-03
     1948     0.255721E+01    -0.116626E+00     0.870549E-01     0.313365E-03
     1949     0.255197E+01    -0.116377E+00     0.868801E-01     0.312724E-03
     1950     0.254674E+01    -0.116128E+00     0.867062E-01     0.312085E-03
     1951     0.254151E+01    -0.115879E+00     0.865330E-01     0.311447E-03
     1952     0.253629E+01    -0.115631E+00     0.863607E-01     0.310810E-03
     1953     0.253107E+01    -0.115382E+00     0.861892E-01     0.310175E-03
     1954     0.252586E+01    -0.115134E+00     0.860184E-01     0.309540E-03
     1955     0.252065E+01    -0.114887E+00     0.858485E-01     0.308907E-03
     1956     0.251546E+01    -0.114639E+00     0.856793E-01     0.308276E-03
     1957     0.251026E+01    -0.114392E+00     0.855110E-01     0.307645E-03
     1958     0.250508E+01    -0.114145E+00     0.853435E-01     0.307016E-03
     1959     0.249990E+01    -0.113900E+00     0.851767E-01     0.306389E-03
     1960     0.249472E+01    -0.113654E+00     0.850108E-01     0.305762E-03
     1961     0.248955E+01    -0.113409E+00     0.848455E-01     0.305138E-03
     1962     0.248439E+01    -0.113164E+00     0.846811E-01     0.304515E-03
     1963     0.247924E+01    -0.112920E+00     0.845174E-01     0.303893E-03
     1964     0.247409E+01    -0.112676E+00     0.843545E-01     0.303273E-03
     1965     0.246894E+01    -0.112433E+00     0.841924E-01     0.302654E-03
     1966     0.246381E+01    -0.112191E+00     0.840310E-01     0.302037E-03
     1967     0.245868E+01    -0.111949E+00     0.838704E-01     0.301422E-03
     1968     0.245355E+01    -0.111708E+00     0.837105E-01     0.300808E-03
     1969     0.244844E+01    -0.111468E+00     0.835514E-01     0.300195E-03
     1970     0.244332E+01    -0.111228E+00     0.833930E-01     0.299585E-03
     1971     0.243822E+01    -0.110989E+00     0.832353E-01     0.298976E-03
     1972     0.243312E+01    -0.110751E+00     0.830783E-01     0.298369E-03
     1973     0.242803E+01    -0.110514E+00     0.829221E-01     0.297764E-03
     1974     0.242295E+01    -0.110278E+00     0.827667E-01     0.297161E-03
     1975     0.241787E+01    -0.110042E+00     0.826119E-01     0.296559E-03
     1976     0.241280E+01    -0.109807E+00     0.824579E-01     0.295959E-03
     1977     0.240774E+01    -0.109574E+00     0.823045E-01     0.295362E-03
     1978     0.240268E+01    -0.109341E+00     0.821519E-01     0.294766E-03
     1979     0.239763E+01    -0.109109E+00     0.820000E-01     0.294172E-03
     1980     0.239260E+01    -0.108878E+00     0.818488E-01     0.293580E-03
     1981     0.238756E+01    -0.108649E+00     0.816982E-01     0.292989E-03
     1982     0.238253E+01    -0.108420E+00     0.815484E-01     0.292401E-03
     1983     0.237751E+01    -0.108193E+00     0.813992E-01     0.291815E-03
     1984     0.237249E+01    -0.107966E+00     0.812507E-01     0.291231E-03
     1985     0.236749E+01    -0.107741E+00     0.811029E-01     0.290649E-03
     1986     0.236249E+01    -0.107517E+00     0.809559E-01     0.290070E-03
     1987     0.235750E+01    -0.107294E+00     0.808094E-01     0.289492E-03
     1988     0.235251E+01    -0.107072E+00     0.806636E-01     0.288916E-03
     1989     0.234754E+01    -0.106852E+00     0.805185E-01     0.288343E-03
     1990     0.234257E+01    -0.106633E+00     0.803740E-01     0.287772E-03
     1991     0.233761E+01    -0.106415E+00     0.802301E-01     0.287203E-03
     1992     0.233265E+01    -0.106198E+00     0.800870E-01     0.286637E-03
     1993     0.232770E+01    -0.105983E+00     0.799445E-01     0.286073E-03
     1994     0.232277E+01    -0.105770E+00     0.798026E-01     0.285511E-03
     1995     0.231784E+01    -0.105557E+00     0.796614E-01     0.284951E-03
     1996     0.231291E+01    -0.105347E+00     0.795208E-01     0.284394E-03
     1997     0.230800E+01    -0.105137E+00     0.793808E-01     0.283839E-03
     1998     0.230309E+01    -0.104929E+00     0.792414E-01     0.283287E-03
     1999     0.229819E+01    -0.104723E+00     0.791026E-01     0.282737E-03
     2000     0.229330E+01    -0.104518E+00     0.789646E-01     0.282190E-03
     2001     0.228841E+01    -0.104315E+00     0.788270E-01     0.281645E-03
     2002     0.228354E+01    -0.104114E+00     0.786901E-01     0.281102E-03
     2003     0.227867E+01    -0.103914E+00     0.785538E-01     0.280562E-03
     2004     0.227381E+01    -0.103716E+00     0.784181E-01     0.280024E-03
     2005     0.226896E+01    -0.103519E+00     0.782829E-01     0.279489E-03
     2006     0.226411E+01    -0.103324E+00     0.781483E-01     0.278955E-03
     2007     0.225928E+01    -0.103130E+00     0.780143E-01     0.278423E-03
     2008     0.225445E+01    -0.102938E+00     0.778808E-01     0.277893E-03
     2009     0.224964E+01    -0.102747E+00     0.777479E-01     0.277365E-03
     2010     0.224483E+01    -0.102558E+00     0.776154E-01     0.276839E-03
     2011     0.224002E+01    -0.102371E+00     0.774835E-01     0.276314E-03
     2012     0.223523E+01    -0.102185E+00     0.773521E-01     0.275791E-03
     2013     0.223045E+01    -0.102001E+00     0.772211E-01     0.275269E-03
     2014     0.222567E+01    -0.101819E+00     0.770907E-01     0.274748E-03
     2015     0.222091E+01    -0.101638E+00     0.769607E-01     0.274229E-03
     2016     0.221616E+01    -0.101458E+00     0.768313E-01     0.273710E-03
     2017     0.221141E+01    -0.101280E+00     0.767022E-01     0.273193E-03
     2018     0.220667E+01    -0.101104E+00     0.765736E-01     0.272677E-03
     2019     0.220194E+01    -0.100929E+00     0.764454E-01     0.272161E-03
     2020     0.219722E+01    -0.100756E+00     0.763177E-01     0.271646E-03
     2021     0.219252E+01    -0.100584E+00     0.761904E-01     0.271132E-03
     2022     0.218781E+01    -0.100414E+00     0.760635E-01     0.270619E-03
     2023     0.218312E+01    -0.100245E+00     0.759369E-01     0.270106E-03
     2024     0.217844E+01    -0.100078E+00     0.758108E-01     0.269593E-03
     2025     0.217378E+01    -0.999123E-01     0.756851E-01     0.269081E-03
     2026     0.216911E+01    -0.997482E-01     0.755597E-01     0.268569E-03
     2027     0.216446E+01    -0.995857E-01     0.754347E-01     0.268056E-03
     2028     0.215982E+01    -0.994247E-01     0.753100E-01     0.267544E-03
     2029     0.215519E+01    -0.992653E-01     0.751857E-01     0.267032E-03
     2030     0.215057E+01    -0.991073E-01     0.750617E-01     0.266520E-03
     2031     0.214596E+01    -0.989509E-01     0.749379E-01     0.266007E-03
     2032     0.214136E+01    -0.987960E-01     0.748146E-01     0.265494E-03
     2033     0.213677E+01    -0.986426E-01     0.746915E-01     0.264981E-03
     2034     0.213219E+01    -0.984908E-01     0.745687E-01     0.264467E-03
     2035     0.212762E+01    -0.983406E-01     0.744462E-01     0.263952E-03
     2036     0.212306E+01    -0.981915E-01     0.743239E-01     0.263437E-03
     2037     0.211852E+01    -0.980444E-01     0.742020E-01     0.262920E-03
     2038     0.211397E+01    -0.978983E-01     0.740802E-01     0.262404E-03
     2039     0.210945E+01    -0.977544E-01     0.739587E-01     0.261885E-03
     2040     0.210494E+01    -0.976115E-01     0.738374E-01     0.261366E-03
     2041     0.210043E+01    -0.974700E-01     0.737164E-01     0.260845E-03
     2042     0.209594E+01    -0.973303E-01     0.735955E-01     0.260324E-03
     2043     0.209145E+01    -0.971921E-01     0.734749E-01     0.259801E-03
     2044     0.208699E+01    -0.970550E-01     0.733545E-01     0.259276E-03
     2045     0.208253E+01    -0.969198E-01     0.732342E-01     0.258750E-03
     2046     0.207807E+01    -0.967862E-01     0.731141E-01     0.258222E-03
     2047     0.207364E+01    -0.966537E-01     0.729942E-01     0.257693E-03
     2048     0.206921E+01    -0.965229E-01     0.728744E-01     0.257161E-03
     2049     0.206480E+01    -0.963935E-01     0.727548E-01     0.256628E-03
     2050     0.206040E+01    -0.962655E-01     0.726353E-01     0.256092E-03
     2051     0.205601E+01    -0.961390E-01     0.725159E-01     0.255555E-03
     2052     0.205163E+01    -0.960142E-01     0.723966E-01     0.255015E-03
     2053     0.204726E+01    -0.958904E-01     0.722774E-01     0.254474E-03
     2054     0.204291E+01    -0.957682E-01     0.721584E-01     0.253931E-03
     2055     0.203856E+01    -0.956476E-01     0.720394E-01     0.253386E-03
     2056     0.203423E+01    -0.955283E-01     0.719206E-01     0.252840E-03
     2057     0.202991E+01    -0.954100E-01     0.718018E-01     0.252293E-03
     2058     0.202560E+01    -0.952930E-01     0.716832E-01     0.251745E-03
     2059     0.202131E+01    -0.951776E-01     0.715645E-01     0.251195E-03
     2060     0.201702E+01    -0.950634E-01     0.714460E-01     0.250645E-03
     2061     0.201275E+01    -0.949500E-01     0.713275E-01     0.250094E-03
     2062     0.200848E+01    -0.948382E-01     0.712090E-01     0.249543E-03
     2063     0.200424E+01    -0.947272E-01     0.710906E-01     0.248991E-03
     2064     0.200000E+01    -0.946175E-01     0.709723E-01     0.248438E-03
     2065     0.199578E+01    -0.945089E-01     0.708540E-01     0.247886E-03
     2066     0.199156E+01    -0.944013E-01     0.707357E-01     0.247334E-03
     2067     0.198736E+01    -0.942944E-01     0.706175E-01     0.246781E-03
     2068     0.198317E+01    -0.941893E-01     0.704992E-01     0.246229E-03
     2069     0.197899E+01    -0.940845E-01     0.703810E-01     0.245678E-03
     2070     0.197483E+01    -0.939810E-01     0.702628E-01     0.245127E-03
     2071     0.197068E+01    -0.938784E-01     0.701446E-01     0.244577E-03
     2072     0.196653E+01    -0.937762E-01     0.700264E-01     0.244027E-03
     2073     0.196241E+01    -0.936754E-01     0.699082E-01     0.243479E-03
     2074     0.195829E+01    -0.935754E-01     0.697900E-01     0.242932E-03
     2075     0.195418E+01    -0.934763E-01     0.696717E-01     0.242386E-03
     2076     0.195009E+01    -0.933777E-01     0.695533E-01     0.241841E-03
     2077     0.194601E+01    -0.932799E-01     0.694350E-01     0.241298E-03
     2078     0.194194E+01    -0.931831E-01     0.693166E-01     0.240757E-03
     2079     0.193789E+01    -0.930867E-01     0.691983E-01     0.240217E-03
     2080     0.193384E+01    -0.929910E-01     0.690798E-01     0.239680E-03
     2081     0.192981E+01    -0.928960E-01     0.689612E-01     0.239144E-03
     2082     0.192578E+01    -0.928016E-01     0.688426E-01     0.238611E-03
     2083     0.192178E+01    -0.927082E-01     0.687240E-01     0.238080E-03
     2084     0.191778E+01    -0.926149E-01     0.686052E-01     0.237552E-03
     2085     0.191379E+01    -0.925225E-01     0.684864E-01     0.237027E-03
     2086     0.190982E+01    -0.924302E-01     0.683675E-01     0.236504E-03
     2087     0.190586E+01    -0.923385E-01     0.682485E-01     0.235985E-03
     2088     0.190192E+01    -0.922474E-01     0.681293E-01     0.235468E-03
     2089     0.189798E+01    -0.921568E-01     0.680101E-01     0.234955E-03
     2090     0.189406E+01    -0.920663E-01     0.678907E-01     0.234445E-03
     2091     0.189015E+01    -0.919761E-01     0.677713E-01     0.233939E-03
     2092     0.188625E+01    -0.918867E-01     0.676517E-01     0.233436E-03
     2093     0.188237E+01    -0.917972E-01     0.675319E-01     0.232937E-03
     2094     0.187849E+01    -0.917083E-01     0.674120E-01     0.232443E-03
     2095     0.187463E+01    -0.916196E-01     0.672920E-01     0.231952E-03
     2096     0.187078E+01    -0.915310E-01     0.671719E-01     0.231466E-03
     2097     0.186694E+01    -0.914427E-01     0.670516E-01     0.230984E-03
     2098     0.186312E+01    -0.913545E-01     0.669311E-01     0.230506E-03
     2099     0.185931E+01    -0.912665E-01     0.668104E-01     0.230033E-03
     2100     0.185551E+01    -0.911784E-01     0.666896E-01     0.229565E-03
     2101     0.185172E+01    -0.910909E-01     0.665686E-01     0.229102E-03
     2102     0.184795E+01    -0.910030E-01     0.664474E-01     0.228644E-03
     2103     0.184418E+01    -0.909153E-01     0.663260E-01     0.228190E-03
     2104     0.184044E+01    -0.908279E-01     0.662044E-01     0.227741E-03
     2105     0.183670E+01    -0.907403E-01     0.660828E-01     0.227297E-03
     2106     0.183298E+01    -0.906525E-01     0.659608E-01     0.226856E-03
     2107     0.182926E+01    -0.905651E-01     0.658388E-01     0.226420E-03
     2108     0.182556E+01    -0.904772E-01     0.657165E-01     0.225988E-03
     2109     0.182187E+01    -0.903894E-01     0.655942E-01     0.225559E-03
     2110     0.181819E+01    -0.903018E-01     0.654716E-01     0.225134E-03
     2111     0.181452E+01    -0.902135E-01     0.653489E-01     0.224713E-03
     2112     0.181087E+01    -0.901257E-01     0.652260E-01     0.224294E-03
     2113     0.180722E+01    -0.900372E-01     0.651029E-01     0.223880E-03
     2114     0.180359E+01    -0.899487E-01     0.649796E-01     0.223468E-03
     2115     0.179997E+01    -0.898601E-01     0.648563E-01     0.223059E-03
     2116     0.179635E+01    -0.897712E-01     0.647328E-01     0.222653E-03
     2117     0.179275E+01    -0.896822E-01     0.646091E-01     0.222250E-03
     2118     0.178917E+01    -0.895925E-01     0.644853E-01     0.221849E-03
     2119     0.178559E+01    -0.895028E-01     0.643613E-01     0.221450E-03
     2120     0.178202E+01    -0.894129E-01     0.642372E-01     0.221054E-03
     2121     0.177846E+01    -0.893227E-01     0.641129E-01     0.220659E-03
     2122     0.177492E+01    -0.892320E-01     0.639885E-01     0.220267E-03
     2123     0.177138E+01    -0.891409E-01     0.638639E-01     0.219876E-03
     2124     0.176786E+01    -0.890494E-01     0.637392E-01     0.219487E-03
     2125     0.176434E+01    -0.889577E-01     0.636143E-01     0.219100E-03
     2126     0.176084E+01    -0.888651E-01     0.634894E-01     0.218713E-03
     2127     0.175735E+01    -0.887723E-01     0.633642E-01     0.218329E-03
     2128     0.175386E+01    -0.886793E-01     0.632390E-01     0.217945E-03
     2129     0.175039E+01    -0.885853E-01     0.631135E-01     0.217561E-03
     2130     0.174692E+01    -0.884910E-01     0.629880E-01     0.217179E-03
     2131     0.174347E+01    -0.883963E-01     0.628624E-01     0.216797E-03
     2132     0.174002E+01    -0.883010E-01     0.627366E-01     0.216416E-03
     2133     0.173659E+01    -0.882048E-01     0.626107E-01     0.216035E-03
     2134     0.173316E+01    -0.881082E-01     0.624846E-01     0.215654E-03
     2135     0.172974E+01    -0.880108E-01     0.623585E-01     0.215273E-03
     2136     0.172634E+01    -0.879129E-01     0.622322E-01     0.214892E-03
     2137     0.172294E+01    -0.878144E-01     0.621058E-01     0.214511E-03
     2138     0.171955E+01    -0.877154E-01     0.619793E-01     0.214130E-03
     2139     0.171617E+01    -0.876154E-01     0.618527E-01     0.213747E-03
     2140     0.171280E+01    -0.875146E-01     0.617259E-01     0.213364E-03
     2141     0.170944E+01    -0.874130E-01     0.615990E-01     0.212981E-03
     2142     0.170609E+01    -0.873106E-01     0.614721E-01     0.212596E-03
     2143     0.170274E+01    -0.872077E-01     0.613450E-01     0.212210E-03
     2144     0.169941E+01    -0.871038E-01     0.612178E-01     0.211823E-03
     2145     0.169609E+01    -0.869991E-01     0.610905E-01     0.211434E-03
     2146     0.169277E+01    -0.868934E-01     0.609631E-01     0.211044E-03
     2147     0.168945E+01    -0.867869E-01     0.608356E-01     0.210652E-03
     2148     0.168615E+01    -0.866795E-01     0.607080E-01     0.210258E-03
     2149     0.168287E+01    -0.865711E-01     0.605803E-01     0.209863E-03
     2150     0.167958E+01    -0.864618E-01     0.604525E-01     0.209464E-03
     2151     0.167630E+01    -0.863515E-01     0.603246E-01     0.209064E-03
     2152     0.167303E+01    -0.862403E-01     0.601966E-01     0.208662E-03
     2153     0.166977E+01    -0.861281E-01     0.600685E-01     0.208257E-03
     2154     0.166652E+01    -0.860149E-01     0.599404E-01     0.207851E-03
     2155     0.166327E+01    -0.859006E-01     0.598122E-01     0.207442E-03
     2156     0.166004E+01    -0.857855E-01     0.596839E-01     0.207032E-03
     2157     0.165681E+01    -0.856693E-01     0.595556E-01     0.206620E-03
     2158     0.165358E+01    -0.855522E-01     0.594272E-01     0.206206E-03
     2159     0.165037E+01    -0.854341E-01     0.592988E-01     0.205791E-03
     2160     0.164716E+01    -0.853150E-01     0.591704E-01     0.205374E-03
     2161     0.164396E+01    -0.851949E-01     0.590419E-01     0.204957E-03
     2162     0.164077E+01    -0.850738E-01     0.589133E-01     0.204537E-03
     2163     0.163758E+01    -0.849518E-01     0.587848E-01     0.204117E-03
     2164     0.163440E+01    -0.848287E-01     0.586563E-01     0.203696E-03
     2165     0.163123E+01    -0.847047E-01     0.585278E-01     0.203273E-03
     2166     0.162806E+01    -0.845796E-01     0.583992E-01     0.202850E-03
     2167     0.162490E+01    -0.844536E-01     0.582707E-01     0.202426E-03
     2168     0.162175E+01    -0.843266E-01     0.581422E-01     0.202002E-03
     2169     0.161860E+01    -0.841986E-01     0.580137E-01     0.201577E-03
     2170     0.161546E+01    -0.840696E-01     0.578853E-01     0.201151E-03
     2171     0.161233E+01    -0.839394E-01     0.577568E-01     0.200725E-03
     2172     0.160920E+01    -0.838087E-01     0.576285E-01     0.200299E-03
     2173     0.160608E+01    -0.836767E-01     0.575002E-01     0.199873E-03
     2174     0.160296E+01    -0.835435E-01     0.573719E-01     0.199447E-03
     2175     0.159985E+01    -0.834093E-01     0.572437E-01     0.199020E-03
     2176     0.159675E+01    -0.832746E-01     0.571155E-01     0.198594E-03
     2177     0.159365E+01    -0.831383E-01     0.569874E-01     0.198168E-03
     2178     0.159056E+01    -0.830013E-01     0.568595E-01     0.197743E-03
     2179     0.158747E+01    -0.828634E-01     0.567316E-01     0.197317E-03
     2180     0.158439E+01    -0.827242E-01     0.566038E-01     0.196893E-03
     2181     0.158132E+01    -0.825844E-01     0.564761E-01     0.196468E-03
     2182     0.157824E+01    -0.824431E-01     0.563485E-01     0.196045E-03
     2183     0.157518E+01    -0.823009E-01     0.562210E-01     0.195623E-03
     2184     0.157212E+01    -0.821580E-01     0.560937E-01     0.195201E-03
     2185     0.156906E+01    -0.820141E-01     0.559665E-01     0.194781E-03
     2186     0.156601E+01    -0.818688E-01     0.558395E-01     0.194361E-03
     2187     0.156297E+01    -0.817227E-01     0.557126E-01     0.193943E-03
     2188     0.155993E+01    -0.815755E-01     0.555858E-01     0.193526E-03
     2189     0.155689E+01    -0.814274E-01     0.554591E-01     0.193110E-03
     2190     0.155386E+01    -0.812783E-01     0.553326E-01     0.192696E-03
     2191     0.155083E+01    -0.811278E-01     0.552063E-01     0.192284E-03
     2192     0.154781E+01    -0.809767E-01     0.550802E-01     0.191873E-03
     2193     0.154479E+01    -0.808246E-01     0.549542E-01     0.191464E-03
     2194     0.154178E+01    -0.806714E-01     0.548285E-01     0.191057E-03
     2195     0.153876E+01    -0.805171E-01     0.547030E-01     0.190652E-03
     2196     0.153576E+01    -0.803614E-01     0.545776E-01     0.190249E-03
     2197     0.153276E+01    -0.802054E-01     0.544524E-01     0.189848E-03
     2198     0.152976E+01    -0.800478E-01     0.543275E-01     0.189450E-03
     2199     0.152676E+01    -0.798893E-01     0.542028E-01     0.189053E-03
     2200     0.152377E+01    -0.797299E-01     0.540783E-01     0.188660E-03
     2201     0.152079E+01    -0.795697E-01     0.539541E-01     0.188269E-03
     2202     0.151780E+01    -0.794083E-01     0.538300E-01     0.187880E-03
     2203     0.151482E+01    -0.792456E-01     0.537063E-01     0.187494E-03
     2204     0.151185E+01    -0.790821E-01     0.535827E-01     0.187110E-03
     2205     0.150887E+01    -0.789177E-01     0.534595E-01     0.186729E-03
     2206     0.150591E+01    -0.787522E-01     0.533365E-01     0.186350E-03
     2207     0.150294E+01    -0.785863E-01     0.532137E-01     0.185973E-03
     2208     0.149998E+01    -0.784191E-01     0.530912E-01     0.185599E-03
     2209     0.149702E+01    -0.782510E-01     0.529690E-01     0.185227E-03
     2210     0.149406E+01    -0.780821E-01     0.528471E-01     0.184857E-03
     2211     0.149111E+01    -0.779123E-01     0.527254E-01     0.184489E-03
     2212     0.148815E+01    -0.777418E-01     0.526041E-01     0.184123E-03
     2213     0.148521E+01    -0.775704E-01     0.524830E-01     0.183760E-03
     2214     0.148227E+01    -0.773980E-01     0.523622E-01     0.183398E-03
     2215     0.147932E+01    -0.772251E-01     0.522417E-01     0.183038E-03
     2216     0.147638E+01    -0.770516E-01     0.521215E-01     0.182680E-03
     2217     0.147345E+01    -0.768771E-01     0.520016E-01     0.182324E-03
     2218     0.147052E+01    -0.767018E-01     0.518820E-01     0.181970E-03
     2219     0.146759E+01    -0.765262E-01     0.517628E-01     0.181617E-03
     2220     0.146466E+01    -0.763495E-01     0.516439E-01     0.181266E-03
     2221     0.146174E+01    -0.761727E-01     0.515253E-01     0.180917E-03
     2222     0.145882E+01    -0.759946E-01     0.514070E-01     0.180570E-03
     2223     0.145590E+01    -0.758164E-01     0.512891E-01     0.180224E-03
     2224     0.145298E+01    -0.756373E-01     0.511715E-01     0.179879E-03
     2225     0.145007E+01    -0.754576E-01     0.510542E-01     0.179537E-03
     2226     0.144716E+01    -0.752776E-01     0.509373E-01     0.179195E-03
     2227     0.144425E+01    -0.750970E-01     0.508207E-01     0.178855E-03
     2228     0.144134E+01    -0.749155E-01     0.507045E-01     0.178516E-03
     2229     0.143844E+01    -0.747338E-01     0.505887E-01     0.178179E-03
     2230     0.143554E+01    -0.745516E-01     0.504732E-01     0.177843E-03
     2231     0.143264E+01    -0.743690E-01     0.503581E-01     0.177508E-03
     2232     0.142974E+01    -0.741858E-01     0.502433E-01     0.177174E-03
     2233     0.142685E+01    -0.740021E-01     0.501290E-01     0.176841E-03
     2234     0.142395E+01    -0.738182E-01     0.500150E-01     0.176510E-03
     2235     0.142107E+01    -0.736337E-01     0.499014E-01     0.176179E-03
     2236     0.141818E+01    -0.734489E-01     0.497882E-01     0.175849E-03
     2237     0.141529E+01    -0.732638E-01     0.496754E-01     0.175521E-03
     2238     0.141241E+01    -0.730783E-01     0.495631E-01     0.175193E-03
     2239     0.140953E+01    -0.728928E-01     0.494511E-01     0.174866E-03
     2240     0.140664E+01    -0.727068E-01     0.493395E-01     0.174540E-03
     2241     0.140376E+01    -0.725204E-01     0.492284E-01     0.174215E-03
     2242     0.140089E+01    -0.723338E-01     0.491176E-01     0.173890E-03
     2243     0.139801E+01    -0.721470E-01     0.490073E-01     0.173566E-03
     2244     0.139514E+01    -0.719596E-01     0.488974E-01     0.173243E-03
     2245     0.139227E+01    -0.717723E-01     0.487879E-01     0.172920E-03
     2246     0.138940E+01    -0.715851E-01     0.486790E-01     0.172598E-03
     2247     0.138653E+01    -0.713971E-01     0.485704E-01     0.172276E-03
     2248     0.138367E+01    -0.712096E-01     0.484623E-01     0.171955E-03
     2249     0.138080E+01    -0.710216E-01     0.483546E-01     0.171634E-03
     2250     0.137794E+01    -0.708334E-01     0.482474E-01     0.171313E-03
     2251     0.137508E+01    -0.706452E-01     0.481406E-01     0.170993E-03
     2252     0.137222E+01    -0.704571E-01     0.480343E-01     0.170673E-03
     2253     0.136935E+01    -0.702689E-01     0.479285E-01     0.170353E-03
     2254     0.136650E+01    -0.700807E-01     0.478231E-01     0.170034E-03
     2255     0.136365E+01    -0.698922E-01     0.477182E-01     0.169715E-03
     2256     0.136079E+01    -0.697040E-01     0.476138E-01     0.169396E-03
     2257     0.135793E+01    -0.695157E-01     0.475098E-01     0.169077E-03
     2258     0.135508E+01    -0.693272E-01     0.474062E-01     0.168758E-03
     2259     0.135224E+01    -0.691390E-01     0.473031E-01     0.168439E-03
     2260     0.134939E+01    -0.689511E-01     0.472004E-01     0.168120E-03
     2261     0.134654E+01    -0.687629E-01     0.470983E-01     0.167802E-03
     2262     0.134370E+01    -0.685750E-01     0.469965E-01     0.167483E-03
     2263     0.134085E+01    -0.683872E-01     0.468952E-01     0.167164E-03
     2264     0.133801E+01    -0.681996E-01     0.467943E-01     0.166846E-03
     2265     0.133517E+01    -0.680121E-01     0.466939E-01     0.166527E-03
     2266     0.133234E+01    -0.678248E-01     0.465940E-01     0.166208E-03
     2267     0.132950E+01    -0.676377E-01     0.464944E-01     0.165889E-03
     2268     0.132667E+01    -0.674509E-01     0.463953E-01     0.165570E-03
     2269     0.132384E+01    -0.672643E-01     0.462967E-01     0.165251E-03
     2270     0.132101E+01    -0.670780E-01     0.461985E-01     0.164931E-03
     2271     0.131818E+01    -0.668919E-01     0.461008E-01     0.164612E-03
     2272     0.131535E+01    -0.667062E-01     0.460035E-01     0.164292E-03
     2273     0.131253E+01    -0.665208E-01     0.459066E-01     0.163972E-03
     2274     0.130970E+01    -0.663357E-01     0.458101E-01     0.163651E-03
     2275     0.130689E+01    -0.661510E-01     0.457142E-01     0.163330E-03
     2276     0.130407E+01    -0.659667E-01     0.456186E-01     0.163009E-03
     2277     0.130125E+01    -0.657827E-01     0.455234E-01     0.162688E-03
     2278     0.129844E+01    -0.655992E-01     0.454287E-01     0.162366E-03
     2279     0.129563E+01    -0.654161E-01     0.453344E-01     0.162043E-03
     2280     0.129282E+01    -0.652335E-01     0.452406E-01     0.161720E-03
     2281     0.129001E+01    -0.650513E-01     0.451472E-01     0.161397E-03
     2282     0.128720E+01    -0.648697E-01     0.450542E-01     0.161073E-03
     2283     0.128440E+01    -0.646885E-01     0.449617E-01     0.160749E-03
     2284     0.128160E+01    -0.645079E-01     0.448695E-01     0.160424E-03
     2285     0.127880E+01    -0.643278E-01     0.447778E-01     0.160099E-03
     2286     0.127601E+01    -0.641484E-01     0.446865E-01     0.159772E-03
     2287     0.127321E+01    -0.639694E-01     0.445957E-01     0.159446E-03
     2288     0.127042E+01    -0.637911E-01     0.445052E-01     0.159118E-03
     2289     0.126763E+01    -0.636135E-01     0.444152E-01     0.158790E-03
     2290     0.126485E+01    -0.634364E-01     0.443256E-01     0.158461E-03
     2291     0.126207E+01    -0.632601E-01     0.442364E-01     0.158132E-03
     2292     0.125928E+01    -0.630844E-01     0.441477E-01     0.157801E-03
     2293     0.125650E+01    -0.629094E-01     0.440593E-01     0.157470E-03
     2294     0.125373E+01    -0.627352E-01     0.439715E-01     0.157138E-03
     2295     0.125095E+01    -0.625616E-01     0.438839E-01     0.156805E-03
     2296     0.124818E+01    -0.623889E-01     0.437968E-01     0.156471E-03
     2297     0.124541E+01    -0.622169E-01     0.437101E-01     0.156137E-03
     2298     0.124265E+01    -0.620457E-01     0.436238E-01     0.155801E-03
     2299     0.123988E+01    -0.618754E-01     0.435380E-01     0.155465E-03
     2300     0.123712E+01    -0.617058E-01     0.434525E-01     0.155127E-03
     2301     0.123437E+01    -0.615372E-01     0.433675E-01     0.154789E-03
     2302     0.123161E+01    -0.613694E-01     0.432828E-01     0.154449E-03
     2303     0.122886E+01    -0.612024E-01     0.431986E-01     0.154109E-03
     2304     0.122611E+01    -0.610363E-01     0.431148E-01     0.153768E-03
     2305     0.122336E+01    -0.608710E-01     0.430312E-01     0.153426E-03
     2306     0.122062E+01    -0.607067E-01     0.429482E-01     0.153084E-03
     2307     0.121788E+01    -0.605433E-01     0.428655E-01     0.152741E-03
     2308     0.121514E+01    -0.603807E-01     0.427832E-01     0.152398E-03
     2309     0.121241E+01    -0.602190E-01     0.427012E-01     0.152055E-03
     2310     0.120967E+01    -0.600582E-01     0.426196E-01     0.151711E-03
     2311     0.120695E+01    -0.598982E-01     0.425384E-01     0.151368E-03
     2312     0.120422E+01    -0.597392E-01     0.424575E-01     0.151024E-03
     2313     0.120150E+01    -0.595810E-01     0.423771E-01     0.150680E-03
     2314     0.119878E+01    -0.594239E-01     0.422969E-01     0.150337E-03
     2315     0.119607E+01    -0.592675E-01     0.422170E-01     0.149994E-03
     2316     0.119336E+01    -0.591121E-01     0.421375E-01     0.149651E-03
     2317     0.119065E+01    -0.589576E-01     0.420584E-01     0.149308E-03
     2318     0.118795E+01    -0.588041E-01     0.419796E-01     0.148966E-03
     2319     0.118524E+01    -0.586514E-01     0.419010E-01     0.148625E-03
     2320     0.118255E+01    -0.584997E-01     0.418228E-01     0.148284E-03
     2321     0.117986E+01    -0.583489E-01     0.417450E-01     0.147944E-03
     2322     0.117717E+01    -0.581990E-01     0.416674E-01     0.147605E-03
     2323     0.117448E+01    -0.580501E-01     0.415901E-01     0.147267E-03
     2324     0.117180E+01    -0.579022E-01     0.415132E-01     0.146929E-03
     2325     0.116913E+01    -0.577551E-01     0.414365E-01     0.146593E-03
     2326     0.116645E+01    -0.576091E-01     0.413601E-01     0.146259E-03
     2327     0.116379E+01    -0.574640E-01     0.412840E-01     0.145925E-03
     2328     0.116112E+01    -0.573198E-01     0.412082E-01     0.145593E-03
     2329     0.115846E+01    -0.571766E-01     0.411327E-01     0.145263E-03
     2330     0.115581E+01    -0.570344E-01     0.410574E-01     0.144934E-03
     2331     0.115315E+01    -0.568931E-01     0.409824E-01     0.144606E-03
     2332     0.115051E+01    -0.567528E-01     0.409077E-01     0.144281E-03
     2333     0.114786E+01    -0.566135E-01     0.408332E-01     0.143957E-03
     2334     0.114522E+01    -0.564752E-01     0.407589E-01     0.143635E-03
     2335     0.114259E+01    -0.563378E-01     0.406850E-01     0.143315E-03
     2336     0.113996E+01    -0.562015E-01     0.406112E-01     0.142998E-03
     2337     0.113734E+01    -0.560661E-01     0.405377E-01     0.142682E-03
     2338     0.113472E+01    -0.559318E-01     0.404644E-01     0.142369E-03
     2339     0.113210E+01    -0.557984E-01     0.403914E-01     0.142058E-03
     2340     0.112950E+01    -0.556661E-01     0.403186E-01     0.141750E-03
     2341     0.112689E+01    -0.555347E-01     0.402460E-01     0.141444E-03
     2342     0.112429E+01    -0.554043E-01     0.401736E-01     0.141141E-03
     2343     0.112170E+01    -0.552750E-01     0.401014E-01     0.140841E-03
     2344     0.111910E+01    -0.551468E-01     0.400294E-01     0.140543E-03
     2345     0.111652E+01    -0.550194E-01     0.399577E-01     0.140248E-03
     2346     0.111394E+01    -0.548932E-01     0.398861E-01     0.139957E-03
     2347     0.111136E+01    -0.547680E-01     0.398147E-01     0.139668E-03
     2348     0.110880E+01    -0.546438E-01     0.397435E-01     0.139383E-03
     2349     0.110623E+01    -0.545207E-01     0.396724E-01     0.139101E-03
     2350     0.110368E+01    -0.543986E-01     0.396016E-01     0.138822E-03
     2351     0.110112E+01    -0.542775E-01     0.395309E-01     0.138547E-03
     2352     0.109857E+01    -0.541575E-01     0.394604E-01     0.138275E-03
     2353     0.109603E+01    -0.540385E-01     0.393901E-01     0.138006E-03
     2354     0.109350E+01    -0.539205E-01     0.393199E-01     0.137740E-03
     2355     0.109096E+01    -0.538036E-01     0.392499E-01     0.137478E-03
     2356     0.108844E+01    -0.536876E-01     0.391800E-01     0.137218E-03
     2357     0.108592E+01    -0.535727E-01     0.391102E-01     0.136962E-03
     2358     0.108341E+01    -0.534587E-01     0.390406E-01     0.136707E-03
     2359     0.108090E+01    -0.533456E-01     0.389712E-01     0.136456E-03
     2360     0.107839E+01    -0.532336E-01     0.389019E-01     0.136207E-03
     2361     0.107590E+01    -0.531225E-01     0.388327E-01     0.135961E-03
     2362     0.107341E+01    -0.530123E-01     0.387635E-01     0.135717E-03
     2363     0.107092E+01    -0.529032E-01     0.386945E-01     0.135475E-03
     2364     0.106844E+01    -0.527948E-01     0.386257E-01     0.135235E-03
     2365     0.106597E+01    -0.526874E-01     0.385570E-01     0.134998E-03
     2366     0.106350E+01    -0.525809E-01     0.384884E-01     0.134762E-03
     2367     0.106104E+01    -0.524754E-01     0.384198E-01     0.134528E-03
     2368     0.105858E+01    -0.523706E-01     0.383514E-01     0.134296E-03
     2369     0.105613E+01    -0.522668E-01     0.382831E-01     0.134066E-03
     2370     0.105368E+01    -0.521639E-01     0.382148E-01     0.133837E-03
     2371     0.105124E+01    -0.520618E-01     0.381466E-01     0.133610E-03
     2372     0.104881E+01    -0.519606E-01     0.380786E-01     0.133384E-03
     2373     0.104638E+01    -0.518601E-01     0.380106E-01     0.133159E-03
     2374     0.104396E+01    -0.517606E-01     0.379426E-01     0.132935E-03
     2375     0.104155E+01    -0.516618E-01     0.378747E-01     0.132712E-03
     2376     0.103914E+01    -0.515639E-01     0.378069E-01     0.132491E-03
     2377     0.103674E+01    -0.514667E-01     0.377391E-01     0.132270E-03
     2378     0.103434E+01    -0.513704E-01     0.376715E-01     0.132050E-03
     2379     0.103195E+01    -0.512748E-01     0.376038E-01     0.131830E-03
     2380     0.102956E+01    -0.511800E-01     0.375362E-01     0.131611E-03
     2381     0.102718E+01    -0.510860E-01     0.374686E-01     0.131393E-03
     2382     0.102481E+01    -0.509927E-01     0.374011E-01     0.131174E-03
     2383     0.102245E+01    -0.509002E-01     0.373336E-01     0.130957E-03
     2384     0.102009E+01    -0.508084E-01     0.372661E-01     0.130739E-03
     2385     0.101773E+01    -0.507173E-01     0.371986E-01     0.130521E-03
     2386     0.101538E+01    -0.506270E-01     0.371312E-01     0.130303E-03
     2387     0.101304E+01    -0.505373E-01     0.370638E-01     0.130085E-03
     2388     0.101071E+01    -0.504483E-01     0.369964E-01     0.129867E-03
     2389     0.100838E+01    -0.503601E-01     0.369290E-01     0.129648E-03
     2390     0.100606E+01    -0.502725E-01     0.368616E-01     0.129429E-03
     2391     0.100374E+01    -0.501856E-01     0.367941E-01     0.129209E-03
     2392     0.100143E+01    -0.500993E-01     0.367268E-01     0.128989E-03
     2393     0.999129E+00    -0.500138E-01     0.366593E-01     0.128768E-03
     2394     0.996832E+00    -0.499288E-01     0.365918E-01     0.128546E-03
     2395     0.994542E+00    -0.498445E-01     0.365244E-01     0.128323E-03
     2396     0.992258E+00    -0.497608E-01     0.364569E-01     0.128099E-03
     2397     0.989981E+00    -0.496777E-01     0.363893E-01     0.127874E-03
     2398     0.987710E+00    -0.495952E-01     0.363218E-01     0.127648E-03
     2399     0.985446E+00    -0.495133E-01     0.362542E-01     0.127420E-03
     2400     0.983189E+00    -0.494319E-01     0.361866E-01     0.127191E-03
     2401     0.980938E+00    -0.493512E-01     0.361189E-01     0.126960E-03
     2402     0.978693E+00    -0.492710E-01     0.360512E-01     0.126728E-03
     2403     0.976456E+00    -0.491914E-01     0.359834E-01     0.126494E-03
     2404     0.974225E+00    -0.491124E-01     0.359156E-01     0.126259E-03
     2405     0.972000E+00    -0.490338E-01     0.358477E-01     0.126022E-03
     2406     0.969782E+00    -0.489557E-01     0.357798E-01     0.125785E-03
     2407     0.967570E+00    -0.488782E-01     0.357118E-01     0.125546E-03
     2408     0.965365E+00    -0.488011E-01     0.356438E-01     0.125306E-03
     2409     0.963166E+00    -0.487245E-01     0.355757E-01     0.125066E-03
     2410     0.960975E+00    -0.486483E-01     0.355075E-01     0.124824E-03
     2411     0.958789E+00    -0.485725E-01     0.354394E-01     0.124581E-03
     2412     0.956609E+00    -0.484973E-01     0.353711E-01     0.124338E-03
     2413     0.954437E+00    -0.484224E-01     0.353029E-01     0.124093E-03
     2414     0.952270E+00    -0.483479E-01     0.352345E-01     0.123849E-03
     2415     0.950111E+00    -0.482738E-01     0.351662E-01     0.123603E-03
     2416     0.947957E+00    -0.482002E-01     0.350977E-01     0.123357E-03
     2417     0.945810E+00    -0.481268E-01     0.350293E-01     0.123111E-03
     2418     0.943668E+00    -0.480538E-01     0.349607E-01     0.122864E-03
     2419     0.941533E+00    -0.479811E-01     0.348921E-01     0.122617E-03
     2420     0.939405E+00    -0.479088E-01     0.348235E-01     0.122369E-03
     2421     0.937283E+00    -0.478368E-01     0.347548E-01     0.122121E-03
     2422     0.935168E+00    -0.477650E-01     0.346860E-01     0.121874E-03
     2423     0.933058E+00    -0.476936E-01     0.346172E-01     0.121626E-03
     2424     0.930956E+00    -0.476224E-01     0.345483E-01     0.121378E-03
     2425     0.928858E+00    -0.475515E-01     0.344794E-01     0.121130E-03
     2426     0.926767E+00    -0.474808E-01     0.344104E-01     0.120883E-03
     2427     0.924683E+00    -0.474104E-01     0.343413E-01     0.120635E-03
     2428     0.922604E+00    -0.473402E-01     0.342722E-01     0.120388E-03
     2429     0.920532E+00    -0.472701E-01     0.342031E-01     0.120142E-03
     2430     0.918467E+00    -0.472003E-01     0.341339E-01     0.119895E-03
     2431     0.916406E+00    -0.471307E-01     0.340646E-01     0.119650E-03
     2432     0.914352E+00    -0.470611E-01     0.339952E-01     0.119404E-03
     2433     0.912305E+00    -0.469918E-01     0.339258E-01     0.119160E-03
     2434     0.910264E+00    -0.469225E-01     0.338564E-01     0.118916E-03
     2435     0.908228E+00    -0.468535E-01     0.337869E-01     0.118673E-03
     2436     0.906199E+00    -0.467844E-01     0.337173E-01     0.118431E-03
     2437     0.904175E+00    -0.467156E-01     0.336476E-01     0.118190E-03
     2438     0.902158E+00    -0.466468E-01     0.335779E-01     0.117949E-03
     2439     0.900146E+00    -0.465780E-01     0.335082E-01     0.117710E-03
     2440     0.898141E+00    -0.465094E-01     0.334383E-01     0.117472E-03
     2441     0.896142E+00    -0.464407E-01     0.333685E-01     0.117235E-03
     2442     0.894148E+00    -0.463721E-01     0.332985E-01     0.116999E-03
     2443     0.892161E+00    -0.463036E-01     0.332285E-01     0.116765E-03
     2444     0.890179E+00    -0.462350E-01     0.331584E-01     0.116532E-03
     2445     0.888204E+00    -0.461664E-01     0.330883E-01     0.116300E-03
     2446     0.886234E+00    -0.460978E-01     0.330181E-01     0.116070E-03
     2447     0.884271E+00    -0.460291E-01     0.329478E-01     0.115842E-03
     2448     0.882313E+00    -0.459604E-01     0.328774E-01     0.115615E-03
     2449     0.880361E+00    -0.458917E-01     0.328071E-01     0.115390E-03
     2450     0.878415E+00    -0.458228E-01     0.327366E-01     0.115167E-03
     2451     0.876474E+00    -0.457539E-01     0.326661E-01     0.114946E-03
     2452     0.874540E+00    -0.456849E-01     0.325955E-01     0.114726E-03
     2453     0.872611E+00    -0.456158E-01     0.325248E-01     0.114509E-03
     2454     0.870688E+00    -0.455466E-01     0.324541E-01     0.114293E-03
     2455     0.868770E+00    -0.454772E-01     0.323833E-01     0.114078E-03
     2456     0.866859E+00    -0.454078E-01     0.323125E-01     0.113866E-03
     2457     0.864952E+00    -0.453382E-01     0.322416E-01     0.113655E-03
     2458     0.863052E+00    -0.452685E-01     0.321707E-01     0.113445E-03
     2459     0.861157E+00    -0.451987E-01     0.320997E-01     0.113237E-03
     2460     0.859267E+00    -0.451288E-01     0.320287E-01     0.113030E-03
     2461     0.857383E+00    -0.450587E-01     0.319576E-01     0.112825E-03
     2462     0.855504E+00    -0.449885E-01     0.318865E-01     0.112621E-03
     2463     0.853631E+00    -0.449181E-01     0.318154E-01     0.112419E-03
     2464     0.851763E+00    -0.448476E-01     0.317442E-01     0.112217E-03
     2465     0.849900E+00    -0.447769E-01     0.316730E-01     0.112017E-03
     2466     0.848042E+00    -0.447061E-01     0.316017E-01     0.111818E-03
     2467     0.846190E+00    -0.446351E-01     0.315305E-01     0.111620E-03
     2468     0.844342E+00    -0.445639E-01     0.314592E-01     0.111423E-03
     2469     0.842500E+00    -0.444925E-01     0.313880E-01     0.111227E-03
     2470     0.840663E+00    -0.444210E-01     0.313166E-01     0.111031E-03
     2471     0.838831E+00    -0.443493E-01     0.312453E-01     0.110837E-03
     2472     0.837004E+00    -0.442774E-01     0.311739E-01     0.110644E-03
     2473     0.835181E+00    -0.442053E-01     0.311026E-01     0.110451E-03
     2474     0.833364E+00    -0.441330E-01     0.310312E-01     0.110259E-03
     2475     0.831552E+00    -0.440605E-01     0.309598E-01     0.110068E-03
     2476     0.829745E+00    -0.439877E-01     0.308884E-01     0.109877E-03
     2477     0.827942E+00    -0.439148E-01     0.308171E-01     0.109687E-03
     2478     0.826144E+00    -0.438417E-01     0.307457E-01     0.109498E-03
     2479     0.824351E+00    -0.437683E-01     0.306743E-01     0.109309E-03
     2480     0.822562E+00    -0.436947E-01     0.306030E-01     0.109120E-03
     2481     0.820778E+00    -0.436209E-01     0.305316E-01     0.108932E-03
     2482     0.818999E+00    -0.435468E-01     0.304603E-01     0.108744E-03
     2483     0.817224E+00    -0.434725E-01     0.303889E-01     0.108556E-03
     2484     0.815454E+00    -0.433979E-01     0.303176E-01     0.108369E-03
     2485     0.813688E+00    -0.433231E-01     0.302463E-01     0.108182E-03
     2486     0.811927E+00    -0.432481E-01     0.301751E-01     0.107995E-03
     2487     0.810170E+00    -0.431727E-01     0.301038E-01     0.107808E-03
     2488     0.808417E+00    -0.430971E-01     0.300326E-01     0.107621E-03
     2489     0.806669E+00    -0.430213E-01     0.299614E-01     0.107434E-03
     2490     0.804924E+00    -0.429451E-01     0.298902E-01     0.107246E-03
     2491     0.803185E+00    -0.428687E-01     0.298191E-01     0.107059E-03
     2492     0.801449E+00    -0.427919E-01     0.297480E-01     0.106872E-03
     2493     0.799718E+00    -0.427149E-01     0.296770E-01     0.106684E-03
     2494     0.797990E+00    -0.426376E-01     0.296060E-01     0.106496E-03
     2495     0.796267E+00    -0.425600E-01     0.295350E-01     0.106308E-03
     2496     0.794548E+00    -0.424821E-01     0.294640E-01     0.106119E-03
     2497     0.792833E+00    -0.424039E-01     0.293932E-01     0.105930E-03
     2498     0.791121E+00    -0.423254E-01     0.293224E-01     0.105741E-03
     2499     0.789414E+00    -0.422465E-01     0.292516E-01     0.105551E-03
     2500     0.787711E+00    -0.421674E-01     0.291809E-01     0.105360E-03
     2501     0.786011E+00    -0.420879E-01     0.291103E-01     0.105169E-03
     2502     0.784315E+00    -0.420081E-01     0.290397E-01     0.104977E-03
     2503     0.782623E+00    -0.419279E-01     0.289692E-01     0.104785E-03
     2504     0.780934E+00    -0.418475E-01     0.288988E-01     0.104592E-03
     2505     0.779250E+00    -0.417667E-01     0.288284E-01     0.104398E-03
     2506     0.777569E+00    -0.416856E-01     0.287581E-01     0.104204E-03
     2507     0.775892E+00    -0.416042E-01     0.286879E-01     0.104010E-03
     2508     0.774218E+00    -0.415225E-01     0.286177E-01     0.103815E-03
     2509     0.772548E+00    -0.414406E-01     0.285476E-01     0.103620E-03
     2510     0.770882E+00    -0.413583E-01     0.284777E-01     0.103424E-03
     2511     0.769219E+00    -0.412758E-01     0.284078E-01     0.103228E-03
     2512     0.767559E+00    -0.411930E-01     0.283380E-01     0.103032E-03
     2513     0.765903E+00    -0.411099E-01     0.282683E-01     0.102835E-03
     2514     0.764251E+00    -0.410265E-01     0.281987E-01     0.102639E-03
     2515     0.762601E+00    -0.409429E-01     0.281292E-01     0.102442E-03
     2516     0.760956E+00    -0.408590E-01     0.280598E-01     0.102244E-03
     2517     0.759314E+00    -0.407748E-01     0.279905E-01     0.102047E-03
     2518     0.757674E+00    -0.406905E-01     0.279213E-01     0.101850E-03
     2519     0.756039E+00    -0.406058E-01     0.278523E-01     0.101652E-03
     2520     0.754406E+00    -0.405209E-01     0.277833E-01     0.101454E-03
     2521     0.752777E+00    -0.404358E-01     0.277145E-01     0.101257E-03
     2522     0.751151E+00    -0.403505E-01     0.276458E-01     0.101059E-03
     2523     0.749529E+00    -0.402649E-01     0.275772E-01     0.100861E-03
     2524     0.747909E+00    -0.401791E-01     0.275087E-01     0.100663E-03
     2525     0.746292E+00    -0.400930E-01     0.274404E-01     0.100466E-03
     2526     0.744680E+00    -0.400068E-01     0.273722E-01     0.100268E-03
     2527     0.743069E+00    -0.399203E-01     0.273041E-01     0.100071E-03
     2528     0.741462E+00    -0.398337E-01     0.272363E-01     0.998732E-04
     2529     0.739857E+00    -0.397469E-01     0.271685E-01     0.996760E-04
     2530     0.738256E+00    -0.396598E-01     0.271008E-01     0.994790E-04
     2531     0.736658E+00    -0.395726E-01     0.270333E-01     0.992823E-04
     2532     0.735063E+00    -0.394851E-01     0.269660E-01     0.990859E-04
     2533     0.733471E+00    -0.393976E-01     0.268988E-01     0.988898E-04
     2534     0.731881E+00    -0.393098E-01     0.268318E-01     0.986939E-04
     2535     0.730294E+00    -0.392217E-01     0.267649E-01     0.984984E-04
     2536     0.728711E+00    -0.391336E-01     0.266982E-01     0.983033E-04
     2537     0.727129E+00    -0.390454E-01     0.266316E-01     0.981086E-04
     2538     0.725551E+00    -0.389569E-01     0.265652E-01     0.979143E-04
     2539     0.723976E+00    -0.388682E-01     0.264991E-01     0.977206E-04
     2540     0.722402E+00    -0.387795E-01     0.264331E-01     0.975272E-04
     2541     0.720832E+00    -0.386906E-01     0.263672E-01     0.973345E-04
     2542     0.719264E+00    -0.386015E-01     0.263016E-01     0.971422E-04
     2543     0.717699E+00    -0.385124E-01     0.262360E-01     0.969504E-04
     2544     0.716137E+00    -0.384231E-01     0.261707E-01     0.967594E-04
     2545     0.714577E+00    -0.383336E-01     0.261056E-01     0.965690E-04
     2546     0.713019E+00    -0.382440E-01     0.260407E-01     0.963792E-04
     2547     0.711465E+00    -0.381543E-01     0.259760E-01     0.961901E-04
     2548     0.709912E+00    -0.380645E-01     0.259114E-01     0.960018E-04
     2549     0.708362E+00    -0.379746E-01     0.258471E-01     0.958142E-04
     2550     0.706815E+00    -0.378846E-01     0.257829E-01     0.956273E-04
     2551     0.705269E+00    -0.377945E-01     0.257190E-01     0.954414E-04
     2552     0.703726E+00    -0.377042E-01     0.256553E-01     0.952561E-04
     2553     0.702186E+00    -0.376140E-01     0.255918E-01     0.950717E-04
     2554     0.700648E+00    -0.375236E-01     0.255285E-01     0.948880E-04
     2555     0.699112E+00    -0.374331E-01     0.254654E-01     0.947052E-04
     2556     0.697578E+00    -0.373426E-01     0.254025E-01     0.945231E-04
     2557     0.696048E+00    -0.372521E-01     0.253398E-01     0.943418E-04
     2558     0.694519E+00    -0.371615E-01     0.252774E-01     0.941613E-04
     2559     0.692992E+00    -0.370709E-01     0.252151E-01     0.939815E-04
     2560     0.691469E+00    -0.369802E-01     0.251531E-01     0.938025E-04
     2561     0.689947E+00    -0.368895E-01     0.250913E-01     0.936242E-04
     2562     0.688428E+00    -0.367988E-01     0.250296E-01     0.934467E-04
     2563     0.686911E+00    -0.367080E-01     0.249682E-01     0.932699E-04
     2564     0.685397E+00    -0.366174E-01     0.249070E-01     0.930939E-04
     2565     0.683885E+00    -0.365266E-01     0.248461E-01     0.929186E-04
     2566     0.682375E+00    -0.364360E-01     0.247853E-01     0.927440E-04
     2567     0.680868E+00    -0.363453E-01     0.247247E-01     0.925702E-04
     2568     0.679363E+00    -0.362547E-01     0.246644E-01     0.923971E-04
     2569     0.677860E+00    -0.361641E-01     0.246043E-01     0.922246E-04
     2570     0.676360E+00    -0.360736E-01     0.245444E-01     0.920529E-04
     2571     0.674863E+00    -0.359831E-01     0.244848E-01     0.918818E-04
     2572     0.673367E+00    -0.358927E-01     0.244253E-01     0.917115E-04
     2573     0.671874E+00    -0.358024E-01     0.243661E-01     0.915419E-04
     2574     0.670383E+00    -0.357121E-01     0.243070E-01     0.913730E-04
     2575     0.668895E+00    -0.356219E-01     0.242482E-01     0.912046E-04
     2576     0.667409E+00    -0.355319E-01     0.241897E-01     0.910370E-04
     2577     0.665925E+00    -0.354419E-01     0.241313E-01     0.908701E-04
     2578     0.664444E+00    -0.353521E-01     0.240732E-01     0.907038E-04
     2579     0.662965E+00    -0.352623E-01     0.240153E-01     0.905381E-04
     2580     0.661488E+00    -0.351727E-01     0.239576E-01     0.903731E-04
     2581     0.660014E+00    -0.350832E-01     0.239002E-01     0.902088E-04
     2582     0.658542E+00    -0.349939E-01     0.238429E-01     0.900450E-04
     2583     0.657073E+00    -0.349047E-01     0.237859E-01     0.898820E-04
     2584     0.655606E+00    -0.348157E-01     0.237292E-01     0.897196E-04
     2585     0.654141E+00    -0.347268E-01     0.236725E-01     0.895577E-04
     2586     0.652678E+00    -0.346381E-01     0.236163E-01     0.893966E-04
     2587     0.651219E+00    -0.345496E-01     0.235601E-01     0.892359E-04
     2588     0.649761E+00    -0.344614E-01     0.235043E-01     0.890759E-04
     2589     0.648306E+00    -0.343732E-01     0.234487E-01     0.889165E-04
     2590     0.646853E+00    -0.342853E-01     0.233933E-01     0.887577E-04
     2591     0.645403E+00    -0.341976E-01     0.233381E-01     0.885995E-04
     2592     0.643954E+00    -0.341101E-01     0.232831E-01     0.884419E-04
     2593     0.642508E+00    -0.340229E-01     0.232284E-01     0.882848E-04
     2594     0.641065E+00    -0.339358E-01     0.231740E-01     0.881283E-04
     2595     0.639624E+00    -0.338491E-01     0.231197E-01     0.879724E-04
     2596     0.638185E+00    -0.337626E-01     0.230657E-01     0.878171E-04
     2597     0.636749E+00    -0.336764E-01     0.230119E-01     0.876623E-04
     2598     0.635315E+00    -0.335904E-01     0.229584E-01     0.875081E-04
     2599     0.633883E+00    -0.335047E-01     0.229051E-01     0.873544E-04
     2600     0.632454E+00    -0.334193E-01     0.228520E-01     0.872013E-04
     2601     0.631027E+00    -0.333342E-01     0.227991E-01     0.870487E-04
     2602     0.629602E+00    -0.332494E-01     0.227466E-01     0.868965E-04
     2603     0.628180E+00    -0.331648E-01     0.226942E-01     0.867449E-04
     2604     0.626760E+00    -0.330806E-01     0.226421E-01     0.865937E-04
     2605     0.625343E+00    -0.329966E-01     0.225902E-01     0.864429E-04
     2606     0.623928E+00    -0.329131E-01     0.225385E-01     0.862924E-04
     2607     0.622515E+00    -0.328298E-01     0.224871E-01     0.861424E-04
     2608     0.621105E+00    -0.327468E-01     0.224359E-01     0.859925E-04
     2609     0.619697E+00    -0.326641E-01     0.223849E-01     0.858430E-04
     2610     0.618292E+00    -0.325818E-01     0.223341E-01     0.856937E-04
     2611     0.616889E+00    -0.324998E-01     0.222835E-01     0.855446E-04
     2612     0.615489E+00    -0.324181E-01     0.222332E-01     0.853957E-04
     2613     0.614091E+00    -0.323367E-01     0.221831E-01     0.852469E-04
     2614     0.612696E+00    -0.322557E-01     0.221332E-01     0.850982E-04
     2615     0.611303E+00    -0.321751E-01     0.220835E-01     0.849496E-04
     2616     0.609912E+00    -0.320948E-01     0.220340E-01     0.848010E-04
     2617     0.608524E+00    -0.320148E-01     0.219848E-01     0.846524E-04
     2618     0.607138E+00    -0.319352E-01     0.219357E-01     0.845038E-04
     2619     0.605756E+00    -0.318559E-01     0.218868E-01     0.843551E-04
     2620     0.604375E+00    -0.317770E-01     0.218382E-01     0.842064E-04
     2621     0.602997E+00    -0.316985E-01     0.217897E-01     0.840574E-04
     2622     0.601622E+00    -0.316203E-01     0.217415E-01     0.839084E-04
     2623     0.600249E+00    -0.315425E-01     0.216935E-01     0.837591E-04
     2624     0.598879E+00    -0.314650E-01     0.216456E-01     0.836096E-04
     2625     0.597512E+00    -0.313880E-01     0.215980E-01     0.834598E-04
     2626     0.596146E+00    -0.313114E-01     0.215505E-01     0.833097E-04
     2627     0.594784E+00    -0.312350E-01     0.215033E-01     0.831594E-04
     2628     0.593424E+00    -0.311591E-01     0.214562E-01     0.830087E-04
     2629     0.592066E+00    -0.310836E-01     0.214093E-01     0.828575E-04
     2630     0.590712E+00    -0.310085E-01     0.213626E-01     0.827059E-04
     2631     0.589360E+00    -0.309338E-01     0.213161E-01     0.825539E-04
     2632     0.588010E+00    -0.308595E-01     0.212698E-01     0.824013E-04
     2633     0.586663E+00    -0.307856E-01     0.212237E-01     0.822482E-04
     2634     0.585319E+00    -0.307121E-01     0.211778E-01     0.820946E-04
     2635     0.583977E+00    -0.306390E-01     0.211320E-01     0.819404E-04
     2636     0.582639E+00    -0.305663E-01     0.210864E-01     0.817855E-04
     2637     0.581303E+00    -0.304941E-01     0.210410E-01     0.816300E-04
     2638     0.579969E+00    -0.304222E-01     0.209957E-01     0.814738E-04
     2639     0.578639E+00    -0.303508E-01     0.209507E-01     0.813168E-04
     2640     0.577311E+00    -0.302798E-01     0.209058E-01     0.811591E-04
     2641     0.575985E+00    -0.302093E-01     0.208611E-01     0.810006E-04
     2642     0.574663E+00    -0.301391E-01     0.208165E-01     0.808412E-04
     2643     0.573343E+00    -0.300695E-01     0.207721E-01     0.806810E-04
     2644     0.572025E+00    -0.300002E-01     0.207279E-01     0.805199E-04
     2645     0.570711E+00    -0.299314E-01     0.206838E-01     0.803578E-04
     2646     0.569400E+00    -0.298631E-01     0.206399E-01     0.801949E-04
     2647     0.568090E+00    -0.297953E-01     0.205961E-01     0.800308E-04
     2648     0.566784E+00    -0.297278E-01     0.205525E-01     0.798659E-04
     2649     0.565481E+00    -0.296609E-01     0.205092E-01     0.796997E-04
     2650     0.564180E+00    -0.295944E-01     0.204658E-01     0.795326E-04
     2651     0.562883E+00    -0.295284E-01     0.204227E-01     0.793643E-04
     2652     0.561587E+00    -0.294628E-01     0.203798E-01     0.791949E-04
     2653     0.560295E+00    -0.293977E-01     0.203369E-01     0.790246E-04
     2654     0.559005E+00    -0.293331E-01     0.202943E-01     0.788532E-04
     2655     0.557719E+00    -0.292689E-01     0.202517E-01     0.786810E-04
     2656     0.556437E+00    -0.292051E-01     0.202094E-01     0.785080E-04
     2657     0.555155E+00    -0.291418E-01     0.201671E-01     0.783342E-04
     2658     0.553877E+00    -0.290790E-01     0.201250E-01     0.781598E-04
     2659     0.552602E+00    -0.290166E-01     0.200830E-01     0.779847E-04
     2660     0.551330E+00    -0.289546E-01     0.200412E-01     0.778090E-04
     2661     0.550062E+00    -0.288931E-01     0.199995E-01     0.776327E-04
     2662     0.548795E+00    -0.288319E-01     0.199579E-01     0.774561E-04
     2663     0.547532E+00    -0.287713E-01     0.199165E-01     0.772792E-04
     2664     0.546272E+00    -0.287110E-01     0.198752E-01     0.771018E-04
     2665     0.545015E+00    -0.286512E-01     0.198340E-01     0.769242E-04
     2666     0.543760E+00    -0.285917E-01     0.197929E-01     0.767464E-04
     2667     0.542509E+00    -0.285327E-01     0.197519E-01     0.765685E-04
     2668     0.541262E+00    -0.284741E-01     0.197111E-01     0.763904E-04
     2669     0.540016E+00    -0.284158E-01     0.196704E-01     0.762124E-04
     2670     0.538774E+00    -0.283581E-01     0.196298E-01     0.760344E-04
     2671     0.537535E+00    -0.283007E-01     0.195893E-01     0.758565E-04
     2672     0.536299E+00    -0.282436E-01     0.195489E-01     0.756789E-04
     2673     0.535066E+00    -0.281870E-01     0.195086E-01     0.755013E-04
     2674     0.533836E+00    -0.281308E-01     0.194684E-01     0.753242E-04
     2675     0.532609E+00    -0.280749E-01     0.194284E-01     0.751474E-04
     2676     0.531386E+00    -0.280194E-01     0.193884E-01     0.749710E-04
     2677     0.530165E+00    -0.279643E-01     0.193485E-01     0.747951E-04
     2678     0.528948E+00    -0.279096E-01     0.193088E-01     0.746197E-04
     2679     0.527734E+00    -0.278552E-01     0.192691E-01     0.744449E-04
     2680     0.526523E+00    -0.278011E-01     0.192295E-01     0.742709E-04
     2681     0.525316E+00    -0.277476E-01     0.191901E-01     0.740975E-04
     2682     0.524111E+00    -0.276943E-01     0.191506E-01     0.739249E-04
     2683     0.522909E+00    -0.276413E-01     0.191113E-01     0.737532E-04
     2684     0.521712E+00    -0.275888E-01     0.190721E-01     0.735824E-04
     2685     0.520516E+00    -0.275365E-01     0.190330E-01     0.734126E-04
     2686     0.519325E+00    -0.274846E-01     0.189939E-01     0.732438E-04
     2687     0.518136E+00    -0.274331E-01     0.189549E-01     0.730762E-04
     2688     0.516952E+00    -0.273819E-01     0.189160E-01     0.729096E-04
     2689     0.515770E+00    -0.273310E-01     0.188772E-01     0.727443E-04
     2690     0.514591E+00    -0.272804E-01     0.188384E-01     0.725803E-04
     2691     0.513416E+00    -0.272302E-01     0.187997E-01     0.724177E-04
     2692     0.512245E+00    -0.271803E-01     0.187611E-01     0.722565E-04
     2693     0.511076E+00    -0.271307E-01     0.187225E-01     0.720967E-04
     2694     0.509911E+00    -0.270814E-01     0.186840E-01     0.719385E-04
     2695     0.508749E+00    -0.270325E-01     0.186456E-01     0.717818E-04
     2696     0.507591E+00    -0.269838E-01     0.186072E-01     0.716269E-04
     2697     0.506436E+00    -0.269355E-01     0.185689E-01     0.714737E-04
     2698     0.505284E+00    -0.268874E-01     0.185307E-01     0.713222E-04
     2699     0.504136E+00    -0.268397E-01     0.184925E-01     0.711726E-04
     2700     0.502992E+00    -0.267922E-01     0.184543E-01     0.710249E-04
     2701     0.501850E+00    -0.267451E-01     0.184162E-01     0.708791E-04
     2702     0.500713E+00    -0.266982E-01     0.183782E-01     0.707353E-04
     2703     0.499578E+00    -0.266516E-01     0.183401E-01     0.705933E-04
     2704     0.498448E+00    -0.266053E-01     0.183022E-01     0.704531E-04
     2705     0.497320E+00    -0.265592E-01     0.182643E-01     0.703146E-04
     2706     0.496196E+00    -0.265134E-01     0.182264E-01     0.701779E-04
     2707     0.495075E+00    -0.264679E-01     0.181886E-01     0.700426E-04
     2708     0.493958E+00    -0.264226E-01     0.181508E-01     0.699091E-04
     2709     0.492844E+00    -0.263775E-01     0.181131E-01     0.697770E-04
     2710     0.491733E+00    -0.263327E-01     0.180754E-01     0.696462E-04
     2711     0.490625E+00    -0.262882E-01     0.180377E-01     0.695169E-04
     2712     0.489521E+00    -0.262438E-01     0.180001E-01     0.693889E-04
     2713     0.488421E+00    -0.261997E-01     0.179626E-01     0.692622E-04
     2714     0.487323E+00    -0.261559E-01     0.179250E-01     0.691366E-04
     2715     0.486229E+00    -0.261122E-01     0.178875E-01     0.690122E-04
     2716     0.485138E+00    -0.260686E-01     0.178500E-01     0.688889E-04
     2717     0.484050E+00    -0.260254E-01     0.178126E-01     0.687665E-04
     2718     0.482966E+00    -0.259823E-01     0.177751E-01     0.686452E-04
     2719     0.481885E+00    -0.259395E-01     0.177378E-01     0.685247E-04
     2720     0.480807E+00    -0.258967E-01     0.177004E-01     0.684051E-04
     2721     0.479732E+00    -0.258543E-01     0.176631E-01     0.682862E-04
     2722     0.478660E+00    -0.258119E-01     0.176259E-01     0.681681E-04
     2723     0.477592E+00    -0.257698E-01     0.175886E-01     0.680506E-04
     2724     0.476527E+00    -0.257278E-01     0.175513E-01     0.679338E-04
     2725     0.475465E+00    -0.256859E-01     0.175141E-01     0.678174E-04
     2726     0.474405E+00    -0.256443E-01     0.174769E-01     0.677016E-04
     2727     0.473349E+00    -0.256027E-01     0.174398E-01     0.675862E-04
     2728     0.472297E+00    -0.255614E-01     0.174026E-01     0.674711E-04
     2729     0.471247E+00    -0.255201E-01     0.173655E-01     0.673564E-04
     2730     0.470201E+00    -0.254790E-01     0.173284E-01     0.672419E-04
     2731     0.469157E+00    -0.254379E-01     0.172913E-01     0.671275E-04
     2732     0.468117E+00    -0.253971E-01     0.172543E-01     0.670133E-04
     2733     0.467079E+00    -0.253563E-01     0.172172E-01     0.668992E-04
     2734     0.466045E+00    -0.253157E-01     0.171802E-01     0.667850E-04
     2735     0.465014E+00    -0.252751E-01     0.171432E-01     0.666709E-04
     2736     0.463985E+00    -0.252348E-01     0.171062E-01     0.665565E-04
     2737     0.462960E+00    -0.251944E-01     0.170692E-01     0.664421E-04
     2738     0.461937E+00    -0.251541E-01     0.170322E-01     0.663274E-04
     2739     0.460918E+00    -0.251139E-01     0.169953E-01     0.662124E-04
     2740     0.459901E+00    -0.250739E-01     0.169583E-01     0.660971E-04
     2741     0.458889E+00    -0.250338E-01     0.169214E-01     0.659813E-04
     2742     0.457878E+00    -0.249938E-01     0.168844E-01     0.658651E-04
     2743     0.456870E+00    -0.249540E-01     0.168475E-01     0.657483E-04
     2744     0.455866E+00    -0.249141E-01     0.168106E-01     0.656310E-04
     2745     0.454863E+00    -0.248744E-01     0.167736E-01     0.655130E-04
     2746     0.453865E+00    -0.248346E-01     0.167367E-01     0.653943E-04
     2747     0.452869E+00    -0.247949E-01     0.166998E-01     0.652748E-04
     2748     0.451875E+00    -0.247552E-01     0.166629E-01     0.651545E-04
     2749     0.450885E+00    -0.247156E-01     0.166260E-01     0.650333E-04
     2750     0.449898E+00    -0.246760E-01     0.165891E-01     0.649112E-04
     2751     0.448913E+00    -0.246364E-01     0.165522E-01     0.647880E-04
     2752     0.447931E+00    -0.245968E-01     0.165153E-01     0.646639E-04
     2753     0.446952E+00    -0.245573E-01     0.164784E-01     0.645389E-04
     2754     0.445976E+00    -0.245177E-01     0.164414E-01     0.644130E-04
     2755     0.445002E+00    -0.244782E-01     0.164045E-01     0.642862E-04
     2756     0.444031E+00    -0.244386E-01     0.163676E-01     0.641585E-04
     2757     0.443063E+00    -0.243990E-01     0.163307E-01     0.640301E-04
     2758     0.442098E+00    -0.243595E-01     0.162938E-01     0.639009E-04
     2759     0.441135E+00    -0.243199E-01     0.162569E-01     0.637710E-04
     2760     0.440175E+00    -0.242803E-01     0.162200E-01     0.636403E-04
     2761     0.439217E+00    -0.242407E-01     0.161831E-01     0.635091E-04
     2762     0.438262E+00    -0.242010E-01     0.161462E-01     0.633772E-04
     2763     0.437311E+00    -0.241614E-01     0.161093E-01     0.632447E-04
     2764     0.436361E+00    -0.241217E-01     0.160724E-01     0.631117E-04
     2765     0.435414E+00    -0.240819E-01     0.160356E-01     0.629782E-04
     2766     0.434469E+00    -0.240422E-01     0.159987E-01     0.628441E-04
     2767     0.433527E+00    -0.240024E-01     0.159619E-01     0.627097E-04
     2768     0.432588E+00    -0.239625E-01     0.159250E-01     0.625748E-04
     2769     0.431651E+00    -0.239226E-01     0.158882E-01     0.624396E-04
     2770     0.430717E+00    -0.238826E-01     0.158513E-01     0.623040E-04
     2771     0.429784E+00    -0.238426E-01     0.158145E-01     0.621681E-04
     2772     0.428855E+00    -0.238025E-01     0.157777E-01     0.620320E-04
     2773     0.427928E+00    -0.237623E-01     0.157409E-01     0.618956E-04
     2774     0.427003E+00    -0.237221E-01     0.157041E-01     0.617590E-04
     2775     0.426081E+00    -0.236818E-01     0.156673E-01     0.616222E-04
     2776     0.425162E+00    -0.236414E-01     0.156306E-01     0.614853E-04
     2777     0.424244E+00    -0.236009E-01     0.155939E-01     0.613484E-04
     2778     0.423329E+00    -0.235604E-01     0.155571E-01     0.612114E-04
     2779     0.422416E+00    -0.235198E-01     0.155204E-01     0.610743E-04
     2780     0.421505E+00    -0.234790E-01     0.154837E-01     0.609372E-04
     2781     0.420597E+00    -0.234382E-01     0.154470E-01     0.608003E-04
     2782     0.419691E+00    -0.233973E-01     0.154103E-01     0.606634E-04
     2783     0.418788E+00    -0.233562E-01     0.153737E-01     0.605265E-04
     2784     0.417886E+00    -0.233150E-01     0.153371E-01     0.603899E-04
     2785     0.416987E+00    -0.232738E-01     0.153004E-01     0.602535E-04
     2786     0.416090E+00    -0.232324E-01     0.152638E-01     0.601172E-04
     2787     0.415195E+00    -0.231909E-01     0.152272E-01     0.599813E-04
     2788     0.414302E+00    -0.231493E-01     0.151907E-01     0.598456E-04
     2789     0.413412E+00    -0.231075E-01     0.151542E-01     0.597103E-04
     2790     0.412523E+00    -0.230657E-01     0.151176E-01     0.595753E-04
     2791     0.411637E+00    -0.230237E-01     0.150811E-01     0.594407E-04
     2792     0.410753E+00    -0.229815E-01     0.150447E-01     0.593066E-04
     2793     0.409871E+00    -0.229392E-01     0.150082E-01     0.591729E-04
     2794     0.408991E+00    -0.228967E-01     0.149718E-01     0.590397E-04
     2795     0.408113E+00    -0.228541E-01     0.149354E-01     0.589071E-04
     2796     0.407237E+00    -0.228114E-01     0.148990E-01     0.587750E-04
     2797     0.406363E+00    -0.227685E-01     0.148627E-01     0.586436E-04
     2798     0.405491E+00    -0.227254E-01     0.148263E-01     0.585128E-04
     2799     0.404622E+00    -0.226822E-01     0.147900E-01     0.583826E-04
     2800     0.403753E+00    -0.226387E-01     0.147538E-01     0.582532E-04
     2801     0.402887E+00    -0.225951E-01     0.147175E-01     0.581245E-04
     2802     0.402023E+00    -0.225514E-01     0.146813E-01     0.579966E-04
     2803     0.401161E+00    -0.225075E-01     0.146451E-01     0.578694E-04
     2804     0.400301E+00    -0.224634E-01     0.146089E-01     0.577429E-04
     2805     0.399442E+00    -0.224191E-01     0.145728E-01     0.576170E-04
     2806     0.398586E+00    -0.223746E-01     0.145367E-01     0.574918E-04
     2807     0.397730E+00    -0.223300E-01     0.145007E-01     0.573673E-04
     2808     0.396878E+00    -0.222852E-01     0.144646E-01     0.572434E-04
     2809     0.396027E+00    -0.222403E-01     0.144286E-01     0.571200E-04
     2810     0.395177E+00    -0.221952E-01     0.143927E-01     0.569973E-04
     2811     0.394330E+00    -0.221500E-01     0.143568E-01     0.568751E-04
     2812     0.393484E+00    -0.221045E-01     0.143209E-01     0.567535E-04
     2813     0.392640E+00    -0.220590E-01     0.142851E-01     0.566324E-04
     2814     0.391798E+00    -0.220132E-01     0.142494E-01     0.565118E-04
     2815     0.390957E+00    -0.219673E-01     0.142136E-01     0.563917E-04
     2816     0.390118E+00    -0.219213E-01     0.141779E-01     0.562721E-04
     2817     0.389281E+00    -0.218751E-01     0.141423E-01     0.561529E-04
     2818     0.388445E+00    -0.218288E-01     0.141067E-01     0.560342E-04
     2819     0.387611E+00    -0.217823E-01     0.140711E-01     0.559159E-04
     2820     0.386779E+00    -0.217357E-01     0.140356E-01     0.557980E-04
     2821     0.385948E+00    -0.216889E-01     0.140002E-01     0.556805E-04
     2822     0.385119E+00    -0.216420E-01     0.139648E-01     0.555634E-04
     2823     0.384291E+00    -0.215949E-01     0.139295E-01     0.554465E-04
     2824     0.383464E+00    -0.215477E-01     0.138942E-01     0.553300E-04
     2825     0.382641E+00    -0.215004E-01     0.138589E-01     0.552139E-04
     2826     0.381817E+00    -0.214529E-01     0.138238E-01     0.550980E-04
     2827     0.380996E+00    -0.214053E-01     0.137887E-01     0.549824E-04
     2828     0.380175E+00    -0.213575E-01     0.137536E-01     0.548670E-04
     2829     0.379357E+00    -0.213096E-01     0.137186E-01     0.547519E-04
     2830     0.378540E+00    -0.212616E-01     0.136837E-01     0.546370E-04
     2831     0.377724E+00    -0.212134E-01     0.136489E-01     0.545223E-04
     2832     0.376910E+00    -0.211651E-01     0.136141E-01     0.544078E-04
     2833     0.376096E+00    -0.211167E-01     0.135793E-01     0.542934E-04
     2834     0.375285E+00    -0.210682E-01     0.135447E-01     0.541792E-04
     2835     0.374475E+00    -0.210195E-01     0.135101E-01     0.540651E-04
     2836     0.373666E+00    -0.209708E-01     0.134755E-01     0.539511E-04
     2837     0.372858E+00    -0.209218E-01     0.134411E-01     0.538372E-04
     2838     0.372052E+00    -0.208728E-01     0.134067E-01     0.537233E-04
     2839     0.371247E+00    -0.208237E-01     0.133724E-01     0.536096E-04
     2840     0.370443E+00    -0.207744E-01     0.133381E-01     0.534958E-04
     2841     0.369641E+00    -0.207250E-01     0.133040E-01     0.533821E-04
     2842     0.368840E+00    -0.206755E-01     0.132699E-01     0.532683E-04
     2843     0.368040E+00    -0.206259E-01     0.132359E-01     0.531546E-04
     2844     0.367241E+00    -0.205762E-01     0.132020E-01     0.530408E-04
     2845     0.366443E+00    -0.205263E-01     0.131682E-01     0.529269E-04
     2846     0.365647E+00    -0.204764E-01     0.131344E-01     0.528129E-04
     2847     0.364852E+00    -0.204264E-01     0.131007E-01     0.526989E-04
     2848     0.364058E+00    -0.203762E-01     0.130671E-01     0.525848E-04
     2849     0.363265E+00    -0.203259E-01     0.130336E-01     0.524705E-04
     2850     0.362473E+00    -0.202756E-01     0.130002E-01     0.523560E-04
     2851     0.361682E+00    -0.202251E-01     0.129669E-01     0.522414E-04
     2852     0.360893E+00    -0.201746E-01     0.129336E-01     0.521267E-04
     2853     0.360104E+00    -0.201239E-01     0.129005E-01     0.520118E-04
     2854     0.359317E+00    -0.200731E-01     0.128674E-01     0.518968E-04
     2855     0.358530E+00    -0.200223E-01     0.128344E-01     0.517817E-04
     2856     0.357744E+00    -0.199714E-01     0.128015E-01     0.516665E-04
     2857     0.356960E+00    -0.199204E-01     0.127688E-01     0.515513E-04
     2858     0.356177E+00    -0.198693E-01     0.127361E-01     0.514360E-04
     2859     0.355395E+00    -0.198181E-01     0.127035E-01     0.513207E-04
     2860     0.354613E+00    -0.197669E-01     0.126709E-01     0.512054E-04
     2861     0.353833E+00    -0.197156E-01     0.126385E-01     0.510901E-04
     2862     0.353054E+00    -0.196642E-01     0.126062E-01     0.509748E-04
     2863     0.352276E+00    -0.196128E-01     0.125740E-01     0.508595E-04
     2864     0.351499E+00    -0.195613E-01     0.125418E-01     0.507443E-04
     2865     0.350723E+00    -0.195098E-01     0.125098E-01     0.506293E-04
     2866     0.349948E+00    -0.194582E-01     0.124778E-01     0.505143E-04
     2867     0.349174E+00    -0.194066E-01     0.124460E-01     0.503994E-04
     2868     0.348401E+00    -0.193549E-01     0.124142E-01     0.502846E-04
     2869     0.347629E+00    -0.193032E-01     0.123826E-01     0.501701E-04
     2870     0.346858E+00    -0.192514E-01     0.123510E-01     0.500556E-04
     2871     0.346088E+00    -0.191996E-01     0.123196E-01     0.499414E-04
     2872     0.345319E+00    -0.191478E-01     0.122882E-01     0.498274E-04
     2873     0.344551E+00    -0.190959E-01     0.122570E-01     0.497136E-04
     2874     0.343784E+00    -0.190441E-01     0.122258E-01     0.496000E-04
     2875     0.343018E+00    -0.189921E-01     0.121948E-01     0.494867E-04
     2876     0.342253E+00    -0.189402E-01     0.121638E-01     0.493737E-04
     2877     0.341489E+00    -0.188883E-01     0.121329E-01     0.492610E-04
     2878     0.340726E+00    -0.188364E-01     0.121022E-01     0.491485E-04
     2879     0.339964E+00    -0.187844E-01     0.120715E-01     0.490365E-04
     2880     0.339202E+00    -0.187325E-01     0.120410E-01     0.489247E-04
     2881     0.338442E+00    -0.186805E-01     0.120106E-01     0.488134E-04
     2882     0.337683E+00    -0.186286E-01     0.119802E-01     0.487024E-04
     2883     0.336925E+00    -0.185766E-01     0.119500E-01     0.485918E-04
     2884     0.336168E+00    -0.185247E-01     0.119199E-01     0.484817E-04
     2885     0.335411E+00    -0.184728E-01     0.118899E-01     0.483720E-04
     2886     0.334656E+00    -0.184209E-01     0.118600E-01     0.482627E-04
     2887     0.333901E+00    -0.183690E-01     0.118302E-01     0.481540E-04
     2888     0.333147E+00    -0.183171E-01     0.118005E-01     0.480457E-04
     2889     0.332395E+00    -0.182653E-01     0.117709E-01     0.479379E-04
     2890     0.331642E+00    -0.182135E-01     0.117415E-01     0.478306E-04
     2891     0.330892E+00    -0.181617E-01     0.117121E-01     0.477240E-04
     2892     0.330142E+00    -0.181100E-01     0.116828E-01     0.476178E-04
     2893     0.329393E+00    -0.180583E-01     0.116537E-01     0.475123E-04
     2894     0.328645E+00    -0.180066E-01     0.116247E-01     0.474073E-04
     2895     0.327898E+00    -0.179550E-01     0.115958E-01     0.473030E-04
     2896     0.327151E+00    -0.179035E-01     0.115670E-01     0.471993E-04
     2897     0.326405E+00    -0.178520E-01     0.115383E-01     0.470963E-04
     2898     0.325661E+00    -0.178006E-01     0.115097E-01     0.469939E-04
     2899     0.324918E+00    -0.177492E-01     0.114813E-01     0.468922E-04
     2900     0.324174E+00    -0.176979E-01     0.114529E-01     0.467913E-04
     2901     0.323433E+00    -0.176466E-01     0.114247E-01     0.466910E-04
     2902     0.322692E+00    -0.175954E-01     0.113966E-01     0.465915E-04
     2903     0.321952E+00    -0.175443E-01     0.113686E-01     0.464926E-04
     2904     0.321212E+00    -0.174933E-01     0.113407E-01     0.463944E-04
     2905     0.320474E+00    -0.174424E-01     0.113129E-01     0.462969E-04
     2906     0.319736E+00    -0.173915E-01     0.112853E-01     0.462000E-04
     2907     0.319000E+00    -0.173407E-01     0.112577E-01     0.461037E-04
     2908     0.318264E+00    -0.172900E-01     0.112303E-01     0.460080E-04
     2909     0.317529E+00    -0.172394E-01     0.112030E-01     0.459128E-04
     2910     0.316796E+00    -0.171889E-01     0.111758E-01     0.458182E-04
     2911     0.316062E+00    -0.171385E-01     0.111487E-01     0.457242E-04
     2912     0.315331E+00    -0.170882E-01     0.111217E-01     0.456306E-04
     2913     0.314599E+00    -0.170379E-01     0.110948E-01     0.455376E-04
     2914     0.313869E+00    -0.169878E-01     0.110681E-01     0.454450E-04
     2915     0.313140E+00    -0.169378E-01     0.110414E-01     0.453529E-04
     2916     0.312412E+00    -0.168880E-01     0.110149E-01     0.452612E-04
     2917     0.311684E+00    -0.168382E-01     0.109884E-01     0.451699E-04
     2918     0.310958E+00    -0.167885E-01     0.109621E-01     0.450790E-04
     2919     0.310233E+00    -0.167390E-01     0.109359E-01     0.449885E-04
     2920     0.309508E+00    -0.166896E-01     0.109098E-01     0.448983E-04
     2921     0.308785E+00    -0.166403E-01     0.108837E-01     0.448085E-04
     2922     0.308063E+00    -0.165911E-01     0.108579E-01     0.447189E-04
     2923     0.307341E+00    -0.165421E-01     0.108321E-01     0.446297E-04
     2924     0.306620E+00    -0.164932E-01     0.108064E-01     0.445408E-04
     2925     0.305901E+00    -0.164445E-01     0.107808E-01     0.444521E-04
     2926     0.305183E+00    -0.163959E-01     0.107553E-01     0.443637E-04
     2927     0.304465E+00    -0.163474E-01     0.107299E-01     0.442754E-04
     2928     0.303749E+00    -0.162991E-01     0.107046E-01     0.441874E-04
     2929     0.303033E+00    -0.162509E-01     0.106795E-01     0.440996E-04
     2930     0.302319E+00    -0.162029E-01     0.106544E-01     0.440119E-04
     2931     0.301606E+00    -0.161551E-01     0.106294E-01     0.439243E-04
     2932     0.300893E+00    -0.161074E-01     0.106046E-01     0.438369E-04
     2933     0.300182E+00    -0.160599E-01     0.105798E-01     0.437496E-04
     2934     0.299472E+00    -0.160125E-01     0.105552E-01     0.436623E-04
     2935     0.298762E+00    -0.159653E-01     0.105306E-01     0.435751E-04
     2936     0.298054E+00    -0.159183E-01     0.105061E-01     0.434880E-04
     2937     0.297347E+00    -0.158714E-01     0.104818E-01     0.434009E-04
     2938     0.296641E+00    -0.158247E-01     0.104575E-01     0.433137E-04
     2939     0.295936E+00    -0.157783E-01     0.104333E-01     0.432266E-04
     2940     0.295232E+00    -0.157320E-01     0.104093E-01     0.431394E-04
     2941     0.294529E+00    -0.156858E-01     0.103853E-01     0.430522E-04
     2942     0.293827E+00    -0.156399E-01     0.103614E-01     0.429649E-04
     2943     0.293126E+00    -0.155941E-01     0.103377E-01     0.428775E-04
     2944     0.292427E+00    -0.155486E-01     0.103140E-01     0.427900E-04
     2945     0.291729E+00    -0.155032E-01     0.102904E-01     0.427023E-04
     2946     0.291031E+00    -0.154581E-01     0.102669E-01     0.426145E-04
     2947     0.290335E+00    -0.154131E-01     0.102435E-01     0.425266E-04
     2948     0.289640E+00    -0.153684E-01     0.102202E-01     0.424384E-04
     2949     0.288946E+00    -0.153239E-01     0.101970E-01     0.423500E-04
     2950     0.288253E+00    -0.152796E-01     0.101739E-01     0.422614E-04
     2951     0.287561E+00    -0.152355E-01     0.101509E-01     0.421725E-04
     2952     0.286870E+00    -0.151916E-01     0.101280E-01     0.420834E-04
     2953     0.286181E+00    -0.151479E-01     0.101051E-01     0.419941E-04
     2954     0.285493E+00    -0.151044E-01     0.100824E-01     0.419046E-04
     2955     0.284806E+00    -0.150612E-01     0.100598E-01     0.418149E-04
     2956     0.284119E+00    -0.150182E-01     0.100372E-01     0.417250E-04
     2957     0.283434E+00    -0.149754E-01     0.100147E-01     0.416350E-04
     2958     0.282751E+00    -0.149328E-01     0.999233E-02     0.415448E-04
     2959     0.282069E+00    -0.148904E-01     0.997003E-02     0.414545E-04
     2960     0.281388E+00    -0.148483E-01     0.994781E-02     0.413641E-04
     2961     0.280708E+00    -0.148063E-01     0.992568E-02     0.412735E-04
     2962     0.280029E+00    -0.147646E-01     0.990362E-02     0.411829E-04
     2963     0.279351E+00    -0.147230E-01     0.988165E-02     0.410922E-04
     2964     0.278676E+00    -0.146817E-01     0.985977E-02     0.410015E-04
     2965     0.278001E+00    -0.146406E-01     0.983796E-02     0.409107E-04
     2966     0.277327E+00    -0.145998E-01     0.981622E-02     0.408199E-04
     2967     0.276655E+00    -0.145591E-01     0.979457E-02     0.407291E-04
     2968     0.275984E+00    -0.145187E-01     0.977300E-02     0.406383E-04
     2969     0.275314E+00    -0.144784E-01     0.975150E-02     0.405475E-04
     2970     0.274646E+00    -0.144385E-01     0.973008E-02     0.404568E-04
     2971     0.273979E+00    -0.143987E-01     0.970873E-02     0.403661E-04
     2972     0.273313E+00    -0.143591E-01     0.968745E-02     0.402755E-04
     2973     0.272649E+00    -0.143197E-01     0.966625E-02     0.401850E-04
     2974     0.271986E+00    -0.142806E-01     0.964512E-02     0.400945E-04
     2975     0.271325E+00    -0.142416E-01     0.962406E-02     0.400042E-04
     2976     0.270665E+00    -0.142029E-01     0.960307E-02     0.399140E-04
     2977     0.270006E+00    -0.141644E-01     0.958215E-02     0.398240E-04
     2978     0.269349E+00    -0.141261E-01     0.956129E-02     0.397341E-04
     2979     0.268693E+00    -0.140880E-01     0.954050E-02     0.396444E-04
     2980     0.268039E+00    -0.140501E-01     0.951978E-02     0.395549E-04
     2981     0.267386E+00    -0.140125E-01     0.949912E-02     0.394656E-04
     2982     0.266734E+00    -0.139751E-01     0.947853E-02     0.393765E-04
     2983     0.266084E+00    -0.139378E-01     0.945800E-02     0.392876E-04
     2984     0.265436E+00    -0.139008E-01     0.943753E-02     0.391990E-04
     2985     0.264789E+00    -0.138640E-01     0.941712E-02     0.391107E-04
     2986     0.264143E+00    -0.138274E-01     0.939678E-02     0.390226E-04
     2987     0.263500E+00    -0.137911E-01     0.937649E-02     0.389348E-04
     2988     0.262857E+00    -0.137549E-01     0.935626E-02     0.388474E-04
     2989     0.262216E+00    -0.137190E-01     0.933608E-02     0.387603E-04
     2990     0.261577E+00    -0.136832E-01     0.931597E-02     0.386735E-04
     2991     0.260939E+00    -0.136477E-01     0.929591E-02     0.385871E-04
     2992     0.260303E+00    -0.136124E-01     0.927590E-02     0.385010E-04
     2993     0.259668E+00    -0.135773E-01     0.925595E-02     0.384154E-04
     2994     0.259035E+00    -0.135425E-01     0.923604E-02     0.383301E-04
     2995     0.258404E+00    -0.135078E-01     0.921621E-02     0.382453E-04
     2996     0.257774E+00    -0.134734E-01     0.919641E-02     0.381609E-04
     2997     0.257146E+00    -0.134391E-01     0.917665E-02     0.380769E-04
     2998     0.256520E+00    -0.134051E-01     0.915696E-02     0.379934E-04
     2999     0.255894E+00    -0.133713E-01     0.913730E-02     0.379104E-04
     3000     0.255271E+00    -0.133377E-01     0.911770E-02     0.378279E-04


==> anc/cl_TX_2007.txt <==
# CMB power spectra for O(4) texture, see arXiv:0711.1842
# format: [l, TT, TE, EE, BB] for total dimensionless l*(l+1)*C_l/(G*mu)^2
        2     0.268103E+02     0.613519E-01     0.671638E-03     0.581528E-03
        3     0.283237E+02     0.689365E-01     0.894958E-03     0.781000E-03
        4     0.301253E+02     0.774658E-01     0.109342E-02     0.941312E-03
        5     0.315603E+02     0.829001E-01     0.124382E-02     0.104770E-02
        6     0.326992E+02     0.848645E-01     0.133810E-02     0.109571E-02
        7     0.335727E+02     0.830122E-01     0.137791E-02     0.109074E-02
        8     0.343051E+02     0.782742E-01     0.136391E-02     0.104539E-02
        9     0.348843E+02     0.719631E-01     0.130859E-02     0.976973E-03
       10     0.354000E+02     0.646656E-01     0.122783E-02     0.911002E-03
       11     0.358748E+02     0.573303E-01     0.113336E-02     0.853631E-03
       12     0.363051E+02     0.505301E-01     0.103690E-02     0.809025E-03
       13     0.366912E+02     0.446225E-01     0.948901E-03     0.780281E-03
       14     0.370459E+02     0.396639E-01     0.873331E-03     0.762215E-03
       15     0.373844E+02     0.356354E-01     0.812555E-03     0.747569E-03
       16     0.377196E+02     0.324896E-01     0.768118E-03     0.730621E-03
       17     0.380523E+02     0.300646E-01     0.738311E-03     0.711772E-03
       18     0.383808E+02     0.281703E-01     0.720614E-03     0.692954E-03
       19     0.387030E+02     0.266160E-01     0.712502E-03     0.676100E-03
       20     0.390170E+02     0.252117E-01     0.711451E-03     0.663144E-03
       21     0.393213E+02     0.238017E-01     0.715342E-03     0.655659E-03
       22     0.396157E+02     0.223696E-01     0.723647E-03     0.653795E-03
       23     0.399004E+02     0.209337E-01     0.736243E-03     0.657342E-03
       24     0.401757E+02     0.195124E-01     0.753006E-03     0.666091E-03
       25     0.404417E+02     0.181240E-01     0.773813E-03     0.679832E-03
       26     0.406987E+02     0.167868E-01     0.798538E-03     0.698357E-03
       27     0.409469E+02     0.155193E-01     0.827057E-03     0.721456E-03
       28     0.411865E+02     0.143397E-01     0.859245E-03     0.748919E-03
       29     0.414175E+02     0.132664E-01     0.894979E-03     0.780540E-03
       30     0.416406E+02     0.123178E-01     0.934136E-03     0.816105E-03
       31     0.418555E+02     0.115082E-01     0.976588E-03     0.855415E-03
       32     0.420628E+02     0.108363E-01     0.102221E-02     0.898289E-03
       33     0.422624E+02     0.102968E-01     0.107087E-02     0.944554E-03
       34     0.424547E+02     0.988447E-02     0.112245E-02     0.994039E-03
       35     0.426399E+02     0.959398E-02     0.117682E-02     0.104657E-02
       36     0.428180E+02     0.942012E-02     0.123384E-02     0.110197E-02
       37     0.429895E+02     0.935745E-02     0.129340E-02     0.116008E-02
       38     0.431545E+02     0.940082E-02     0.135536E-02     0.122072E-02
       39     0.433131E+02     0.954495E-02     0.141959E-02     0.128370E-02
       40     0.434657E+02     0.978447E-02     0.148598E-02     0.134887E-02
       41     0.436123E+02     0.101135E-01     0.155441E-02     0.141608E-02
       42     0.437534E+02     0.105234E-01     0.162495E-02     0.148526E-02
       43     0.438893E+02     0.110051E-01     0.169765E-02     0.155640E-02
       44     0.440203E+02     0.115494E-01     0.177260E-02     0.162946E-02
       45     0.441468E+02     0.121469E-01     0.184986E-02     0.170441E-02
       46     0.442691E+02     0.127886E-01     0.192952E-02     0.178122E-02
       47     0.443876E+02     0.134651E-01     0.201165E-02     0.185987E-02
       48     0.445026E+02     0.141674E-01     0.209631E-02     0.194032E-02
       49     0.446144E+02     0.148861E-01     0.218359E-02     0.202254E-02
       50     0.447235E+02     0.156121E-01     0.227356E-02     0.210651E-02
       51     0.448301E+02     0.163379E-01     0.236626E-02     0.219219E-02
       52     0.449343E+02     0.170629E-01     0.246166E-02     0.227958E-02
       53     0.450362E+02     0.177881E-01     0.255968E-02     0.236864E-02
       54     0.451358E+02     0.185147E-01     0.266024E-02     0.245939E-02
       55     0.452334E+02     0.192438E-01     0.276327E-02     0.255178E-02
       56     0.453289E+02     0.199764E-01     0.286870E-02     0.264582E-02
       57     0.454223E+02     0.207137E-01     0.297646E-02     0.274148E-02
       58     0.455140E+02     0.214566E-01     0.308648E-02     0.283875E-02
       59     0.456038E+02     0.222064E-01     0.319867E-02     0.293761E-02
       60     0.456918E+02     0.229643E-01     0.331298E-02     0.303806E-02
       61     0.457782E+02     0.237305E-01     0.342932E-02     0.314010E-02
       62     0.458628E+02     0.245045E-01     0.354761E-02     0.324381E-02
       63     0.459457E+02     0.252844E-01     0.366775E-02     0.334934E-02
       64     0.460268E+02     0.260690E-01     0.378965E-02     0.345679E-02
       65     0.461060E+02     0.268567E-01     0.391322E-02     0.356629E-02
       66     0.461834E+02     0.276460E-01     0.403837E-02     0.367795E-02
       67     0.462587E+02     0.284356E-01     0.416501E-02     0.379190E-02
       68     0.463322E+02     0.292238E-01     0.429305E-02     0.390826E-02
       69     0.464035E+02     0.300093E-01     0.442239E-02     0.402715E-02
       70     0.464727E+02     0.307905E-01     0.455295E-02     0.414868E-02
       71     0.465398E+02     0.315662E-01     0.468466E-02     0.427297E-02
       72     0.466046E+02     0.323361E-01     0.481759E-02     0.440004E-02
       73     0.466672E+02     0.331004E-01     0.495185E-02     0.452993E-02
       74     0.467273E+02     0.338589E-01     0.508751E-02     0.466268E-02
       75     0.467849E+02     0.346117E-01     0.522470E-02     0.479829E-02
       76     0.468399E+02     0.353588E-01     0.536350E-02     0.493679E-02
       77     0.468922E+02     0.361001E-01     0.550400E-02     0.507821E-02
       78     0.469417E+02     0.368357E-01     0.564634E-02     0.522258E-02
       79     0.469883E+02     0.375655E-01     0.579057E-02     0.536992E-02
       80     0.470319E+02     0.382896E-01     0.593680E-02     0.552025E-02
       81     0.470725E+02     0.390081E-01     0.608516E-02     0.567357E-02
       82     0.471102E+02     0.397221E-01     0.623577E-02     0.582962E-02
       83     0.471450E+02     0.404328E-01     0.638880E-02     0.598815E-02
       84     0.471771E+02     0.411412E-01     0.654441E-02     0.614887E-02
       85     0.472066E+02     0.418486E-01     0.670273E-02     0.631152E-02
       86     0.472336E+02     0.425563E-01     0.686395E-02     0.647581E-02
       87     0.472583E+02     0.432653E-01     0.702819E-02     0.664148E-02
       88     0.472806E+02     0.439768E-01     0.719562E-02     0.680825E-02
       89     0.473009E+02     0.446920E-01     0.736641E-02     0.697584E-02
       90     0.473192E+02     0.454123E-01     0.754067E-02     0.714398E-02
       91     0.473356E+02     0.461384E-01     0.771858E-02     0.731245E-02
       92     0.473500E+02     0.468701E-01     0.790004E-02     0.748121E-02
       93     0.473625E+02     0.476069E-01     0.808499E-02     0.765029E-02
       94     0.473731E+02     0.483485E-01     0.827333E-02     0.781971E-02
       95     0.473817E+02     0.490943E-01     0.846498E-02     0.798949E-02
       96     0.473884E+02     0.498438E-01     0.865987E-02     0.815964E-02
       97     0.473931E+02     0.505966E-01     0.885788E-02     0.833019E-02
       98     0.473958E+02     0.513522E-01     0.905896E-02     0.850117E-02
       99     0.473965E+02     0.521102E-01     0.926300E-02     0.867259E-02
      100     0.473950E+02     0.528699E-01     0.946993E-02     0.884448E-02
      101     0.473916E+02     0.536309E-01     0.967965E-02     0.901684E-02
      102     0.473861E+02     0.543930E-01     0.989208E-02     0.918972E-02
      103     0.473785E+02     0.551551E-01     0.101071E-01     0.936311E-02
      104     0.473689E+02     0.559177E-01     0.103247E-01     0.953706E-02
      105     0.473570E+02     0.566794E-01     0.105448E-01     0.971157E-02
      106     0.473431E+02     0.574402E-01     0.107672E-01     0.988668E-02
      107     0.473270E+02     0.581995E-01     0.109919E-01     0.100624E-01
      108     0.473088E+02     0.589568E-01     0.112188E-01     0.102387E-01
      109     0.472884E+02     0.597116E-01     0.114478E-01     0.104157E-01
      110     0.472657E+02     0.604636E-01     0.116788E-01     0.105934E-01
      111     0.472409E+02     0.612119E-01     0.119118E-01     0.107718E-01
      112     0.472139E+02     0.619545E-01     0.121468E-01     0.109508E-01
      113     0.471847E+02     0.626891E-01     0.123839E-01     0.111305E-01
      114     0.471536E+02     0.634130E-01     0.126231E-01     0.113109E-01
      115     0.471204E+02     0.641238E-01     0.128644E-01     0.114919E-01
      116     0.470853E+02     0.648200E-01     0.131080E-01     0.116736E-01
      117     0.470482E+02     0.654985E-01     0.133539E-01     0.118559E-01
      118     0.470094E+02     0.661571E-01     0.136021E-01     0.120388E-01
      119     0.469686E+02     0.667932E-01     0.138528E-01     0.122223E-01
      120     0.469262E+02     0.674050E-01     0.141060E-01     0.124064E-01
      121     0.468820E+02     0.679895E-01     0.143617E-01     0.125910E-01
      122     0.468362E+02     0.685448E-01     0.146200E-01     0.127763E-01
      123     0.467888E+02     0.690682E-01     0.148809E-01     0.129621E-01
      124     0.467398E+02     0.695579E-01     0.151446E-01     0.131485E-01
      125     0.466893E+02     0.700115E-01     0.154111E-01     0.133354E-01
      126     0.466375E+02     0.704256E-01     0.156804E-01     0.135228E-01
      127     0.465841E+02     0.707990E-01     0.159526E-01     0.137107E-01
      128     0.465295E+02     0.711285E-01     0.162277E-01     0.138992E-01
      129     0.464735E+02     0.714125E-01     0.165059E-01     0.140881E-01
      130     0.464164E+02     0.716484E-01     0.167872E-01     0.142775E-01
      131     0.463580E+02     0.718339E-01     0.170716E-01     0.144674E-01
      132     0.462985E+02     0.719669E-01     0.173591E-01     0.146577E-01
      133     0.462378E+02     0.720467E-01     0.176497E-01     0.148484E-01
      134     0.461760E+02     0.720709E-01     0.179433E-01     0.150395E-01
      135     0.461133E+02     0.720389E-01     0.182398E-01     0.152308E-01
      136     0.460495E+02     0.719485E-01     0.185392E-01     0.154225E-01
      137     0.459849E+02     0.717988E-01     0.188415E-01     0.156145E-01
      138     0.459193E+02     0.715877E-01     0.191466E-01     0.158066E-01
      139     0.458528E+02     0.713142E-01     0.194545E-01     0.159989E-01
      140     0.457855E+02     0.709762E-01     0.197651E-01     0.161914E-01
      141     0.457174E+02     0.705722E-01     0.200784E-01     0.163840E-01
      142     0.456486E+02     0.701016E-01     0.203944E-01     0.165766E-01
      143     0.455790E+02     0.695623E-01     0.207129E-01     0.167693E-01
      144     0.455089E+02     0.689523E-01     0.210339E-01     0.169620E-01
      145     0.454380E+02     0.682708E-01     0.213575E-01     0.171546E-01
      146     0.453666E+02     0.675157E-01     0.216835E-01     0.173471E-01
      147     0.452946E+02     0.666863E-01     0.220119E-01     0.175396E-01
      148     0.452221E+02     0.657802E-01     0.223426E-01     0.177319E-01
      149     0.451492E+02     0.647965E-01     0.226757E-01     0.179241E-01
      150     0.450758E+02     0.637340E-01     0.230110E-01     0.181159E-01
      151     0.450021E+02     0.625899E-01     0.233486E-01     0.183076E-01
      152     0.449280E+02     0.613667E-01     0.236883E-01     0.184989E-01
      153     0.448535E+02     0.600649E-01     0.240299E-01     0.186899E-01
      154     0.447788E+02     0.586849E-01     0.243736E-01     0.188803E-01
      155     0.447037E+02     0.572284E-01     0.247192E-01     0.190703E-01
      156     0.446284E+02     0.556962E-01     0.250665E-01     0.192597E-01
      157     0.445530E+02     0.540886E-01     0.254155E-01     0.194484E-01
      158     0.444772E+02     0.524075E-01     0.257662E-01     0.196365E-01
      159     0.444013E+02     0.506543E-01     0.261184E-01     0.198238E-01
      160     0.443253E+02     0.488289E-01     0.264720E-01     0.200102E-01
      161     0.442491E+02     0.469326E-01     0.268270E-01     0.201957E-01
      162     0.441729E+02     0.449670E-01     0.271833E-01     0.203802E-01
      163     0.440965E+02     0.429324E-01     0.275407E-01     0.205637E-01
      164     0.440202E+02     0.408303E-01     0.278993E-01     0.207462E-01
      165     0.439438E+02     0.386619E-01     0.282589E-01     0.209274E-01
      166     0.438674E+02     0.364275E-01     0.286194E-01     0.211074E-01
      167     0.437911E+02     0.341282E-01     0.289808E-01     0.212862E-01
      168     0.437147E+02     0.317658E-01     0.293429E-01     0.214635E-01
      169     0.436385E+02     0.293405E-01     0.297057E-01     0.216395E-01
      170     0.435624E+02     0.268536E-01     0.300691E-01     0.218140E-01
      171     0.434865E+02     0.243063E-01     0.304330E-01     0.219869E-01
      172     0.434107E+02     0.216999E-01     0.307973E-01     0.221582E-01
      173     0.433351E+02     0.190340E-01     0.311620E-01     0.223278E-01
      174     0.432597E+02     0.163110E-01     0.315269E-01     0.224957E-01
      175     0.431846E+02     0.135316E-01     0.318919E-01     0.226617E-01
      176     0.431097E+02     0.106964E-01     0.322570E-01     0.228259E-01
      177     0.430352E+02     0.780759E-02     0.326222E-01     0.229881E-01
      178     0.429609E+02     0.486388E-02     0.329873E-01     0.231483E-01
      179     0.428870E+02     0.186889E-02     0.333521E-01     0.233064E-01
      180     0.428135E+02    -0.117859E-02     0.337167E-01     0.234625E-01
      181     0.427404E+02    -0.427488E-02     0.340810E-01     0.236163E-01
      182     0.426676E+02    -0.742218E-02     0.344448E-01     0.237679E-01
      183     0.425954E+02    -0.106171E-01     0.348080E-01     0.239171E-01
      184     0.425236E+02    -0.138595E-01     0.351708E-01     0.240639E-01
      185     0.424524E+02    -0.171488E-01     0.355327E-01     0.242083E-01
      186     0.423816E+02    -0.204829E-01     0.358940E-01     0.243501E-01
      187     0.423114E+02    -0.238613E-01     0.362543E-01     0.244893E-01
      188     0.422418E+02    -0.272834E-01     0.366138E-01     0.246259E-01
      189     0.421728E+02    -0.307476E-01     0.369721E-01     0.247598E-01
      190     0.421045E+02    -0.342535E-01     0.373294E-01     0.248909E-01
      191     0.420368E+02    -0.377986E-01     0.376854E-01     0.250191E-01
      192     0.419698E+02    -0.413841E-01     0.380401E-01     0.251444E-01
      193     0.419035E+02    -0.450078E-01     0.383936E-01     0.252667E-01
      194     0.418379E+02    -0.486687E-01     0.387455E-01     0.253861E-01
      195     0.417732E+02    -0.523647E-01     0.390959E-01     0.255022E-01
      196     0.417092E+02    -0.560979E-01     0.394446E-01     0.256152E-01
      197     0.416461E+02    -0.598641E-01     0.397916E-01     0.257250E-01
      198     0.415837E+02    -0.636637E-01     0.401369E-01     0.258315E-01
      199     0.415223E+02    -0.674951E-01     0.404802E-01     0.259345E-01
      200     0.414617E+02    -0.713581E-01     0.408216E-01     0.260342E-01
      201     0.414020E+02    -0.752515E-01     0.411609E-01     0.261304E-01
      202     0.413433E+02    -0.791728E-01     0.414981E-01     0.262231E-01
      203     0.412855E+02    -0.831221E-01     0.418333E-01     0.263125E-01
      204     0.412286E+02    -0.870976E-01     0.421664E-01     0.263984E-01
      205     0.411727E+02    -0.910970E-01     0.424975E-01     0.264811E-01
      206     0.411176E+02    -0.951189E-01     0.428265E-01     0.265604E-01
      207     0.410634E+02    -0.991632E-01     0.431534E-01     0.266365E-01
      208     0.410101E+02    -0.103228E+00     0.434783E-01     0.267095E-01
      209     0.409577E+02    -0.107311E+00     0.438011E-01     0.267793E-01
      210     0.409062E+02    -0.111411E+00     0.441219E-01     0.268460E-01
      211     0.408556E+02    -0.115527E+00     0.444406E-01     0.269097E-01
      212     0.408058E+02    -0.119658E+00     0.447571E-01     0.269703E-01
      213     0.407569E+02    -0.123802E+00     0.450717E-01     0.270280E-01
      214     0.407089E+02    -0.127957E+00     0.453842E-01     0.270828E-01
      215     0.406618E+02    -0.132123E+00     0.456945E-01     0.271348E-01
      216     0.406156E+02    -0.136298E+00     0.460029E-01     0.271839E-01
      217     0.405701E+02    -0.140480E+00     0.463091E-01     0.272302E-01
      218     0.405255E+02    -0.144668E+00     0.466133E-01     0.272738E-01
      219     0.404818E+02    -0.148860E+00     0.469155E-01     0.273147E-01
      220     0.404390E+02    -0.153055E+00     0.472155E-01     0.273530E-01
      221     0.403969E+02    -0.157252E+00     0.475135E-01     0.273886E-01
      222     0.403557E+02    -0.161449E+00     0.478094E-01     0.274217E-01
      223     0.403154E+02    -0.165645E+00     0.481032E-01     0.274523E-01
      224     0.402759E+02    -0.169839E+00     0.483949E-01     0.274804E-01
      225     0.402372E+02    -0.174028E+00     0.486846E-01     0.275061E-01
      226     0.401993E+02    -0.178212E+00     0.489722E-01     0.275294E-01
      227     0.401623E+02    -0.182389E+00     0.492578E-01     0.275505E-01
      228     0.401260E+02    -0.186558E+00     0.495412E-01     0.275692E-01
      229     0.400906E+02    -0.190717E+00     0.498226E-01     0.275856E-01
      230     0.400559E+02    -0.194865E+00     0.501018E-01     0.276000E-01
      231     0.400221E+02    -0.199000E+00     0.503790E-01     0.276121E-01
      232     0.399890E+02    -0.203121E+00     0.506542E-01     0.276221E-01
      233     0.399568E+02    -0.207226E+00     0.509272E-01     0.276301E-01
      234     0.399254E+02    -0.211315E+00     0.511982E-01     0.276360E-01
      235     0.398947E+02    -0.215386E+00     0.514670E-01     0.276401E-01
      236     0.398648E+02    -0.219437E+00     0.517338E-01     0.276421E-01
      237     0.398357E+02    -0.223466E+00     0.519985E-01     0.276423E-01
      238     0.398074E+02    -0.227473E+00     0.522612E-01     0.276407E-01
      239     0.397798E+02    -0.231456E+00     0.525217E-01     0.276373E-01
      240     0.397530E+02    -0.235414E+00     0.527802E-01     0.276321E-01
      241     0.397270E+02    -0.239345E+00     0.530365E-01     0.276252E-01
      242     0.397017E+02    -0.243247E+00     0.532908E-01     0.276167E-01
      243     0.396772E+02    -0.247120E+00     0.535429E-01     0.276065E-01
      244     0.396534E+02    -0.250962E+00     0.537931E-01     0.275948E-01
      245     0.396304E+02    -0.254771E+00     0.540411E-01     0.275816E-01
      246     0.396080E+02    -0.258546E+00     0.542870E-01     0.275669E-01
      247     0.395865E+02    -0.262286E+00     0.545308E-01     0.275508E-01
      248     0.395657E+02    -0.265988E+00     0.547725E-01     0.275332E-01
      249     0.395456E+02    -0.269653E+00     0.550122E-01     0.275144E-01
      250     0.395262E+02    -0.273278E+00     0.552497E-01     0.274943E-01
      251     0.395075E+02    -0.276862E+00     0.554852E-01     0.274729E-01
      252     0.394896E+02    -0.280404E+00     0.557186E-01     0.274502E-01
      253     0.394723E+02    -0.283902E+00     0.559499E-01     0.274264E-01
      254     0.394558E+02    -0.287356E+00     0.561792E-01     0.274013E-01
      255     0.394398E+02    -0.290765E+00     0.564065E-01     0.273751E-01
      256     0.394245E+02    -0.294127E+00     0.566318E-01     0.273477E-01
      257     0.394099E+02    -0.297441E+00     0.568551E-01     0.273192E-01
      258     0.393958E+02    -0.300708E+00     0.570765E-01     0.272895E-01
      259     0.393824E+02    -0.303924E+00     0.572959E-01     0.272587E-01
      260     0.393696E+02    -0.307089E+00     0.575135E-01     0.272269E-01
      261     0.393573E+02    -0.310203E+00     0.577291E-01     0.271939E-01
      262     0.393456E+02    -0.313264E+00     0.579428E-01     0.271599E-01
      263     0.393344E+02    -0.316271E+00     0.581547E-01     0.271248E-01
      264     0.393237E+02    -0.319223E+00     0.583648E-01     0.270888E-01
      265     0.393136E+02    -0.322118E+00     0.585731E-01     0.270517E-01
      266     0.393039E+02    -0.324957E+00     0.587796E-01     0.270136E-01
      267     0.392948E+02    -0.327736E+00     0.589843E-01     0.269746E-01
      268     0.392861E+02    -0.330457E+00     0.591872E-01     0.269346E-01
      269     0.392779E+02    -0.333117E+00     0.593884E-01     0.268936E-01
      270     0.392701E+02    -0.335716E+00     0.595879E-01     0.268518E-01
      271     0.392627E+02    -0.338252E+00     0.597857E-01     0.268090E-01
      272     0.392557E+02    -0.340725E+00     0.599818E-01     0.267653E-01
      273     0.392491E+02    -0.343132E+00     0.601763E-01     0.267208E-01
      274     0.392429E+02    -0.345475E+00     0.603692E-01     0.266754E-01
      275     0.392371E+02    -0.347750E+00     0.605604E-01     0.266292E-01
      276     0.392316E+02    -0.349956E+00     0.607501E-01     0.265821E-01
      277     0.392265E+02    -0.352095E+00     0.609381E-01     0.265343E-01
      278     0.392217E+02    -0.354163E+00     0.611247E-01     0.264857E-01
      279     0.392171E+02    -0.356160E+00     0.613096E-01     0.264363E-01
      280     0.392129E+02    -0.358084E+00     0.614931E-01     0.263861E-01
      281     0.392090E+02    -0.359935E+00     0.616751E-01     0.263353E-01
      282     0.392053E+02    -0.361712E+00     0.618556E-01     0.262837E-01
      283     0.392018E+02    -0.363414E+00     0.620347E-01     0.262314E-01
      284     0.391985E+02    -0.365039E+00     0.622124E-01     0.261784E-01
      285     0.391955E+02    -0.366586E+00     0.623885E-01     0.261248E-01
      286     0.391927E+02    -0.368054E+00     0.625634E-01     0.260705E-01
      287     0.391901E+02    -0.369443E+00     0.627368E-01     0.260156E-01
      288     0.391877E+02    -0.370751E+00     0.629090E-01     0.259600E-01
      289     0.391854E+02    -0.371977E+00     0.630797E-01     0.259039E-01
      290     0.391832E+02    -0.373120E+00     0.632492E-01     0.258472E-01
      291     0.391812E+02    -0.374179E+00     0.634174E-01     0.257900E-01
      292     0.391792E+02    -0.375153E+00     0.635843E-01     0.257321E-01
      293     0.391774E+02    -0.376041E+00     0.637500E-01     0.256738E-01
      294     0.391757E+02    -0.376841E+00     0.639143E-01     0.256150E-01
      295     0.391740E+02    -0.377553E+00     0.640776E-01     0.255557E-01
      296     0.391724E+02    -0.378175E+00     0.642396E-01     0.254958E-01
      297     0.391708E+02    -0.378707E+00     0.644005E-01     0.254356E-01
      298     0.391692E+02    -0.379148E+00     0.645602E-01     0.253748E-01
      299     0.391677E+02    -0.379496E+00     0.647187E-01     0.253137E-01
      300     0.391661E+02    -0.379750E+00     0.648762E-01     0.252522E-01
      301     0.391645E+02    -0.379909E+00     0.650326E-01     0.251903E-01
      302     0.391630E+02    -0.379975E+00     0.651880E-01     0.251280E-01
      303     0.391613E+02    -0.379947E+00     0.653426E-01     0.250653E-01
      304     0.391595E+02    -0.379826E+00     0.654965E-01     0.250022E-01
      305     0.391578E+02    -0.379613E+00     0.656497E-01     0.249388E-01
      306     0.391559E+02    -0.379307E+00     0.658025E-01     0.248749E-01
      307     0.391540E+02    -0.378912E+00     0.659549E-01     0.248108E-01
      308     0.391519E+02    -0.378426E+00     0.661072E-01     0.247463E-01
      309     0.391498E+02    -0.377850E+00     0.662593E-01     0.246814E-01
      310     0.391475E+02    -0.377185E+00     0.664115E-01     0.246162E-01
      311     0.391451E+02    -0.376432E+00     0.665637E-01     0.245506E-01
      312     0.391425E+02    -0.375592E+00     0.667163E-01     0.244848E-01
      313     0.391398E+02    -0.374663E+00     0.668693E-01     0.244186E-01
      314     0.391368E+02    -0.373649E+00     0.670227E-01     0.243520E-01
      315     0.391338E+02    -0.372548E+00     0.671768E-01     0.242851E-01
      316     0.391305E+02    -0.371363E+00     0.673317E-01     0.242180E-01
      317     0.391270E+02    -0.370093E+00     0.674875E-01     0.241505E-01
      318     0.391234E+02    -0.368739E+00     0.676442E-01     0.240827E-01
      319     0.391195E+02    -0.367302E+00     0.678021E-01     0.240145E-01
      320     0.391153E+02    -0.365782E+00     0.679613E-01     0.239461E-01
      321     0.391110E+02    -0.364180E+00     0.681218E-01     0.238774E-01
      322     0.391063E+02    -0.362497E+00     0.682839E-01     0.238084E-01
      323     0.391014E+02    -0.360733E+00     0.684476E-01     0.237392E-01
      324     0.390962E+02    -0.358889E+00     0.686130E-01     0.236696E-01
      325     0.390908E+02    -0.356966E+00     0.687803E-01     0.235997E-01
      326     0.390850E+02    -0.354964E+00     0.689497E-01     0.235297E-01
      327     0.390789E+02    -0.352884E+00     0.691211E-01     0.234593E-01
      328     0.390724E+02    -0.350726E+00     0.692948E-01     0.233887E-01
      329     0.390657E+02    -0.348491E+00     0.694708E-01     0.233178E-01
      330     0.390585E+02    -0.346181E+00     0.696494E-01     0.232467E-01
      331     0.390510E+02    -0.343794E+00     0.698305E-01     0.231753E-01
      332     0.390432E+02    -0.341333E+00     0.700145E-01     0.231037E-01
      333     0.390350E+02    -0.338798E+00     0.702012E-01     0.230318E-01
      334     0.390264E+02    -0.336188E+00     0.703910E-01     0.229597E-01
      335     0.390174E+02    -0.333506E+00     0.705839E-01     0.228874E-01
      336     0.390079E+02    -0.330752E+00     0.707800E-01     0.228148E-01
      337     0.389981E+02    -0.327924E+00     0.709795E-01     0.227421E-01
      338     0.389878E+02    -0.325027E+00     0.711824E-01     0.226691E-01
      339     0.389770E+02    -0.322061E+00     0.713890E-01     0.225959E-01
      340     0.389658E+02    -0.319024E+00     0.715993E-01     0.225225E-01
      341     0.389541E+02    -0.315914E+00     0.718135E-01     0.224490E-01
      342     0.389420E+02    -0.312742E+00     0.720317E-01     0.223752E-01
      343     0.389293E+02    -0.309497E+00     0.722538E-01     0.223012E-01
      344     0.389162E+02    -0.306187E+00     0.724803E-01     0.222271E-01
      345     0.389025E+02    -0.302808E+00     0.727111E-01     0.221528E-01
      346     0.388883E+02    -0.299368E+00     0.729464E-01     0.220782E-01
      347     0.388735E+02    -0.295860E+00     0.731863E-01     0.220036E-01
      348     0.388583E+02    -0.292283E+00     0.734309E-01     0.219287E-01
      349     0.388424E+02    -0.288648E+00     0.736803E-01     0.218537E-01
      350     0.388260E+02    -0.284947E+00     0.739347E-01     0.217785E-01
      351     0.388089E+02    -0.281184E+00     0.741942E-01     0.217033E-01
      352     0.387913E+02    -0.277360E+00     0.744589E-01     0.216278E-01
      353     0.387731E+02    -0.273479E+00     0.747289E-01     0.215522E-01
      354     0.387544E+02    -0.269539E+00     0.750044E-01     0.214765E-01
      355     0.387350E+02    -0.265544E+00     0.752855E-01     0.214006E-01
      356     0.387149E+02    -0.261497E+00     0.755723E-01     0.213246E-01
      357     0.386943E+02    -0.257398E+00     0.758648E-01     0.212485E-01
      358     0.386730E+02    -0.253250E+00     0.761633E-01     0.211722E-01
      359     0.386512E+02    -0.249054E+00     0.764677E-01     0.210959E-01
      360     0.386286E+02    -0.244814E+00     0.767784E-01     0.210195E-01
      361     0.386055E+02    -0.240530E+00     0.770953E-01     0.209429E-01
      362     0.385817E+02    -0.236204E+00     0.774186E-01     0.208662E-01
      363     0.385572E+02    -0.231838E+00     0.777485E-01     0.207895E-01
      364     0.385321E+02    -0.227436E+00     0.780849E-01     0.207126E-01
      365     0.385063E+02    -0.222997E+00     0.784281E-01     0.206357E-01
      366     0.384799E+02    -0.218525E+00     0.787782E-01     0.205587E-01
      367     0.384528E+02    -0.214021E+00     0.791352E-01     0.204817E-01
      368     0.384250E+02    -0.209486E+00     0.794994E-01     0.204045E-01
      369     0.383965E+02    -0.204924E+00     0.798708E-01     0.203273E-01
      370     0.383674E+02    -0.200336E+00     0.802494E-01     0.202500E-01
      371     0.383375E+02    -0.195723E+00     0.806356E-01     0.201727E-01
      372     0.383070E+02    -0.191089E+00     0.810294E-01     0.200953E-01
      373     0.382757E+02    -0.186435E+00     0.814309E-01     0.200179E-01
      374     0.382438E+02    -0.181762E+00     0.818401E-01     0.199404E-01
      375     0.382111E+02    -0.177072E+00     0.822573E-01     0.198629E-01
      376     0.381776E+02    -0.172368E+00     0.826826E-01     0.197853E-01
      377     0.381435E+02    -0.167652E+00     0.831160E-01     0.197078E-01
      378     0.381086E+02    -0.162925E+00     0.835577E-01     0.196302E-01
      379     0.380731E+02    -0.158189E+00     0.840078E-01     0.195526E-01
      380     0.380367E+02    -0.153447E+00     0.844664E-01     0.194750E-01
      381     0.379996E+02    -0.148699E+00     0.849337E-01     0.193974E-01
      382     0.379617E+02    -0.143950E+00     0.854097E-01     0.193198E-01
      383     0.379231E+02    -0.139198E+00     0.858946E-01     0.192421E-01
      384     0.378838E+02    -0.134449E+00     0.863885E-01     0.191645E-01
      385     0.378436E+02    -0.129701E+00     0.868915E-01     0.190869E-01
      386     0.378027E+02    -0.124959E+00     0.874038E-01     0.190093E-01
      387     0.377609E+02    -0.120224E+00     0.879254E-01     0.189318E-01
      388     0.377185E+02    -0.115497E+00     0.884564E-01     0.188542E-01
      389     0.376752E+02    -0.110781E+00     0.889971E-01     0.187767E-01
      390     0.376311E+02    -0.106077E+00     0.895476E-01     0.186992E-01
      391     0.375862E+02    -0.101388E+00     0.901078E-01     0.186218E-01
      392     0.375405E+02    -0.967160E-01     0.906779E-01     0.185444E-01
      393     0.374940E+02    -0.920615E-01     0.912583E-01     0.184671E-01
      394     0.374466E+02    -0.874276E-01     0.918484E-01     0.183898E-01
      395     0.373984E+02    -0.828161E-01     0.924490E-01     0.183125E-01
      396     0.373494E+02    -0.782290E-01     0.930602E-01     0.182354E-01
      397     0.372995E+02    -0.736673E-01     0.936820E-01     0.181583E-01
      398     0.372489E+02    -0.691340E-01     0.943143E-01     0.180813E-01
      399     0.371974E+02    -0.646308E-01     0.949572E-01     0.180043E-01
      400     0.371449E+02    -0.601593E-01     0.956114E-01     0.179275E-01
      401     0.370917E+02    -0.557215E-01     0.962760E-01     0.178507E-01
      402     0.370376E+02    -0.513186E-01     0.969520E-01     0.177740E-01
      403     0.369827E+02    -0.469519E-01     0.976385E-01     0.176974E-01
      404     0.369269E+02    -0.426225E-01     0.983359E-01     0.176209E-01
      405     0.368703E+02    -0.383311E-01     0.990434E-01     0.175445E-01
      406     0.368130E+02    -0.340790E-01     0.997616E-01     0.174682E-01
      407     0.367548E+02    -0.298669E-01     0.100490E+00     0.173921E-01
      408     0.366959E+02    -0.256969E-01     0.101229E+00     0.173160E-01
      409     0.366362E+02    -0.215692E-01     0.101977E+00     0.172400E-01
      410     0.365757E+02    -0.174849E-01     0.102736E+00     0.171642E-01
      411     0.365145E+02    -0.134457E-01     0.103504E+00     0.170884E-01
      412     0.364526E+02    -0.945199E-02     0.104282E+00     0.170128E-01
      413     0.363899E+02    -0.550575E-02     0.105070E+00     0.169373E-01
      414     0.363265E+02    -0.160669E-02     0.105867E+00     0.168620E-01
      415     0.362625E+02     0.224234E-02     0.106673E+00     0.167867E-01
      416     0.361977E+02     0.604128E-02     0.107489E+00     0.167116E-01
      417     0.361323E+02     0.978929E-02     0.108314E+00     0.166366E-01
      418     0.360662E+02     0.134845E-01     0.109147E+00     0.165618E-01
      419     0.359995E+02     0.171266E-01     0.109990E+00     0.164871E-01
      420     0.359321E+02     0.207138E-01     0.110841E+00     0.164125E-01
      421     0.358640E+02     0.242456E-01     0.111701E+00     0.163381E-01
      422     0.357954E+02     0.277206E-01     0.112569E+00     0.162638E-01
      423     0.357262E+02     0.311377E-01     0.113445E+00     0.161897E-01
      424     0.356564E+02     0.344953E-01     0.114330E+00     0.161157E-01
      425     0.355860E+02     0.377935E-01     0.115223E+00     0.160419E-01
      426     0.355151E+02     0.410303E-01     0.116124E+00     0.159682E-01
      427     0.354435E+02     0.442050E-01     0.117033E+00     0.158947E-01
      428     0.353714E+02     0.473163E-01     0.117949E+00     0.158214E-01
      429     0.352988E+02     0.503633E-01     0.118873E+00     0.157482E-01
      430     0.352257E+02     0.533444E-01     0.119805E+00     0.156752E-01
      431     0.351521E+02     0.562591E-01     0.120744E+00     0.156024E-01
      432     0.350779E+02     0.591062E-01     0.121691E+00     0.155297E-01
      433     0.350033E+02     0.618845E-01     0.122644E+00     0.154572E-01
      434     0.349282E+02     0.645928E-01     0.123604E+00     0.153849E-01
      435     0.348526E+02     0.672301E-01     0.124572E+00     0.153128E-01
      436     0.347766E+02     0.697954E-01     0.125546E+00     0.152409E-01
      437     0.347002E+02     0.722879E-01     0.126527E+00     0.151691E-01
      438     0.346233E+02     0.747056E-01     0.127514E+00     0.150976E-01
      439     0.345459E+02     0.770481E-01     0.128508E+00     0.150262E-01
      440     0.344682E+02     0.793143E-01     0.129508E+00     0.149551E-01
      441     0.343901E+02     0.815026E-01     0.130514E+00     0.148841E-01
      442     0.343116E+02     0.836129E-01     0.131527E+00     0.148133E-01
      443     0.342327E+02     0.856431E-01     0.132545E+00     0.147428E-01
      444     0.341535E+02     0.875924E-01     0.133569E+00     0.146725E-01
      445     0.340739E+02     0.894600E-01     0.134599E+00     0.146023E-01
      446     0.339940E+02     0.912442E-01     0.135634E+00     0.145324E-01
      447     0.339137E+02     0.929452E-01     0.136675E+00     0.144627E-01
      448     0.338332E+02     0.945600E-01     0.137721E+00     0.143932E-01
      449     0.337524E+02     0.960892E-01     0.138773E+00     0.143240E-01
      450     0.336712E+02     0.975310E-01     0.139829E+00     0.142549E-01
      451     0.335898E+02     0.988842E-01     0.140891E+00     0.141861E-01
      452     0.335081E+02     0.100150E+00     0.141957E+00     0.141175E-01
      453     0.334261E+02     0.101328E+00     0.143028E+00     0.140492E-01
      454     0.333440E+02     0.102418E+00     0.144102E+00     0.139811E-01
      455     0.332616E+02     0.103422E+00     0.145181E+00     0.139132E-01
      456     0.331790E+02     0.104340E+00     0.146264E+00     0.138455E-01
      457     0.330962E+02     0.105172E+00     0.147351E+00     0.137781E-01
      458     0.330132E+02     0.105918E+00     0.148441E+00     0.137109E-01
      459     0.329301E+02     0.106580E+00     0.149534E+00     0.136440E-01
      460     0.328468E+02     0.107157E+00     0.150630E+00     0.135773E-01
      461     0.327635E+02     0.107650E+00     0.151729E+00     0.135109E-01
      462     0.326799E+02     0.108060E+00     0.152831E+00     0.134447E-01
      463     0.325963E+02     0.108386E+00     0.153934E+00     0.133787E-01
      464     0.325126E+02     0.108630E+00     0.155040E+00     0.133130E-01
      465     0.324288E+02     0.108791E+00     0.156148E+00     0.132476E-01
      466     0.323450E+02     0.108870E+00     0.157257E+00     0.131823E-01
      467     0.322612E+02     0.108868E+00     0.158368E+00     0.131174E-01
      468     0.321773E+02     0.108785E+00     0.159480E+00     0.130527E-01
      469     0.320934E+02     0.108622E+00     0.160592E+00     0.129882E-01
      470     0.320095E+02     0.108378E+00     0.161706E+00     0.129241E-01
      471     0.319256E+02     0.108055E+00     0.162821E+00     0.128601E-01
      472     0.318418E+02     0.107652E+00     0.163935E+00     0.127965E-01
      473     0.317580E+02     0.107171E+00     0.165049E+00     0.127331E-01
      474     0.316742E+02     0.106611E+00     0.166164E+00     0.126699E-01
      475     0.315906E+02     0.105974E+00     0.167278E+00     0.126070E-01
      476     0.315070E+02     0.105259E+00     0.168391E+00     0.125444E-01
      477     0.314236E+02     0.104467E+00     0.169504E+00     0.124821E-01
      478     0.313402E+02     0.103599E+00     0.170615E+00     0.124200E-01
      479     0.312571E+02     0.102654E+00     0.171726E+00     0.123582E-01
      480     0.311741E+02     0.101634E+00     0.172834E+00     0.122967E-01
      481     0.310912E+02     0.100538E+00     0.173942E+00     0.122355E-01
      482     0.310085E+02     0.993682E-01     0.175047E+00     0.121745E-01
      483     0.309260E+02     0.981238E-01     0.176150E+00     0.121138E-01
      484     0.308438E+02     0.968049E-01     0.177251E+00     0.120534E-01
      485     0.307617E+02     0.954137E-01     0.178349E+00     0.119932E-01
      486     0.306799E+02     0.939485E-01     0.179444E+00     0.119334E-01
      487     0.305984E+02     0.924113E-01     0.180536E+00     0.118738E-01
      488     0.305171E+02     0.908008E-01     0.181625E+00     0.118145E-01
      489     0.304361E+02     0.891199E-01     0.182710E+00     0.117555E-01
      490     0.303554E+02     0.873638E-01     0.183792E+00     0.116968E-01
      491     0.302751E+02     0.855429E-01     0.184870E+00     0.116384E-01
      492     0.301951E+02     0.836486E-01     0.185944E+00     0.115803E-01
      493     0.301154E+02     0.816836E-01     0.187014E+00     0.115224E-01
      494     0.300360E+02     0.796511E-01     0.188078E+00     0.114649E-01
      495     0.299571E+02     0.775459E-01     0.189138E+00     0.114077E-01
      496     0.298785E+02     0.753748E-01     0.190193E+00     0.113507E-01
      497     0.298004E+02     0.731369E-01     0.191243E+00     0.112941E-01
      498     0.297227E+02     0.708269E-01     0.192287E+00     0.112378E-01
      499     0.296454E+02     0.684521E-01     0.193325E+00     0.111817E-01
      500     0.295685E+02     0.660112E-01     0.194358E+00     0.111260E-01
      501     0.294922E+02     0.635030E-01     0.195384E+00     0.110706E-01
      502     0.294162E+02     0.609325E-01     0.196404E+00     0.110154E-01
      503     0.293408E+02     0.582934E-01     0.197418E+00     0.109606E-01
      504     0.292659E+02     0.555944E-01     0.198425E+00     0.109061E-01
      505     0.291914E+02     0.528322E-01     0.199425E+00     0.108519E-01
      506     0.291174E+02     0.500130E-01     0.200419E+00     0.107980E-01
      507     0.290439E+02     0.471329E-01     0.201405E+00     0.107443E-01
      508     0.289709E+02     0.441925E-01     0.202385E+00     0.106910E-01
      509     0.288984E+02     0.411998E-01     0.203357E+00     0.106379E-01
      510     0.288264E+02     0.381507E-01     0.204322E+00     0.105852E-01
      511     0.287550E+02     0.350488E-01     0.205279E+00     0.105327E-01
      512     0.286840E+02     0.318940E-01     0.206228E+00     0.104806E-01
      513     0.286135E+02     0.286860E-01     0.207170E+00     0.104287E-01
      514     0.285435E+02     0.254284E-01     0.208104E+00     0.103771E-01
      515     0.284741E+02     0.221251E-01     0.209029E+00     0.103257E-01
      516     0.284052E+02     0.187679E-01     0.209947E+00     0.102747E-01
      517     0.283368E+02     0.153723E-01     0.210856E+00     0.102239E-01
      518     0.282690E+02     0.119263E-01     0.211756E+00     0.101734E-01
      519     0.282017E+02     0.843750E-02     0.212648E+00     0.101232E-01
      520     0.281349E+02     0.490573E-02     0.213531E+00     0.100732E-01
      521     0.280687E+02     0.133471E-02     0.214405E+00     0.100235E-01
      522     0.280030E+02    -0.227984E-02     0.215270E+00     0.997411E-02
      523     0.279380E+02    -0.592615E-02     0.216125E+00     0.992496E-02
      524     0.278734E+02    -0.961645E-02     0.216971E+00     0.987607E-02
      525     0.278094E+02    -0.133431E-01     0.217808E+00     0.982745E-02
      526     0.277460E+02    -0.171022E-01     0.218635E+00     0.977909E-02
      527     0.276831E+02    -0.208942E-01     0.219453E+00     0.973098E-02
      528     0.276208E+02    -0.247191E-01     0.220260E+00     0.968313E-02
      529     0.275592E+02    -0.285774E-01     0.221057E+00     0.963554E-02
      530     0.274980E+02    -0.324652E-01     0.221844E+00     0.958820E-02
      531     0.274375E+02    -0.363827E-01     0.222622E+00     0.954111E-02
      532     0.273776E+02    -0.403224E-01     0.223387E+00     0.949427E-02
      533     0.273182E+02    -0.442924E-01     0.224144E+00     0.944768E-02
      534     0.272595E+02    -0.482849E-01     0.224888E+00     0.940133E-02
      535     0.272013E+02    -0.523042E-01     0.225622E+00     0.935524E-02
      536     0.271437E+02    -0.563426E-01     0.226345E+00     0.930938E-02
      537     0.270869E+02    -0.604043E-01     0.227057E+00     0.926377E-02
      538     0.270305E+02    -0.644856E-01     0.227757E+00     0.921838E-02
      539     0.269748E+02    -0.685868E-01     0.228446E+00     0.917324E-02
      540     0.269197E+02    -0.726999E-01     0.229123E+00     0.912834E-02
      541     0.268653E+02    -0.768335E-01     0.229789E+00     0.908366E-02
      542     0.268115E+02    -0.809837E-01     0.230442E+00     0.903921E-02
      543     0.267583E+02    -0.851467E-01     0.231084E+00     0.899501E-02
      544     0.267057E+02    -0.893188E-01     0.231714E+00     0.895102E-02
      545     0.266538E+02    -0.935042E-01     0.232331E+00     0.890727E-02
      546     0.266026E+02    -0.976953E-01     0.232935E+00     0.886373E-02
      547     0.265519E+02    -0.101896E+00     0.233527E+00     0.882042E-02
      548     0.265020E+02    -0.106108E+00     0.234107E+00     0.877733E-02
      549     0.264526E+02    -0.110324E+00     0.234673E+00     0.873445E-02
      550     0.264040E+02    -0.114547E+00     0.235227E+00     0.869180E-02
      551     0.263560E+02    -0.118770E+00     0.235767E+00     0.864936E-02
      552     0.263087E+02    -0.122997E+00     0.236294E+00     0.860713E-02
      553     0.262621E+02    -0.127223E+00     0.236809E+00     0.856512E-02
      554     0.262160E+02    -0.131455E+00     0.237310E+00     0.852331E-02
      555     0.261707E+02    -0.135679E+00     0.237799E+00     0.848172E-02
      556     0.261259E+02    -0.139902E+00     0.238275E+00     0.844034E-02
      557     0.260818E+02    -0.144121E+00     0.238739E+00     0.839916E-02
      558     0.260383E+02    -0.148336E+00     0.239190E+00     0.835819E-02
      559     0.259954E+02    -0.152548E+00     0.239629E+00     0.831743E-02
      560     0.259532E+02    -0.156747E+00     0.240056E+00     0.827686E-02
      561     0.259115E+02    -0.160940E+00     0.240470E+00     0.823651E-02
      562     0.258705E+02    -0.165125E+00     0.240873E+00     0.819636E-02
      563     0.258300E+02    -0.169295E+00     0.241263E+00     0.815639E-02
      564     0.257901E+02    -0.173459E+00     0.241643E+00     0.811664E-02
      565     0.257508E+02    -0.177605E+00     0.242010E+00     0.807708E-02
      566     0.257121E+02    -0.181735E+00     0.242365E+00     0.803771E-02
      567     0.256740E+02    -0.185853E+00     0.242710E+00     0.799854E-02
      568     0.256364E+02    -0.189953E+00     0.243043E+00     0.795957E-02
      569     0.255993E+02    -0.194035E+00     0.243364E+00     0.792079E-02
      570     0.255629E+02    -0.198096E+00     0.243674E+00     0.788220E-02
      571     0.255269E+02    -0.202140E+00     0.243974E+00     0.784380E-02
      572     0.254915E+02    -0.206158E+00     0.244262E+00     0.780559E-02
      573     0.254567E+02    -0.210154E+00     0.244540E+00     0.776757E-02
      574     0.254223E+02    -0.214127E+00     0.244806E+00     0.772974E-02
      575     0.253885E+02    -0.218076E+00     0.245062E+00     0.769209E-02
      576     0.253552E+02    -0.221997E+00     0.245308E+00     0.765462E-02
      577     0.253224E+02    -0.225890E+00     0.245543E+00     0.761733E-02
      578     0.252901E+02    -0.229754E+00     0.245768E+00     0.758023E-02
      579     0.252583E+02    -0.233588E+00     0.245983E+00     0.754331E-02
      580     0.252270E+02    -0.237390E+00     0.246187E+00     0.750657E-02
      581     0.251962E+02    -0.241161E+00     0.246382E+00     0.747001E-02
      582     0.251658E+02    -0.244897E+00     0.246566E+00     0.743362E-02
      583     0.251360E+02    -0.248598E+00     0.246741E+00     0.739741E-02
      584     0.251066E+02    -0.252264E+00     0.246906E+00     0.736137E-02
      585     0.250776E+02    -0.255891E+00     0.247062E+00     0.732551E-02
      586     0.250491E+02    -0.259480E+00     0.247208E+00     0.728982E-02
      587     0.250211E+02    -0.263030E+00     0.247344E+00     0.725429E-02
      588     0.249935E+02    -0.266538E+00     0.247472E+00     0.721894E-02
      589     0.249663E+02    -0.270005E+00     0.247590E+00     0.718376E-02
      590     0.249396E+02    -0.273427E+00     0.247699E+00     0.714874E-02
      591     0.249133E+02    -0.276806E+00     0.247799E+00     0.711389E-02
      592     0.248874E+02    -0.280138E+00     0.247890E+00     0.707920E-02
      593     0.248619E+02    -0.283424E+00     0.247973E+00     0.704468E-02
      594     0.248368E+02    -0.286661E+00     0.248047E+00     0.701032E-02
      595     0.248121E+02    -0.289849E+00     0.248112E+00     0.697612E-02
      596     0.247878E+02    -0.292986E+00     0.248169E+00     0.694207E-02
      597     0.247639E+02    -0.296072E+00     0.248218E+00     0.690819E-02
      598     0.247404E+02    -0.299105E+00     0.248258E+00     0.687447E-02
      599     0.247173E+02    -0.302083E+00     0.248290E+00     0.684089E-02
      600     0.246945E+02    -0.305006E+00     0.248314E+00     0.680747E-02
      601     0.246721E+02    -0.307873E+00     0.248331E+00     0.677422E-02
      602     0.246501E+02    -0.310682E+00     0.248339E+00     0.674110E-02
      603     0.246283E+02    -0.313436E+00     0.248340E+00     0.670815E-02
      604     0.246070E+02    -0.316132E+00     0.248333E+00     0.667535E-02
      605     0.245859E+02    -0.318771E+00     0.248320E+00     0.664271E-02
      606     0.245652E+02    -0.321352E+00     0.248300E+00     0.661023E-02
      607     0.245448E+02    -0.323877E+00     0.248272E+00     0.657790E-02
      608     0.245246E+02    -0.326343E+00     0.248238E+00     0.654574E-02
      609     0.245048E+02    -0.328753E+00     0.248198E+00     0.651374E-02
      610     0.244852E+02    -0.331104E+00     0.248151E+00     0.648189E-02
      611     0.244659E+02    -0.333397E+00     0.248099E+00     0.645021E-02
      612     0.244469E+02    -0.335633E+00     0.248040E+00     0.641869E-02
      613     0.244281E+02    -0.337810E+00     0.247977E+00     0.638734E-02
      614     0.244096E+02    -0.339929E+00     0.247907E+00     0.635615E-02
      615     0.243913E+02    -0.341990E+00     0.247832E+00     0.632513E-02
      616     0.243732E+02    -0.343992E+00     0.247752E+00     0.629426E-02
      617     0.243553E+02    -0.345935E+00     0.247667E+00     0.626358E-02
      618     0.243377E+02    -0.347820E+00     0.247578E+00     0.623305E-02
      619     0.243202E+02    -0.349645E+00     0.247484E+00     0.620270E-02
      620     0.243029E+02    -0.351412E+00     0.247385E+00     0.617251E-02
      621     0.242858E+02    -0.353120E+00     0.247282E+00     0.614250E-02
      622     0.242689E+02    -0.354767E+00     0.247176E+00     0.611267E-02
      623     0.242521E+02    -0.356356E+00     0.247065E+00     0.608300E-02
      624     0.242354E+02    -0.357885E+00     0.246951E+00     0.605350E-02
      625     0.242190E+02    -0.359355E+00     0.246834E+00     0.602418E-02
      626     0.242026E+02    -0.360764E+00     0.246713E+00     0.599503E-02
      627     0.241863E+02    -0.362114E+00     0.246590E+00     0.596606E-02
      628     0.241702E+02    -0.363403E+00     0.246463E+00     0.593727E-02
      629     0.241541E+02    -0.364632E+00     0.246334E+00     0.590866E-02
      630     0.241382E+02    -0.365801E+00     0.246202E+00     0.588022E-02
      631     0.241223E+02    -0.366909E+00     0.246068E+00     0.585196E-02
      632     0.241065E+02    -0.367957E+00     0.245932E+00     0.582389E-02
      633     0.240908E+02    -0.368944E+00     0.245794E+00     0.579600E-02
      634     0.240751E+02    -0.369870E+00     0.245654E+00     0.576828E-02
      635     0.240595E+02    -0.370735E+00     0.245513E+00     0.574075E-02
      636     0.240439E+02    -0.371539E+00     0.245370E+00     0.571340E-02
      637     0.240283E+02    -0.372282E+00     0.245227E+00     0.568624E-02
      638     0.240128E+02    -0.372963E+00     0.245082E+00     0.565927E-02
      639     0.239972E+02    -0.373583E+00     0.244937E+00     0.563248E-02
      640     0.239817E+02    -0.374141E+00     0.244791E+00     0.560588E-02
      641     0.239662E+02    -0.374637E+00     0.244644E+00     0.557947E-02
      642     0.239505E+02    -0.375072E+00     0.244497E+00     0.555324E-02
      643     0.239350E+02    -0.375444E+00     0.244351E+00     0.552721E-02
      644     0.239193E+02    -0.375756E+00     0.244204E+00     0.550137E-02
      645     0.239036E+02    -0.376002E+00     0.244058E+00     0.547572E-02
      646     0.238878E+02    -0.376188E+00     0.243912E+00     0.545026E-02
      647     0.238720E+02    -0.376309E+00     0.243767E+00     0.542499E-02
      648     0.238561E+02    -0.376369E+00     0.243623E+00     0.539993E-02
      649     0.238401E+02    -0.376370E+00     0.243480E+00     0.537505E-02
      650     0.238240E+02    -0.376303E+00     0.243338E+00     0.535037E-02
      651     0.238078E+02    -0.376176E+00     0.243198E+00     0.532589E-02
      652     0.237915E+02    -0.375981E+00     0.243059E+00     0.530160E-02
      653     0.237751E+02    -0.375733E+00     0.242922E+00     0.527751E-02
      654     0.237586E+02    -0.375420E+00     0.242787E+00     0.525361E-02
      655     0.237420E+02    -0.375053E+00     0.242654E+00     0.522989E-02
      656     0.237252E+02    -0.374623E+00     0.242524E+00     0.520637E-02
      657     0.237083E+02    -0.374140E+00     0.242395E+00     0.518303E-02
      658     0.236913E+02    -0.373603E+00     0.242269E+00     0.515988E-02
      659     0.236742E+02    -0.373011E+00     0.242146E+00     0.513691E-02
      660     0.236569E+02    -0.372363E+00     0.242026E+00     0.511411E-02
      661     0.236395E+02    -0.371667E+00     0.241909E+00     0.509151E-02
      662     0.236219E+02    -0.370917E+00     0.241795E+00     0.506907E-02
      663     0.236042E+02    -0.370123E+00     0.241684E+00     0.504681E-02
      664     0.235863E+02    -0.369273E+00     0.241576E+00     0.502472E-02
      665     0.235683E+02    -0.368381E+00     0.241473E+00     0.500281E-02
      666     0.235501E+02    -0.367440E+00     0.241372E+00     0.498106E-02
      667     0.235317E+02    -0.366455E+00     0.241276E+00     0.495948E-02
      668     0.235132E+02    -0.365429E+00     0.241183E+00     0.493806E-02
      669     0.234945E+02    -0.364357E+00     0.241095E+00     0.491682E-02
      670     0.234757E+02    -0.363242E+00     0.241011E+00     0.489573E-02
      671     0.234567E+02    -0.362088E+00     0.240932E+00     0.487481E-02
      672     0.234375E+02    -0.360894E+00     0.240858E+00     0.485404E-02
      673     0.234180E+02    -0.359663E+00     0.240788E+00     0.483343E-02
      674     0.233985E+02    -0.358395E+00     0.240723E+00     0.481297E-02
      675     0.233787E+02    -0.357089E+00     0.240663E+00     0.479266E-02
      676     0.233588E+02    -0.355748E+00     0.240608E+00     0.477251E-02
      677     0.233386E+02    -0.354375E+00     0.240559E+00     0.475251E-02
      678     0.233183E+02    -0.352970E+00     0.240516E+00     0.473265E-02
      679     0.232977E+02    -0.351529E+00     0.240477E+00     0.471295E-02
      680     0.232769E+02    -0.350062E+00     0.240445E+00     0.469338E-02
      681     0.232559E+02    -0.348565E+00     0.240419E+00     0.467395E-02
      682     0.232347E+02    -0.347036E+00     0.240399E+00     0.465467E-02
      683     0.232133E+02    -0.345484E+00     0.240385E+00     0.463552E-02
      684     0.231917E+02    -0.343903E+00     0.240377E+00     0.461652E-02
      685     0.231698E+02    -0.342298E+00     0.240377E+00     0.459764E-02
      686     0.231477E+02    -0.340671E+00     0.240383E+00     0.457890E-02
      687     0.231254E+02    -0.339022E+00     0.240396E+00     0.456029E-02
      688     0.231028E+02    -0.337348E+00     0.240415E+00     0.454181E-02
      689     0.230800E+02    -0.335656E+00     0.240443E+00     0.452345E-02
      690     0.230570E+02    -0.333946E+00     0.240477E+00     0.450522E-02
      691     0.230337E+02    -0.332217E+00     0.240519E+00     0.448712E-02
      692     0.230102E+02    -0.330468E+00     0.240569E+00     0.446913E-02
      693     0.229864E+02    -0.328706E+00     0.240626E+00     0.445127E-02
      694     0.229623E+02    -0.326931E+00     0.240691E+00     0.443352E-02
      695     0.229380E+02    -0.325138E+00     0.240765E+00     0.441589E-02
      696     0.229134E+02    -0.323334E+00     0.240847E+00     0.439837E-02
      697     0.228886E+02    -0.321523E+00     0.240936E+00     0.438098E-02
      698     0.228634E+02    -0.319696E+00     0.241035E+00     0.436368E-02
      699     0.228381E+02    -0.317863E+00     0.241143E+00     0.434649E-02
      700     0.228124E+02    -0.316022E+00     0.241259E+00     0.432942E-02
      701     0.227865E+02    -0.314174E+00     0.241384E+00     0.431245E-02
      702     0.227602E+02    -0.312316E+00     0.241518E+00     0.429558E-02
      703     0.227337E+02    -0.310459E+00     0.241661E+00     0.427882E-02
      704     0.227069E+02    -0.308594E+00     0.241813E+00     0.426215E-02
      705     0.226799E+02    -0.306727E+00     0.241973E+00     0.424559E-02
      706     0.226526E+02    -0.304860E+00     0.242142E+00     0.422911E-02
      707     0.226250E+02    -0.302991E+00     0.242321E+00     0.421274E-02
      708     0.225971E+02    -0.301122E+00     0.242507E+00     0.419646E-02
      709     0.225691E+02    -0.299256E+00     0.242702E+00     0.418027E-02
      710     0.225407E+02    -0.297390E+00     0.242906E+00     0.416417E-02
      711     0.225121E+02    -0.295528E+00     0.243118E+00     0.414816E-02
      712     0.224832E+02    -0.293671E+00     0.243338E+00     0.413224E-02
      713     0.224541E+02    -0.291817E+00     0.243567E+00     0.411640E-02
      714     0.224248E+02    -0.289973E+00     0.243805E+00     0.410065E-02
      715     0.223952E+02    -0.288133E+00     0.244050E+00     0.408497E-02
      716     0.223654E+02    -0.286303E+00     0.244304E+00     0.406937E-02
      717     0.223353E+02    -0.284481E+00     0.244566E+00     0.405386E-02
      718     0.223050E+02    -0.282670E+00     0.244836E+00     0.403843E-02
      719     0.222745E+02    -0.280868E+00     0.245113E+00     0.402306E-02
      720     0.222437E+02    -0.279080E+00     0.245399E+00     0.400777E-02
      721     0.222128E+02    -0.277306E+00     0.245693E+00     0.399255E-02
      722     0.221816E+02    -0.275547E+00     0.245994E+00     0.397741E-02
      723     0.221502E+02    -0.273802E+00     0.246304E+00     0.396233E-02
      724     0.221185E+02    -0.272072E+00     0.246621E+00     0.394732E-02
      725     0.220867E+02    -0.270361E+00     0.246946E+00     0.393237E-02
      726     0.220547E+02    -0.268670E+00     0.247279E+00     0.391749E-02
      727     0.220224E+02    -0.266995E+00     0.247619E+00     0.390267E-02
      728     0.219900E+02    -0.265342E+00     0.247967E+00     0.388791E-02
      729     0.219574E+02    -0.263710E+00     0.248322E+00     0.387321E-02
      730     0.219245E+02    -0.262100E+00     0.248684E+00     0.385856E-02
      731     0.218915E+02    -0.260514E+00     0.249054E+00     0.384397E-02
      732     0.218582E+02    -0.258952E+00     0.249432E+00     0.382944E-02
      733     0.218249E+02    -0.257415E+00     0.249816E+00     0.381495E-02
      734     0.217912E+02    -0.255905E+00     0.250209E+00     0.380052E-02
      735     0.217575E+02    -0.254422E+00     0.250607E+00     0.378613E-02
      736     0.217236E+02    -0.252967E+00     0.251014E+00     0.377179E-02
      737     0.216894E+02    -0.251542E+00     0.251427E+00     0.375750E-02
      738     0.216551E+02    -0.250147E+00     0.251847E+00     0.374325E-02
      739     0.216206E+02    -0.248784E+00     0.252274E+00     0.372904E-02
      740     0.215860E+02    -0.247453E+00     0.252708E+00     0.371487E-02
      741     0.215512E+02    -0.246156E+00     0.253149E+00     0.370074E-02
      742     0.215162E+02    -0.244892E+00     0.253596E+00     0.368665E-02
      743     0.214811E+02    -0.243665E+00     0.254051E+00     0.367259E-02
      744     0.214459E+02    -0.242473E+00     0.254512E+00     0.365857E-02
      745     0.214104E+02    -0.241319E+00     0.254980E+00     0.364457E-02
      746     0.213749E+02    -0.240204E+00     0.255454E+00     0.363061E-02
      747     0.213392E+02    -0.239128E+00     0.255935E+00     0.361668E-02
      748     0.213033E+02    -0.238092E+00     0.256422E+00     0.360277E-02
      749     0.212673E+02    -0.237099E+00     0.256916E+00     0.358889E-02
      750     0.212312E+02    -0.236147E+00     0.257416E+00     0.357503E-02
      751     0.211949E+02    -0.235238E+00     0.257922E+00     0.356120E-02
      752     0.211585E+02    -0.234374E+00     0.258434E+00     0.354739E-02
      753     0.211220E+02    -0.233553E+00     0.258953E+00     0.353360E-02
      754     0.210854E+02    -0.232775E+00     0.259477E+00     0.351983E-02
      755     0.210486E+02    -0.232041E+00     0.260006E+00     0.350610E-02
      756     0.210118E+02    -0.231350E+00     0.260541E+00     0.349239E-02
      757     0.209748E+02    -0.230703E+00     0.261081E+00     0.347870E-02
      758     0.209378E+02    -0.230099E+00     0.261625E+00     0.346505E-02
      759     0.209007E+02    -0.229539E+00     0.262175E+00     0.345142E-02
      760     0.208634E+02    -0.229023E+00     0.262728E+00     0.343783E-02
      761     0.208262E+02    -0.228550E+00     0.263287E+00     0.342427E-02
      762     0.207888E+02    -0.228121E+00     0.263849E+00     0.341074E-02
      763     0.207514E+02    -0.227736E+00     0.264415E+00     0.339725E-02
      764     0.207140E+02    -0.227394E+00     0.264984E+00     0.338379E-02
      765     0.206764E+02    -0.227097E+00     0.265557E+00     0.337037E-02
      766     0.206388E+02    -0.226842E+00     0.266134E+00     0.335698E-02
      767     0.206012E+02    -0.226632E+00     0.266713E+00     0.334363E-02
      768     0.205636E+02    -0.226465E+00     0.267295E+00     0.333033E-02
      769     0.205259E+02    -0.226342E+00     0.267881E+00     0.331706E-02
      770     0.204882E+02    -0.226263E+00     0.268468E+00     0.330383E-02
      771     0.204505E+02    -0.226228E+00     0.269057E+00     0.329065E-02
      772     0.204127E+02    -0.226237E+00     0.269649E+00     0.327750E-02
      773     0.203750E+02    -0.226289E+00     0.270242E+00     0.326441E-02
      774     0.203373E+02    -0.226386E+00     0.270837E+00     0.325136E-02
      775     0.202996E+02    -0.226526E+00     0.271434E+00     0.323835E-02
      776     0.202618E+02    -0.226709E+00     0.272031E+00     0.322539E-02
      777     0.202242E+02    -0.226938E+00     0.272630E+00     0.321248E-02
      778     0.201864E+02    -0.227209E+00     0.273230E+00     0.319962E-02
      779     0.201489E+02    -0.227525E+00     0.273829E+00     0.318681E-02
      780     0.201112E+02    -0.227885E+00     0.274430E+00     0.317405E-02
      781     0.200736E+02    -0.228289E+00     0.275030E+00     0.316135E-02
      782     0.200361E+02    -0.228737E+00     0.275631E+00     0.314869E-02
      783     0.199987E+02    -0.229228E+00     0.276231E+00     0.313609E-02
      784     0.199613E+02    -0.229764E+00     0.276831E+00     0.312355E-02
      785     0.199239E+02    -0.230344E+00     0.277430E+00     0.311106E-02
      786     0.198866E+02    -0.230968E+00     0.278029E+00     0.309863E-02
      787     0.198494E+02    -0.231636E+00     0.278626E+00     0.308626E-02
      788     0.198123E+02    -0.232348E+00     0.279222E+00     0.307395E-02
      789     0.197753E+02    -0.233105E+00     0.279817E+00     0.306170E-02
      790     0.197383E+02    -0.233905E+00     0.280411E+00     0.304951E-02
      791     0.197015E+02    -0.234749E+00     0.281002E+00     0.303738E-02
      792     0.196647E+02    -0.235638E+00     0.281590E+00     0.302532E-02
      793     0.196282E+02    -0.236571E+00     0.282178E+00     0.301332E-02
      794     0.195917E+02    -0.237548E+00     0.282762E+00     0.300139E-02
      795     0.195553E+02    -0.238569E+00     0.283344E+00     0.298952E-02
      796     0.195190E+02    -0.239635E+00     0.283922E+00     0.297772E-02
      797     0.194829E+02    -0.240745E+00     0.284499E+00     0.296599E-02
      798     0.194469E+02    -0.241899E+00     0.285071E+00     0.295433E-02
      799     0.194110E+02    -0.243097E+00     0.285641E+00     0.294274E-02
      800     0.193754E+02    -0.244340E+00     0.286206E+00     0.293122E-02
      801     0.193399E+02    -0.245627E+00     0.286767E+00     0.291978E-02
      802     0.193045E+02    -0.246957E+00     0.287325E+00     0.290841E-02
      803     0.192693E+02    -0.248330E+00     0.287878E+00     0.289711E-02
      804     0.192342E+02    -0.249745E+00     0.288427E+00     0.288588E-02
      805     0.191993E+02    -0.251200E+00     0.288971E+00     0.287473E-02
      806     0.191646E+02    -0.252696E+00     0.289511E+00     0.286365E-02
      807     0.191301E+02    -0.254230E+00     0.290047E+00     0.285264E-02
      808     0.190958E+02    -0.255803E+00     0.290577E+00     0.284171E-02
      809     0.190616E+02    -0.257413E+00     0.291102E+00     0.283086E-02
      810     0.190276E+02    -0.259060E+00     0.291622E+00     0.282007E-02
      811     0.189937E+02    -0.260742E+00     0.292137E+00     0.280936E-02
      812     0.189601E+02    -0.262460E+00     0.292645E+00     0.279873E-02
      813     0.189267E+02    -0.264209E+00     0.293149E+00     0.278817E-02
      814     0.188934E+02    -0.265995E+00     0.293647E+00     0.277768E-02
      815     0.188604E+02    -0.267811E+00     0.294138E+00     0.276727E-02
      816     0.188275E+02    -0.269655E+00     0.294624E+00     0.275694E-02
      817     0.187948E+02    -0.271534E+00     0.295103E+00     0.274668E-02
      818     0.187623E+02    -0.273442E+00     0.295576E+00     0.273650E-02
      819     0.187301E+02    -0.275378E+00     0.296043E+00     0.272639E-02
      820     0.186980E+02    -0.277343E+00     0.296502E+00     0.271636E-02
      821     0.186661E+02    -0.279334E+00     0.296955E+00     0.270640E-02
      822     0.186345E+02    -0.281348E+00     0.297401E+00     0.269652E-02
      823     0.186031E+02    -0.283389E+00     0.297840E+00     0.268672E-02
      824     0.185718E+02    -0.285458E+00     0.298272E+00     0.267700E-02
      825     0.185408E+02    -0.287547E+00     0.298695E+00     0.266735E-02
      826     0.185100E+02    -0.289657E+00     0.299112E+00     0.265778E-02
      827     0.184795E+02    -0.291793E+00     0.299521E+00     0.264828E-02
      828     0.184491E+02    -0.293947E+00     0.299922E+00     0.263886E-02
      829     0.184190E+02    -0.296124E+00     0.300315E+00     0.262952E-02
      830     0.183891E+02    -0.298316E+00     0.300700E+00     0.262026E-02
      831     0.183595E+02    -0.300528E+00     0.301077E+00     0.261107E-02
      832     0.183300E+02    -0.302757E+00     0.301444E+00     0.260197E-02
      833     0.183009E+02    -0.305003E+00     0.301804E+00     0.259294E-02
      834     0.182720E+02    -0.307267E+00     0.302155E+00     0.258399E-02
      835     0.182432E+02    -0.309541E+00     0.302497E+00     0.257512E-02
      836     0.182148E+02    -0.311830E+00     0.302830E+00     0.256632E-02
      837     0.181866E+02    -0.314135E+00     0.303154E+00     0.255761E-02
      838     0.181586E+02    -0.316452E+00     0.303468E+00     0.254897E-02
      839     0.181309E+02    -0.318777E+00     0.303773E+00     0.254042E-02
      840     0.181034E+02    -0.321113E+00     0.304068E+00     0.253194E-02
      841     0.180763E+02    -0.323458E+00     0.304354E+00     0.252354E-02
      842     0.180493E+02    -0.325814E+00     0.304630E+00     0.251522E-02
      843     0.180227E+02    -0.328177E+00     0.304895E+00     0.250699E-02
      844     0.179962E+02    -0.330548E+00     0.305150E+00     0.249883E-02
      845     0.179701E+02    -0.332923E+00     0.305395E+00     0.249075E-02
      846     0.179442E+02    -0.335303E+00     0.305630E+00     0.248275E-02
      847     0.179186E+02    -0.337690E+00     0.305854E+00     0.247484E-02
      848     0.178933E+02    -0.340078E+00     0.306067E+00     0.246700E-02
      849     0.178682E+02    -0.342469E+00     0.306269E+00     0.245925E-02
      850     0.178435E+02    -0.344864E+00     0.306460E+00     0.245157E-02
      851     0.178190E+02    -0.347258E+00     0.306640E+00     0.244398E-02
      852     0.177948E+02    -0.349650E+00     0.306809E+00     0.243647E-02
      853     0.177709E+02    -0.352041E+00     0.306966E+00     0.242903E-02
      854     0.177472E+02    -0.354433E+00     0.307113E+00     0.242168E-02
      855     0.177238E+02    -0.356823E+00     0.307249E+00     0.241439E-02
      856     0.177007E+02    -0.359206E+00     0.307373E+00     0.240718E-02
      857     0.176778E+02    -0.361586E+00     0.307487E+00     0.240004E-02
      858     0.176552E+02    -0.363961E+00     0.307590E+00     0.239298E-02
      859     0.176329E+02    -0.366330E+00     0.307682E+00     0.238598E-02
      860     0.176108E+02    -0.368688E+00     0.307764E+00     0.237906E-02
      861     0.175889E+02    -0.371043E+00     0.307834E+00     0.237219E-02
      862     0.175673E+02    -0.373383E+00     0.307895E+00     0.236539E-02
      863     0.175460E+02    -0.375719E+00     0.307944E+00     0.235866E-02
      864     0.175249E+02    -0.378039E+00     0.307983E+00     0.235199E-02
      865     0.175040E+02    -0.380350E+00     0.308012E+00     0.234538E-02
      866     0.174834E+02    -0.382649E+00     0.308031E+00     0.233883E-02
      867     0.174630E+02    -0.384933E+00     0.308039E+00     0.233233E-02
      868     0.174429E+02    -0.387200E+00     0.308037E+00     0.232589E-02
      869     0.174229E+02    -0.389453E+00     0.308024E+00     0.231951E-02
      870     0.174032E+02    -0.391692E+00     0.308002E+00     0.231318E-02
      871     0.173837E+02    -0.393911E+00     0.307970E+00     0.230690E-02
      872     0.173644E+02    -0.396115E+00     0.307927E+00     0.230067E-02
      873     0.173454E+02    -0.398295E+00     0.307874E+00     0.229449E-02
      874     0.173266E+02    -0.400459E+00     0.307812E+00     0.228835E-02
      875     0.173079E+02    -0.402602E+00     0.307740E+00     0.228227E-02
      876     0.172895E+02    -0.404721E+00     0.307659E+00     0.227622E-02
      877     0.172712E+02    -0.406817E+00     0.307567E+00     0.227022E-02
      878     0.172532E+02    -0.408893E+00     0.307466E+00     0.226426E-02
      879     0.172354E+02    -0.410941E+00     0.307355E+00     0.225834E-02
      880     0.172178E+02    -0.412964E+00     0.307234E+00     0.225246E-02
      881     0.172003E+02    -0.414962E+00     0.307105E+00     0.224662E-02
      882     0.171831E+02    -0.416935E+00     0.306965E+00     0.224081E-02
      883     0.171660E+02    -0.418874E+00     0.306817E+00     0.223504E-02
      884     0.171491E+02    -0.420791E+00     0.306658E+00     0.222929E-02
      885     0.171324E+02    -0.422673E+00     0.306491E+00     0.222358E-02
      886     0.171158E+02    -0.424524E+00     0.306315E+00     0.221790E-02
      887     0.170995E+02    -0.426344E+00     0.306130E+00     0.221224E-02
      888     0.170833E+02    -0.428131E+00     0.305935E+00     0.220662E-02
      889     0.170672E+02    -0.429887E+00     0.305732E+00     0.220101E-02
      890     0.170514E+02    -0.431605E+00     0.305519E+00     0.219543E-02
      891     0.170357E+02    -0.433292E+00     0.305298E+00     0.218988E-02
      892     0.170201E+02    -0.434940E+00     0.305068E+00     0.218434E-02
      893     0.170047E+02    -0.436547E+00     0.304829E+00     0.217882E-02
      894     0.169894E+02    -0.438122E+00     0.304581E+00     0.217332E-02
      895     0.169744E+02    -0.439657E+00     0.304324E+00     0.216784E-02
      896     0.169594E+02    -0.441149E+00     0.304059E+00     0.216237E-02
      897     0.169446E+02    -0.442601E+00     0.303786E+00     0.215691E-02
      898     0.169299E+02    -0.444012E+00     0.303504E+00     0.215147E-02
      899     0.169154E+02    -0.445380E+00     0.303213E+00     0.214603E-02
      900     0.169010E+02    -0.446706E+00     0.302915E+00     0.214061E-02
      901     0.168867E+02    -0.447986E+00     0.302607E+00     0.213519E-02
      902     0.168725E+02    -0.449222E+00     0.302292E+00     0.212978E-02
      903     0.168585E+02    -0.450414E+00     0.301969E+00     0.212438E-02
      904     0.168446E+02    -0.451561E+00     0.301638E+00     0.211898E-02
      905     0.168308E+02    -0.452663E+00     0.301300E+00     0.211359E-02
      906     0.168171E+02    -0.453721E+00     0.300954E+00     0.210821E-02
      907     0.168035E+02    -0.454733E+00     0.300601E+00     0.210283E-02
      908     0.167900E+02    -0.455701E+00     0.300241E+00     0.209746E-02
      909     0.167766E+02    -0.456624E+00     0.299875E+00     0.209209E-02
      910     0.167633E+02    -0.457502E+00     0.299502E+00     0.208673E-02
      911     0.167501E+02    -0.458336E+00     0.299122E+00     0.208137E-02
      912     0.167369E+02    -0.459124E+00     0.298737E+00     0.207602E-02
      913     0.167238E+02    -0.459867E+00     0.298345E+00     0.207067E-02
      914     0.167108E+02    -0.460565E+00     0.297947E+00     0.206533E-02
      915     0.166978E+02    -0.461218E+00     0.297544E+00     0.205999E-02
      916     0.166849E+02    -0.461825E+00     0.297136E+00     0.205466E-02
      917     0.166721E+02    -0.462388E+00     0.296722E+00     0.204933E-02
      918     0.166593E+02    -0.462905E+00     0.296303E+00     0.204401E-02
      919     0.166466E+02    -0.463377E+00     0.295880E+00     0.203868E-02
      920     0.166339E+02    -0.463802E+00     0.295451E+00     0.203336E-02
      921     0.166213E+02    -0.464183E+00     0.295020E+00     0.202805E-02
      922     0.166087E+02    -0.464519E+00     0.294583E+00     0.202273E-02
      923     0.165961E+02    -0.464808E+00     0.294141E+00     0.201742E-02
      924     0.165835E+02    -0.465052E+00     0.293697E+00     0.201212E-02
      925     0.165710E+02    -0.465250E+00     0.293249E+00     0.200681E-02
      926     0.165584E+02    -0.465403E+00     0.292797E+00     0.200151E-02
      927     0.165459E+02    -0.465509E+00     0.292342E+00     0.199621E-02
      928     0.165334E+02    -0.465571E+00     0.291884E+00     0.199091E-02
      929     0.165208E+02    -0.465586E+00     0.291422E+00     0.198561E-02
      930     0.165083E+02    -0.465555E+00     0.290959E+00     0.198031E-02
      931     0.164958E+02    -0.465478E+00     0.290492E+00     0.197502E-02
      932     0.164833E+02    -0.465355E+00     0.290024E+00     0.196972E-02
      933     0.164707E+02    -0.465186E+00     0.289554E+00     0.196443E-02
      934     0.164581E+02    -0.464971E+00     0.289081E+00     0.195913E-02
      935     0.164455E+02    -0.464709E+00     0.288607E+00     0.195384E-02
      936     0.164329E+02    -0.464402E+00     0.288131E+00     0.194855E-02
      937     0.164202E+02    -0.464047E+00     0.287654E+00     0.194325E-02
      938     0.164074E+02    -0.463647E+00     0.287176E+00     0.193796E-02
      939     0.163947E+02    -0.463201E+00     0.286696E+00     0.193266E-02
      940     0.163819E+02    -0.462708E+00     0.286217E+00     0.192737E-02
      941     0.163690E+02    -0.462168E+00     0.285736E+00     0.192207E-02
      942     0.163561E+02    -0.461582E+00     0.285256E+00     0.191677E-02
      943     0.163431E+02    -0.460949E+00     0.284774E+00     0.191147E-02
      944     0.163300E+02    -0.460269E+00     0.284293E+00     0.190617E-02
      945     0.163169E+02    -0.459543E+00     0.283813E+00     0.190087E-02
      946     0.163037E+02    -0.458770E+00     0.283332E+00     0.189557E-02
      947     0.162904E+02    -0.457950E+00     0.282852E+00     0.189026E-02
      948     0.162770E+02    -0.457084E+00     0.282374E+00     0.188495E-02
      949     0.162635E+02    -0.456170E+00     0.281896E+00     0.187964E-02
      950     0.162500E+02    -0.455209E+00     0.281419E+00     0.187432E-02
      951     0.162363E+02    -0.454202E+00     0.280944E+00     0.186901E-02
      952     0.162225E+02    -0.453149E+00     0.280470E+00     0.186369E-02
      953     0.162087E+02    -0.452049E+00     0.279998E+00     0.185836E-02
      954     0.161947E+02    -0.450905E+00     0.279528E+00     0.185304E-02
      955     0.161806E+02    -0.449717E+00     0.279059E+00     0.184771E-02
      956     0.161664E+02    -0.448486E+00     0.278593E+00     0.184239E-02
      957     0.161521E+02    -0.447213E+00     0.278129E+00     0.183706E-02
      958     0.161376E+02    -0.445897E+00     0.277667E+00     0.183173E-02
      959     0.161231E+02    -0.444541E+00     0.277207E+00     0.182641E-02
      960     0.161084E+02    -0.443144E+00     0.276750E+00     0.182109E-02
      961     0.160936E+02    -0.441711E+00     0.276296E+00     0.181576E-02
      962     0.160787E+02    -0.440235E+00     0.275846E+00     0.181044E-02
      963     0.160637E+02    -0.438723E+00     0.275398E+00     0.180512E-02
      964     0.160485E+02    -0.437171E+00     0.274952E+00     0.179980E-02
      965     0.160332E+02    -0.435584E+00     0.274511E+00     0.179449E-02
      966     0.160178E+02    -0.433966E+00     0.274073E+00     0.178918E-02
      967     0.160022E+02    -0.432308E+00     0.273639E+00     0.178388E-02
      968     0.159865E+02    -0.430617E+00     0.273208E+00     0.177858E-02
      969     0.159706E+02    -0.428893E+00     0.272781E+00     0.177328E-02
      970     0.159546E+02    -0.427138E+00     0.272358E+00     0.176799E-02
      971     0.159385E+02    -0.425351E+00     0.271939E+00     0.176271E-02
      972     0.159222E+02    -0.423531E+00     0.271525E+00     0.175743E-02
      973     0.159058E+02    -0.421681E+00     0.271115E+00     0.175217E-02
      974     0.158892E+02    -0.419802E+00     0.270709E+00     0.174690E-02
      975     0.158725E+02    -0.417892E+00     0.270308E+00     0.174165E-02
      976     0.158556E+02    -0.415959E+00     0.269912E+00     0.173640E-02
      977     0.158385E+02    -0.413995E+00     0.269521E+00     0.173117E-02
      978     0.158214E+02    -0.412006E+00     0.269135E+00     0.172594E-02
      979     0.158040E+02    -0.409988E+00     0.268754E+00     0.172072E-02
      980     0.157865E+02    -0.407946E+00     0.268379E+00     0.171551E-02
      981     0.157688E+02    -0.405882E+00     0.268009E+00     0.171032E-02
      982     0.157509E+02    -0.403796E+00     0.267645E+00     0.170513E-02
      983     0.157329E+02    -0.401686E+00     0.267287E+00     0.169996E-02
      984     0.157147E+02    -0.399554E+00     0.266934E+00     0.169479E-02
      985     0.156963E+02    -0.397396E+00     0.266588E+00     0.168964E-02
      986     0.156777E+02    -0.395224E+00     0.266248E+00     0.168451E-02
      987     0.156591E+02    -0.393029E+00     0.265914E+00     0.167938E-02
      988     0.156401E+02    -0.390818E+00     0.265586E+00     0.167427E-02
      989     0.156210E+02    -0.388584E+00     0.265265E+00     0.166918E-02
      990     0.156017E+02    -0.386336E+00     0.264952E+00     0.166410E-02
      991     0.155823E+02    -0.384072E+00     0.264644E+00     0.165903E-02
      992     0.155626E+02    -0.381789E+00     0.264344E+00     0.165398E-02
      993     0.155428E+02    -0.379493E+00     0.264051E+00     0.164895E-02
      994     0.155228E+02    -0.377185E+00     0.263765E+00     0.164393E-02
      995     0.155025E+02    -0.374858E+00     0.263487E+00     0.163893E-02
      996     0.154821E+02    -0.372523E+00     0.263217E+00     0.163395E-02
      997     0.154615E+02    -0.370172E+00     0.262954E+00     0.162898E-02
      998     0.154407E+02    -0.367815E+00     0.262698E+00     0.162404E-02
      999     0.154196E+02    -0.365442E+00     0.262451E+00     0.161911E-02
     1000     0.153983E+02    -0.363062E+00     0.262213E+00     0.161420E-02
     1001     0.153769E+02    -0.360671E+00     0.261981E+00     0.160931E-02
     1002     0.153553E+02    -0.358274E+00     0.261759E+00     0.160445E-02
     1003     0.153334E+02    -0.355870E+00     0.261545E+00     0.159960E-02
     1004     0.153113E+02    -0.353456E+00     0.261339E+00     0.159477E-02
     1005     0.152890E+02    -0.351038E+00     0.261140E+00     0.158996E-02
     1006     0.152666E+02    -0.348618E+00     0.260951E+00     0.158517E-02
     1007     0.152439E+02    -0.346190E+00     0.260769E+00     0.158040E-02
     1008     0.152211E+02    -0.343762E+00     0.260595E+00     0.157565E-02
     1009     0.151980E+02    -0.341328E+00     0.260429E+00     0.157092E-02
     1010     0.151748E+02    -0.338893E+00     0.260271E+00     0.156621E-02
     1011     0.151513E+02    -0.336459E+00     0.260121E+00     0.156152E-02
     1012     0.151277E+02    -0.334024E+00     0.259979E+00     0.155686E-02
     1013     0.151039E+02    -0.331589E+00     0.259844E+00     0.155221E-02
     1014     0.150799E+02    -0.329156E+00     0.259718E+00     0.154758E-02
     1015     0.150557E+02    -0.326725E+00     0.259600E+00     0.154297E-02
     1016     0.150314E+02    -0.324298E+00     0.259488E+00     0.153838E-02
     1017     0.150068E+02    -0.321878E+00     0.259385E+00     0.153381E-02
     1018     0.149821E+02    -0.319456E+00     0.259289E+00     0.152926E-02
     1019     0.149572E+02    -0.317044E+00     0.259201E+00     0.152473E-02
     1020     0.149322E+02    -0.314641E+00     0.259121E+00     0.152022E-02
     1021     0.149070E+02    -0.312242E+00     0.259048E+00     0.151574E-02
     1022     0.148816E+02    -0.309849E+00     0.258983E+00     0.151127E-02
     1023     0.148560E+02    -0.307469E+00     0.258925E+00     0.150682E-02
     1024     0.148303E+02    -0.305095E+00     0.258875E+00     0.150239E-02
     1025     0.148044E+02    -0.302736E+00     0.258832E+00     0.149799E-02
     1026     0.147783E+02    -0.300385E+00     0.258796E+00     0.149360E-02
     1027     0.147521E+02    -0.298048E+00     0.258768E+00     0.148923E-02
     1028     0.147257E+02    -0.295723E+00     0.258747E+00     0.148489E-02
     1029     0.146992E+02    -0.293411E+00     0.258734E+00     0.148056E-02
     1030     0.146725E+02    -0.291115E+00     0.258727E+00     0.147626E-02
     1031     0.146457E+02    -0.288834E+00     0.258728E+00     0.147197E-02
     1032     0.146187E+02    -0.286569E+00     0.258736E+00     0.146771E-02
     1033     0.145916E+02    -0.284322E+00     0.258751E+00     0.146346E-02
     1034     0.145643E+02    -0.282092E+00     0.258773E+00     0.145924E-02
     1035     0.145368E+02    -0.279881E+00     0.258803E+00     0.145503E-02
     1036     0.145093E+02    -0.277690E+00     0.258839E+00     0.145085E-02
     1037     0.144816E+02    -0.275519E+00     0.258882E+00     0.144669E-02
     1038     0.144537E+02    -0.273370E+00     0.258933E+00     0.144255E-02
     1039     0.144257E+02    -0.271242E+00     0.258990E+00     0.143842E-02
     1040     0.143976E+02    -0.269137E+00     0.259054E+00     0.143432E-02
     1041     0.143693E+02    -0.267056E+00     0.259125E+00     0.143024E-02
     1042     0.143409E+02    -0.264999E+00     0.259203E+00     0.142618E-02
     1043     0.143124E+02    -0.262967E+00     0.259287E+00     0.142215E-02
     1044     0.142838E+02    -0.260962E+00     0.259379E+00     0.141813E-02
     1045     0.142550E+02    -0.258983E+00     0.259477E+00     0.141413E-02
     1046     0.142261E+02    -0.257033E+00     0.259581E+00     0.141015E-02
     1047     0.141971E+02    -0.255110E+00     0.259693E+00     0.140620E-02
     1048     0.141680E+02    -0.253217E+00     0.259811E+00     0.140226E-02
     1049     0.141387E+02    -0.251354E+00     0.259935E+00     0.139835E-02
     1050     0.141093E+02    -0.249522E+00     0.260067E+00     0.139445E-02
     1051     0.140798E+02    -0.247722E+00     0.260204E+00     0.139058E-02
     1052     0.140502E+02    -0.245954E+00     0.260348E+00     0.138673E-02
     1053     0.140205E+02    -0.244218E+00     0.260499E+00     0.138289E-02
     1054     0.139907E+02    -0.242514E+00     0.260655E+00     0.137908E-02
     1055     0.139608E+02    -0.240843E+00     0.260817E+00     0.137529E-02
     1056     0.139307E+02    -0.239204E+00     0.260985E+00     0.137152E-02
     1057     0.139006E+02    -0.237598E+00     0.261157E+00     0.136776E-02
     1058     0.138704E+02    -0.236024E+00     0.261336E+00     0.136403E-02
     1059     0.138402E+02    -0.234484E+00     0.261520E+00     0.136032E-02
     1060     0.138098E+02    -0.232977E+00     0.261709E+00     0.135662E-02
     1061     0.137794E+02    -0.231503E+00     0.261902E+00     0.135295E-02
     1062     0.137489E+02    -0.230062E+00     0.262101E+00     0.134929E-02
     1063     0.137183E+02    -0.228655E+00     0.262304E+00     0.134566E-02
     1064     0.136876E+02    -0.227282E+00     0.262511E+00     0.134204E-02
     1065     0.136569E+02    -0.225943E+00     0.262722E+00     0.133844E-02
     1066     0.136261E+02    -0.224638E+00     0.262938E+00     0.133485E-02
     1067     0.135953E+02    -0.223367E+00     0.263158E+00     0.133129E-02
     1068     0.135644E+02    -0.222131E+00     0.263381E+00     0.132774E-02
     1069     0.135335E+02    -0.220929E+00     0.263608E+00     0.132421E-02
     1070     0.135025E+02    -0.219761E+00     0.263838E+00     0.132070E-02
     1071     0.134715E+02    -0.218629E+00     0.264072E+00     0.131721E-02
     1072     0.134404E+02    -0.217531E+00     0.264308E+00     0.131373E-02
     1073     0.134093E+02    -0.216468E+00     0.264548E+00     0.131027E-02
     1074     0.133782E+02    -0.215441E+00     0.264790E+00     0.130683E-02
     1075     0.133471E+02    -0.214449E+00     0.265035E+00     0.130340E-02
     1076     0.133159E+02    -0.213493E+00     0.265283E+00     0.129999E-02
     1077     0.132847E+02    -0.212572E+00     0.265532E+00     0.129660E-02
     1078     0.132535E+02    -0.211687E+00     0.265784E+00     0.129322E-02
     1079     0.132223E+02    -0.210838E+00     0.266038E+00     0.128986E-02
     1080     0.131911E+02    -0.210026E+00     0.266293E+00     0.128651E-02
     1081     0.131599E+02    -0.209250E+00     0.266550E+00     0.128318E-02
     1082     0.131286E+02    -0.208510E+00     0.266808E+00     0.127987E-02
     1083     0.130974E+02    -0.207806E+00     0.267068E+00     0.127657E-02
     1084     0.130662E+02    -0.207140E+00     0.267329E+00     0.127328E-02
     1085     0.130350E+02    -0.206511E+00     0.267591E+00     0.127001E-02
     1086     0.130038E+02    -0.205918E+00     0.267854E+00     0.126676E-02
     1087     0.129726E+02    -0.205363E+00     0.268117E+00     0.126352E-02
     1088     0.129414E+02    -0.204845E+00     0.268381E+00     0.126029E-02
     1089     0.129103E+02    -0.204365E+00     0.268645E+00     0.125708E-02
     1090     0.128792E+02    -0.203922E+00     0.268909E+00     0.125388E-02
     1091     0.128481E+02    -0.203517E+00     0.269174E+00     0.125070E-02
     1092     0.128171E+02    -0.203150E+00     0.269438E+00     0.124753E-02
     1093     0.127861E+02    -0.202821E+00     0.269702E+00     0.124437E-02
     1094     0.127552E+02    -0.202531E+00     0.269965E+00     0.124123E-02
     1095     0.127242E+02    -0.202279E+00     0.270228E+00     0.123810E-02
     1096     0.126934E+02    -0.202065E+00     0.270489E+00     0.123498E-02
     1097     0.126626E+02    -0.201890E+00     0.270750E+00     0.123188E-02
     1098     0.126319E+02    -0.201754E+00     0.271010E+00     0.122879E-02
     1099     0.126011E+02    -0.201657E+00     0.271268E+00     0.122571E-02
     1100     0.125705E+02    -0.201599E+00     0.271525E+00     0.122264E-02
     1101     0.125400E+02    -0.201581E+00     0.271780E+00     0.121958E-02
     1102     0.125095E+02    -0.201601E+00     0.272034E+00     0.121654E-02
     1103     0.124791E+02    -0.201659E+00     0.272285E+00     0.121351E-02
     1104     0.124488E+02    -0.201756E+00     0.272535E+00     0.121049E-02
     1105     0.124185E+02    -0.201889E+00     0.272782E+00     0.120748E-02
     1106     0.123884E+02    -0.202060E+00     0.273027E+00     0.120449E-02
     1107     0.123583E+02    -0.202266E+00     0.273270E+00     0.120150E-02
     1108     0.123283E+02    -0.202508E+00     0.273510E+00     0.119853E-02
     1109     0.122984E+02    -0.202786E+00     0.273748E+00     0.119557E-02
     1110     0.122686E+02    -0.203098E+00     0.273982E+00     0.119262E-02
     1111     0.122389E+02    -0.203445E+00     0.274214E+00     0.118968E-02
     1112     0.122092E+02    -0.203824E+00     0.274443E+00     0.118675E-02
     1113     0.121797E+02    -0.204238E+00     0.274669E+00     0.118383E-02
     1114     0.121503E+02    -0.204684E+00     0.274891E+00     0.118093E-02
     1115     0.121209E+02    -0.205162E+00     0.275110E+00     0.117803E-02
     1116     0.120917E+02    -0.205672E+00     0.275325E+00     0.117515E-02
     1117     0.120625E+02    -0.206212E+00     0.275537E+00     0.117227E-02
     1118     0.120336E+02    -0.206784E+00     0.275745E+00     0.116941E-02
     1119     0.120046E+02    -0.207385E+00     0.275949E+00     0.116656E-02
     1120     0.119758E+02    -0.208017E+00     0.276148E+00     0.116371E-02
     1121     0.119472E+02    -0.208677E+00     0.276344E+00     0.116088E-02
     1122     0.119186E+02    -0.209366E+00     0.276535E+00     0.115806E-02
     1123     0.118901E+02    -0.210083E+00     0.276722E+00     0.115525E-02
     1124     0.118619E+02    -0.210827E+00     0.276904E+00     0.115244E-02
     1125     0.118337E+02    -0.211598E+00     0.277082E+00     0.114965E-02
     1126     0.118056E+02    -0.212396E+00     0.277254E+00     0.114686E-02
     1127     0.117777E+02    -0.213220E+00     0.277422E+00     0.114409E-02
     1128     0.117498E+02    -0.214070E+00     0.277585E+00     0.114132E-02
     1129     0.117221E+02    -0.214944E+00     0.277742E+00     0.113857E-02
     1130     0.116946E+02    -0.215843E+00     0.277894E+00     0.113582E-02
     1131     0.116672E+02    -0.216766E+00     0.278041E+00     0.113309E-02
     1132     0.116400E+02    -0.217712E+00     0.278182E+00     0.113036E-02
     1133     0.116129E+02    -0.218681E+00     0.278317E+00     0.112764E-02
     1134     0.115859E+02    -0.219673E+00     0.278447E+00     0.112493E-02
     1135     0.115590E+02    -0.220686E+00     0.278570E+00     0.112222E-02
     1136     0.115323E+02    -0.221721E+00     0.278687E+00     0.111953E-02
     1137     0.115058E+02    -0.222777E+00     0.278798E+00     0.111685E-02
     1138     0.114795E+02    -0.223853E+00     0.278903E+00     0.111417E-02
     1139     0.114532E+02    -0.224949E+00     0.279001E+00     0.111150E-02
     1140     0.114272E+02    -0.226065E+00     0.279093E+00     0.110884E-02
     1141     0.114013E+02    -0.227199E+00     0.279177E+00     0.110619E-02
     1142     0.113756E+02    -0.228351E+00     0.279255E+00     0.110355E-02
     1143     0.113500E+02    -0.229521E+00     0.279326E+00     0.110092E-02
     1144     0.113246E+02    -0.230709E+00     0.279390E+00     0.109829E-02
     1145     0.112994E+02    -0.231913E+00     0.279446E+00     0.109567E-02
     1146     0.112743E+02    -0.233134E+00     0.279496E+00     0.109306E-02
     1147     0.112495E+02    -0.234371E+00     0.279537E+00     0.109045E-02
     1148     0.112247E+02    -0.235622E+00     0.279571E+00     0.108785E-02
     1149     0.112003E+02    -0.236888E+00     0.279597E+00     0.108527E-02
     1150     0.111759E+02    -0.238169E+00     0.279615E+00     0.108268E-02
     1151     0.111517E+02    -0.239463E+00     0.279625E+00     0.108011E-02
     1152     0.111278E+02    -0.240770E+00     0.279628E+00     0.107754E-02
     1153     0.111040E+02    -0.242090E+00     0.279622E+00     0.107498E-02
     1154     0.110804E+02    -0.243422E+00     0.279608E+00     0.107243E-02
     1155     0.110569E+02    -0.244765E+00     0.279586E+00     0.106988E-02
     1156     0.110337E+02    -0.246118E+00     0.279557E+00     0.106734E-02
     1157     0.110106E+02    -0.247481E+00     0.279519E+00     0.106481E-02
     1158     0.109877E+02    -0.248854E+00     0.279474E+00     0.106228E-02
     1159     0.109650E+02    -0.250234E+00     0.279420E+00     0.105976E-02
     1160     0.109425E+02    -0.251623E+00     0.279359E+00     0.105725E-02
     1161     0.109201E+02    -0.253019E+00     0.279290E+00     0.105475E-02
     1162     0.108980E+02    -0.254423E+00     0.279213E+00     0.105225E-02
     1163     0.108759E+02    -0.255831E+00     0.279128E+00     0.104976E-02
     1164     0.108541E+02    -0.257246E+00     0.279035E+00     0.104728E-02
     1165     0.108325E+02    -0.258665E+00     0.278935E+00     0.104480E-02
     1166     0.108110E+02    -0.260088E+00     0.278827E+00     0.104234E-02
     1167     0.107896E+02    -0.261514E+00     0.278711E+00     0.103987E-02
     1168     0.107685E+02    -0.262944E+00     0.278587E+00     0.103742E-02
     1169     0.107475E+02    -0.264375E+00     0.278456E+00     0.103497E-02
     1170     0.107267E+02    -0.265808E+00     0.278318E+00     0.103253E-02
     1171     0.107060E+02    -0.267242E+00     0.278171E+00     0.103010E-02
     1172     0.106856E+02    -0.268676E+00     0.278017E+00     0.102767E-02
     1173     0.106652E+02    -0.270110E+00     0.277855E+00     0.102525E-02
     1174     0.106451E+02    -0.271543E+00     0.277685E+00     0.102284E-02
     1175     0.106251E+02    -0.272974E+00     0.277508E+00     0.102043E-02
     1176     0.106053E+02    -0.274403E+00     0.277324E+00     0.101804E-02
     1177     0.105856E+02    -0.275829E+00     0.277132E+00     0.101564E-02
     1178     0.105661E+02    -0.277251E+00     0.276932E+00     0.101326E-02
     1179     0.105468E+02    -0.278669E+00     0.276724E+00     0.101088E-02
     1180     0.105276E+02    -0.280082E+00     0.276510E+00     0.100851E-02
     1181     0.105086E+02    -0.281490E+00     0.276288E+00     0.100615E-02
     1182     0.104898E+02    -0.282891E+00     0.276058E+00     0.100379E-02
     1183     0.104711E+02    -0.284286E+00     0.275821E+00     0.100144E-02
     1184     0.104525E+02    -0.285674E+00     0.275576E+00     0.999100E-03
     1185     0.104342E+02    -0.287053E+00     0.275325E+00     0.996764E-03
     1186     0.104159E+02    -0.288423E+00     0.275065E+00     0.994436E-03
     1187     0.103979E+02    -0.289785E+00     0.274799E+00     0.992114E-03
     1188     0.103799E+02    -0.291135E+00     0.274525E+00     0.989799E-03
     1189     0.103622E+02    -0.292476E+00     0.274244E+00     0.987491E-03
     1190     0.103446E+02    -0.293805E+00     0.273954E+00     0.985189E-03
     1191     0.103271E+02    -0.295123E+00     0.273659E+00     0.982895E-03
     1192     0.103098E+02    -0.296427E+00     0.273356E+00     0.980608E-03
     1193     0.102926E+02    -0.297719E+00     0.273045E+00     0.978327E-03
     1194     0.102756E+02    -0.298997E+00     0.272728E+00     0.976053E-03
     1195     0.102588E+02    -0.300260E+00     0.272403E+00     0.973786E-03
     1196     0.102420E+02    -0.301508E+00     0.272071E+00     0.971526E-03
     1197     0.102255E+02    -0.302741E+00     0.271732E+00     0.969273E-03
     1198     0.102090E+02    -0.303956E+00     0.271385E+00     0.967027E-03
     1199     0.101928E+02    -0.305155E+00     0.271032E+00     0.964787E-03
     1200     0.101766E+02    -0.306336E+00     0.270671E+00     0.962555E-03
     1201     0.101607E+02    -0.307499E+00     0.270303E+00     0.960329E-03
     1202     0.101448E+02    -0.308644E+00     0.269929E+00     0.958111E-03
     1203     0.101291E+02    -0.309769E+00     0.269547E+00     0.955898E-03
     1204     0.101135E+02    -0.310876E+00     0.269159E+00     0.953692E-03
     1205     0.100981E+02    -0.311964E+00     0.268764E+00     0.951494E-03
     1206     0.100828E+02    -0.313032E+00     0.268363E+00     0.949301E-03
     1207     0.100676E+02    -0.314081E+00     0.267956E+00     0.947117E-03
     1208     0.100525E+02    -0.315110E+00     0.267542E+00     0.944937E-03
     1209     0.100376E+02    -0.316119E+00     0.267122E+00     0.942764E-03
     1210     0.100228E+02    -0.317107E+00     0.266696E+00     0.940599E-03
     1211     0.100081E+02    -0.318076E+00     0.266265E+00     0.938440E-03
     1212     0.999354E+01    -0.319024E+00     0.265827E+00     0.936287E-03
     1213     0.997907E+01    -0.319950E+00     0.265385E+00     0.934141E-03
     1214     0.996474E+01    -0.320856E+00     0.264936E+00     0.932001E-03
     1215     0.995050E+01    -0.321741E+00     0.264484E+00     0.929868E-03
     1216     0.993637E+01    -0.322604E+00     0.264024E+00     0.927740E-03
     1217     0.992236E+01    -0.323446E+00     0.263562E+00     0.925620E-03
     1218     0.990845E+01    -0.324266E+00     0.263093E+00     0.923505E-03
     1219     0.989463E+01    -0.325064E+00     0.262620E+00     0.921398E-03
     1220     0.988091E+01    -0.325840E+00     0.262142E+00     0.919296E-03
     1221     0.986727E+01    -0.326593E+00     0.261660E+00     0.917200E-03
     1222     0.985377E+01    -0.327324E+00     0.261173E+00     0.915110E-03
     1223     0.984031E+01    -0.328031E+00     0.260682E+00     0.913028E-03
     1224     0.982699E+01    -0.328716E+00     0.260188E+00     0.910950E-03
     1225     0.981371E+01    -0.329377E+00     0.259689E+00     0.908879E-03
     1226     0.980052E+01    -0.330015E+00     0.259186E+00     0.906814E-03
     1227     0.978742E+01    -0.330630E+00     0.258680E+00     0.904755E-03
     1228     0.977444E+01    -0.331220E+00     0.258170E+00     0.902702E-03
     1229     0.976146E+01    -0.331786E+00     0.257657E+00     0.900655E-03
     1230     0.974861E+01    -0.332328E+00     0.257140E+00     0.898615E-03
     1231     0.973584E+01    -0.332845E+00     0.256620E+00     0.896579E-03
     1232     0.972312E+01    -0.333338E+00     0.256098E+00     0.894550E-03
     1233     0.971043E+01    -0.333806E+00     0.255572E+00     0.892526E-03
     1234     0.969787E+01    -0.334249E+00     0.255043E+00     0.890510E-03
     1235     0.968534E+01    -0.334666E+00     0.254512E+00     0.888498E-03
     1236     0.967285E+01    -0.335058E+00     0.253978E+00     0.886492E-03
     1237     0.966044E+01    -0.335424E+00     0.253442E+00     0.884492E-03
     1238     0.964810E+01    -0.335765E+00     0.252904E+00     0.882498E-03
     1239     0.963581E+01    -0.336079E+00     0.252363E+00     0.880509E-03
     1240     0.962354E+01    -0.336367E+00     0.251821E+00     0.878527E-03
     1241     0.961135E+01    -0.336628E+00     0.251276E+00     0.876549E-03
     1242     0.959920E+01    -0.336862E+00     0.250730E+00     0.874577E-03
     1243     0.958707E+01    -0.337070E+00     0.250183E+00     0.872611E-03
     1244     0.957502E+01    -0.337250E+00     0.249634E+00     0.870650E-03
     1245     0.956300E+01    -0.337403E+00     0.249083E+00     0.868695E-03
     1246     0.955101E+01    -0.337528E+00     0.248531E+00     0.866745E-03
     1247     0.953904E+01    -0.337626E+00     0.247979E+00     0.864801E-03
     1248     0.952711E+01    -0.337695E+00     0.247425E+00     0.862861E-03
     1249     0.951520E+01    -0.337737E+00     0.246871E+00     0.860928E-03
     1250     0.950332E+01    -0.337750E+00     0.246316E+00     0.859000E-03
     1251     0.949150E+01    -0.337734E+00     0.245760E+00     0.857077E-03
     1252     0.947966E+01    -0.337690E+00     0.245204E+00     0.855160E-03
     1253     0.946787E+01    -0.337618E+00     0.244647E+00     0.853248E-03
     1254     0.945609E+01    -0.337519E+00     0.244091E+00     0.851341E-03
     1255     0.944430E+01    -0.337392E+00     0.243534E+00     0.849439E-03
     1256     0.943255E+01    -0.337239E+00     0.242977E+00     0.847542E-03
     1257     0.942082E+01    -0.337058E+00     0.242421E+00     0.845650E-03
     1258     0.940911E+01    -0.336851E+00     0.241864E+00     0.843764E-03
     1259     0.939741E+01    -0.336618E+00     0.241308E+00     0.841883E-03
     1260     0.938572E+01    -0.336360E+00     0.240753E+00     0.840006E-03
     1261     0.937402E+01    -0.336076E+00     0.240198E+00     0.838134E-03
     1262     0.936235E+01    -0.335767E+00     0.239644E+00     0.836267E-03
     1263     0.935066E+01    -0.335433E+00     0.239091E+00     0.834405E-03
     1264     0.933900E+01    -0.335075E+00     0.238539E+00     0.832548E-03
     1265     0.932730E+01    -0.334693E+00     0.237987E+00     0.830695E-03
     1266     0.931561E+01    -0.334287E+00     0.237437E+00     0.828847E-03
     1267     0.930395E+01    -0.333858E+00     0.236889E+00     0.827005E-03
     1268     0.929228E+01    -0.333405E+00     0.236342E+00     0.825166E-03
     1269     0.928056E+01    -0.332929E+00     0.235796E+00     0.823332E-03
     1270     0.926889E+01    -0.332432E+00     0.235252E+00     0.821503E-03
     1271     0.925719E+01    -0.331911E+00     0.234710E+00     0.819678E-03
     1272     0.924546E+01    -0.331370E+00     0.234169E+00     0.817858E-03
     1273     0.923371E+01    -0.330806E+00     0.233631E+00     0.816042E-03
     1274     0.922200E+01    -0.330222E+00     0.233095E+00     0.814231E-03
     1275     0.921023E+01    -0.329616E+00     0.232561E+00     0.812424E-03
     1276     0.919848E+01    -0.328990E+00     0.232030E+00     0.810621E-03
     1277     0.918665E+01    -0.328344E+00     0.231501E+00     0.808823E-03
     1278     0.917487E+01    -0.327678E+00     0.230974E+00     0.807028E-03
     1279     0.916300E+01    -0.326992E+00     0.230450E+00     0.805238E-03
     1280     0.915115E+01    -0.326287E+00     0.229930E+00     0.803452E-03
     1281     0.913926E+01    -0.325563E+00     0.229412E+00     0.801671E-03
     1282     0.912733E+01    -0.324821E+00     0.228897E+00     0.799893E-03
     1283     0.911542E+01    -0.324060E+00     0.228385E+00     0.798119E-03
     1284     0.910342E+01    -0.323281E+00     0.227877E+00     0.796350E-03
     1285     0.909142E+01    -0.322485E+00     0.227372E+00     0.794584E-03
     1286     0.907936E+01    -0.321671E+00     0.226870E+00     0.792823E-03
     1287     0.906729E+01    -0.320840E+00     0.226373E+00     0.791065E-03
     1288     0.905519E+01    -0.319993E+00     0.225879E+00     0.789311E-03
     1289     0.904301E+01    -0.319129E+00     0.225389E+00     0.787561E-03
     1290     0.903084E+01    -0.318249E+00     0.224903E+00     0.785814E-03
     1291     0.901857E+01    -0.317354E+00     0.224421E+00     0.784071E-03
     1292     0.900630E+01    -0.316443E+00     0.223943E+00     0.782332E-03
     1293     0.899397E+01    -0.315517E+00     0.223470E+00     0.780596E-03
     1294     0.898161E+01    -0.314576E+00     0.223001E+00     0.778865E-03
     1295     0.896917E+01    -0.313621E+00     0.222537E+00     0.777136E-03
     1296     0.895669E+01    -0.312652E+00     0.222077E+00     0.775412E-03
     1297     0.894417E+01    -0.311669E+00     0.221623E+00     0.773690E-03
     1298     0.893155E+01    -0.310672E+00     0.221173E+00     0.771972E-03
     1299     0.891892E+01    -0.309663E+00     0.220728E+00     0.770258E-03
     1300     0.890620E+01    -0.308640E+00     0.220288E+00     0.768547E-03
     1301     0.889347E+01    -0.307605E+00     0.219854E+00     0.766839E-03
     1302     0.888064E+01    -0.306559E+00     0.219425E+00     0.765134E-03
     1303     0.886778E+01    -0.305500E+00     0.219001E+00     0.763433E-03
     1304     0.885481E+01    -0.304431E+00     0.218583E+00     0.761735E-03
     1305     0.884184E+01    -0.303351E+00     0.218170E+00     0.760040E-03
     1306     0.882875E+01    -0.302261E+00     0.217762E+00     0.758350E-03
     1307     0.881566E+01    -0.301161E+00     0.217360E+00     0.756662E-03
     1308     0.880249E+01    -0.300052E+00     0.216963E+00     0.754977E-03
     1309     0.878925E+01    -0.298934E+00     0.216571E+00     0.753296E-03
     1310     0.877597E+01    -0.297808E+00     0.216185E+00     0.751619E-03
     1311     0.876263E+01    -0.296674E+00     0.215804E+00     0.749945E-03
     1312     0.874923E+01    -0.295533E+00     0.215428E+00     0.748274E-03
     1313     0.873577E+01    -0.294385E+00     0.215058E+00     0.746608E-03
     1314     0.872226E+01    -0.293230E+00     0.214693E+00     0.744944E-03
     1315     0.870870E+01    -0.292070E+00     0.214334E+00     0.743284E-03
     1316     0.869507E+01    -0.290904E+00     0.213979E+00     0.741627E-03
     1317     0.868140E+01    -0.289733E+00     0.213631E+00     0.739974E-03
     1318     0.866766E+01    -0.288558E+00     0.213288E+00     0.738325E-03
     1319     0.865387E+01    -0.287379E+00     0.212950E+00     0.736678E-03
     1320     0.864003E+01    -0.286196E+00     0.212617E+00     0.735036E-03
     1321     0.862614E+01    -0.285010E+00     0.212290E+00     0.733397E-03
     1322     0.861219E+01    -0.283822E+00     0.211969E+00     0.731762E-03
     1323     0.859818E+01    -0.282631E+00     0.211653E+00     0.730131E-03
     1324     0.858412E+01    -0.281438E+00     0.211342E+00     0.728502E-03
     1325     0.857001E+01    -0.280245E+00     0.211036E+00     0.726878E-03
     1326     0.855585E+01    -0.279050E+00     0.210737E+00     0.725257E-03
     1327     0.854164E+01    -0.277856E+00     0.210442E+00     0.723640E-03
     1328     0.852737E+01    -0.276661E+00     0.210153E+00     0.722026E-03
     1329     0.851305E+01    -0.275467E+00     0.209870E+00     0.720417E-03
     1330     0.849868E+01    -0.274275E+00     0.209593E+00     0.718811E-03
     1331     0.848426E+01    -0.273084E+00     0.209320E+00     0.717208E-03
     1332     0.846979E+01    -0.271894E+00     0.209053E+00     0.715610E-03
     1333     0.845526E+01    -0.270708E+00     0.208792E+00     0.714015E-03
     1334     0.844069E+01    -0.269524E+00     0.208536E+00     0.712423E-03
     1335     0.842607E+01    -0.268344E+00     0.208286E+00     0.710836E-03
     1336     0.841139E+01    -0.267168E+00     0.208042E+00     0.709252E-03
     1337     0.839667E+01    -0.265996E+00     0.207802E+00     0.707673E-03
     1338     0.838190E+01    -0.264830E+00     0.207568E+00     0.706097E-03
     1339     0.836708E+01    -0.263668E+00     0.207341E+00     0.704524E-03
     1340     0.835221E+01    -0.262512E+00     0.207118E+00     0.702955E-03
     1341     0.833729E+01    -0.261363E+00     0.206901E+00     0.701391E-03
     1342     0.832233E+01    -0.260220E+00     0.206689E+00     0.699830E-03
     1343     0.830731E+01    -0.259085E+00     0.206483E+00     0.698274E-03
     1344     0.829225E+01    -0.257957E+00     0.206283E+00     0.696720E-03
     1345     0.827714E+01    -0.256838E+00     0.206088E+00     0.695172E-03
     1346     0.826198E+01    -0.255727E+00     0.205900E+00     0.693626E-03
     1347     0.824678E+01    -0.254625E+00     0.205716E+00     0.692085E-03
     1348     0.823153E+01    -0.253533E+00     0.205538E+00     0.690548E-03
     1349     0.821624E+01    -0.252451E+00     0.205366E+00     0.689015E-03
     1350     0.820090E+01    -0.251379E+00     0.205200E+00     0.687485E-03
     1351     0.818551E+01    -0.250318E+00     0.205039E+00     0.685959E-03
     1352     0.817008E+01    -0.249269E+00     0.204883E+00     0.684438E-03
     1353     0.815461E+01    -0.248230E+00     0.204733E+00     0.682920E-03
     1354     0.813909E+01    -0.247204E+00     0.204589E+00     0.681406E-03
     1355     0.812353E+01    -0.246189E+00     0.204449E+00     0.679897E-03
     1356     0.810794E+01    -0.245185E+00     0.204315E+00     0.678391E-03
     1357     0.809231E+01    -0.244194E+00     0.204186E+00     0.676889E-03
     1358     0.807664E+01    -0.243215E+00     0.204062E+00     0.675392E-03
     1359     0.806094E+01    -0.242249E+00     0.203942E+00     0.673898E-03
     1360     0.804520E+01    -0.241295E+00     0.203828E+00     0.672408E-03
     1361     0.802943E+01    -0.240353E+00     0.203719E+00     0.670922E-03
     1362     0.801364E+01    -0.239426E+00     0.203614E+00     0.669439E-03
     1363     0.799781E+01    -0.238510E+00     0.203513E+00     0.667960E-03
     1364     0.798195E+01    -0.237609E+00     0.203417E+00     0.666486E-03
     1365     0.796607E+01    -0.236720E+00     0.203326E+00     0.665015E-03
     1366     0.795017E+01    -0.235846E+00     0.203238E+00     0.663549E-03
     1367     0.793423E+01    -0.234985E+00     0.203155E+00     0.662086E-03
     1368     0.791827E+01    -0.234138E+00     0.203076E+00     0.660626E-03
     1369     0.790231E+01    -0.233305E+00     0.203000E+00     0.659171E-03
     1370     0.788630E+01    -0.232487E+00     0.202929E+00     0.657720E-03
     1371     0.787029E+01    -0.231684E+00     0.202861E+00     0.656272E-03
     1372     0.785427E+01    -0.230895E+00     0.202798E+00     0.654827E-03
     1373     0.783822E+01    -0.230121E+00     0.202738E+00     0.653387E-03
     1374     0.782216E+01    -0.229362E+00     0.202681E+00     0.651951E-03
     1375     0.780608E+01    -0.228618E+00     0.202628E+00     0.650518E-03
     1376     0.779000E+01    -0.227890E+00     0.202577E+00     0.649090E-03
     1377     0.777390E+01    -0.227177E+00     0.202531E+00     0.647664E-03
     1378     0.775780E+01    -0.226481E+00     0.202488E+00     0.646243E-03
     1379     0.774169E+01    -0.225800E+00     0.202447E+00     0.644826E-03
     1380     0.772556E+01    -0.225135E+00     0.202409E+00     0.643412E-03
     1381     0.770944E+01    -0.224487E+00     0.202375E+00     0.642002E-03
     1382     0.769332E+01    -0.223855E+00     0.202343E+00     0.640595E-03
     1383     0.767719E+01    -0.223240E+00     0.202314E+00     0.639193E-03
     1384     0.766106E+01    -0.222642E+00     0.202288E+00     0.637793E-03
     1385     0.764493E+01    -0.222061E+00     0.202263E+00     0.636398E-03
     1386     0.762880E+01    -0.221497E+00     0.202242E+00     0.635006E-03
     1387     0.761267E+01    -0.220950E+00     0.202223E+00     0.633618E-03
     1388     0.759655E+01    -0.220422E+00     0.202205E+00     0.632234E-03
     1389     0.758044E+01    -0.219910E+00     0.202191E+00     0.630853E-03
     1390     0.756434E+01    -0.219417E+00     0.202178E+00     0.629476E-03
     1391     0.754824E+01    -0.218942E+00     0.202167E+00     0.628104E-03
     1392     0.753215E+01    -0.218485E+00     0.202158E+00     0.626733E-03
     1393     0.751607E+01    -0.218047E+00     0.202151E+00     0.625368E-03
     1394     0.750001E+01    -0.217628E+00     0.202145E+00     0.624004E-03
     1395     0.748395E+01    -0.217227E+00     0.202142E+00     0.622646E-03
     1396     0.746792E+01    -0.216845E+00     0.202139E+00     0.621291E-03
     1397     0.745191E+01    -0.216483E+00     0.202138E+00     0.619940E-03
     1398     0.743591E+01    -0.216139E+00     0.202139E+00     0.618591E-03
     1399     0.741993E+01    -0.215816E+00     0.202140E+00     0.617247E-03
     1400     0.740397E+01    -0.215512E+00     0.202143E+00     0.615905E-03
     1401     0.738803E+01    -0.215228E+00     0.202146E+00     0.614569E-03
     1402     0.737212E+01    -0.214964E+00     0.202151E+00     0.613235E-03
     1403     0.735623E+01    -0.214719E+00     0.202156E+00     0.611904E-03
     1404     0.734036E+01    -0.214494E+00     0.202163E+00     0.610577E-03
     1405     0.732453E+01    -0.214287E+00     0.202170E+00     0.609254E-03
     1406     0.730873E+01    -0.214100E+00     0.202178E+00     0.607934E-03
     1407     0.729294E+01    -0.213931E+00     0.202185E+00     0.606618E-03
     1408     0.727719E+01    -0.213780E+00     0.202194E+00     0.605305E-03
     1409     0.726148E+01    -0.213648E+00     0.202202E+00     0.603996E-03
     1410     0.724579E+01    -0.213534E+00     0.202211E+00     0.602689E-03
     1411     0.723015E+01    -0.213437E+00     0.202221E+00     0.601386E-03
     1412     0.721453E+01    -0.213359E+00     0.202229E+00     0.600087E-03
     1413     0.719895E+01    -0.213297E+00     0.202238E+00     0.598791E-03
     1414     0.718341E+01    -0.213253E+00     0.202247E+00     0.597498E-03
     1415     0.716792E+01    -0.213226E+00     0.202256E+00     0.596209E-03
     1416     0.715245E+01    -0.213216E+00     0.202264E+00     0.594923E-03
     1417     0.713704E+01    -0.213222E+00     0.202272E+00     0.593640E-03
     1418     0.712166E+01    -0.213244E+00     0.202279E+00     0.592360E-03
     1419     0.710633E+01    -0.213283E+00     0.202285E+00     0.591084E-03
     1420     0.709104E+01    -0.213338E+00     0.202291E+00     0.589811E-03
     1421     0.707579E+01    -0.213408E+00     0.202295E+00     0.588541E-03
     1422     0.706060E+01    -0.213494E+00     0.202300E+00     0.587274E-03
     1423     0.704545E+01    -0.213595E+00     0.202303E+00     0.586010E-03
     1424     0.703035E+01    -0.213711E+00     0.202305E+00     0.584750E-03
     1425     0.701530E+01    -0.213842E+00     0.202305E+00     0.583493E-03
     1426     0.700031E+01    -0.213988E+00     0.202304E+00     0.582238E-03
     1427     0.698537E+01    -0.214148E+00     0.202302E+00     0.580986E-03
     1428     0.697048E+01    -0.214322E+00     0.202299E+00     0.579739E-03
     1429     0.695565E+01    -0.214511E+00     0.202294E+00     0.578493E-03
     1430     0.694087E+01    -0.214713E+00     0.202287E+00     0.577252E-03
     1431     0.692615E+01    -0.214929E+00     0.202278E+00     0.576013E-03
     1432     0.691149E+01    -0.215159E+00     0.202268E+00     0.574777E-03
     1433     0.689689E+01    -0.215401E+00     0.202256E+00     0.573544E-03
     1434     0.688236E+01    -0.215657E+00     0.202241E+00     0.572314E-03
     1435     0.686788E+01    -0.215925E+00     0.202225E+00     0.571087E-03
     1436     0.685347E+01    -0.216207E+00     0.202206E+00     0.569862E-03
     1437     0.683912E+01    -0.216500E+00     0.202185E+00     0.568641E-03
     1438     0.682484E+01    -0.216805E+00     0.202161E+00     0.567422E-03
     1439     0.681063E+01    -0.217123E+00     0.202135E+00     0.566207E-03
     1440     0.679649E+01    -0.217452E+00     0.202107E+00     0.564995E-03
     1441     0.678241E+01    -0.217793E+00     0.202076E+00     0.563784E-03
     1442     0.676841E+01    -0.218145E+00     0.202042E+00     0.562577E-03
     1443     0.675448E+01    -0.218508E+00     0.202005E+00     0.561372E-03
     1444     0.674062E+01    -0.218882E+00     0.201964E+00     0.560171E-03
     1445     0.672684E+01    -0.219267E+00     0.201921E+00     0.558973E-03
     1446     0.671312E+01    -0.219662E+00     0.201875E+00     0.557776E-03
     1447     0.669950E+01    -0.220068E+00     0.201826E+00     0.556583E-03
     1448     0.668594E+01    -0.220483E+00     0.201772E+00     0.555393E-03
     1449     0.667247E+01    -0.220909E+00     0.201716E+00     0.554205E-03
     1450     0.665907E+01    -0.221344E+00     0.201656E+00     0.553020E-03
     1451     0.664576E+01    -0.221788E+00     0.201593E+00     0.551837E-03
     1452     0.663253E+01    -0.222242E+00     0.201526E+00     0.550657E-03
     1453     0.661938E+01    -0.222704E+00     0.201455E+00     0.549479E-03
     1454     0.660631E+01    -0.223175E+00     0.201381E+00     0.548305E-03
     1455     0.659332E+01    -0.223654E+00     0.201302E+00     0.547132E-03
     1456     0.658041E+01    -0.224140E+00     0.201220E+00     0.545963E-03
     1457     0.656759E+01    -0.224634E+00     0.201135E+00     0.544796E-03
     1458     0.655483E+01    -0.225134E+00     0.201046E+00     0.543632E-03
     1459     0.654217E+01    -0.225642E+00     0.200952E+00     0.542471E-03
     1460     0.652958E+01    -0.226155E+00     0.200855E+00     0.541312E-03
     1461     0.651707E+01    -0.226675E+00     0.200754E+00     0.540155E-03
     1462     0.650463E+01    -0.227200E+00     0.200649E+00     0.539001E-03
     1463     0.649228E+01    -0.227730E+00     0.200541E+00     0.537850E-03
     1464     0.648000E+01    -0.228265E+00     0.200429E+00     0.536701E-03
     1465     0.646781E+01    -0.228805E+00     0.200313E+00     0.535555E-03
     1466     0.645568E+01    -0.229349E+00     0.200193E+00     0.534412E-03
     1467     0.644364E+01    -0.229897E+00     0.200069E+00     0.533271E-03
     1468     0.643168E+01    -0.230448E+00     0.199941E+00     0.532132E-03
     1469     0.641979E+01    -0.231002E+00     0.199809E+00     0.530997E-03
     1470     0.640797E+01    -0.231559E+00     0.199674E+00     0.529863E-03
     1471     0.639624E+01    -0.232119E+00     0.199534E+00     0.528733E-03
     1472     0.638457E+01    -0.232681E+00     0.199390E+00     0.527604E-03
     1473     0.637299E+01    -0.233244E+00     0.199242E+00     0.526479E-03
     1474     0.636148E+01    -0.233808E+00     0.199091E+00     0.525355E-03
     1475     0.635005E+01    -0.234374E+00     0.198935E+00     0.524234E-03
     1476     0.633869E+01    -0.234940E+00     0.198775E+00     0.523116E-03
     1477     0.632741E+01    -0.235507E+00     0.198611E+00     0.522000E-03
     1478     0.631619E+01    -0.236073E+00     0.198444E+00     0.520888E-03
     1479     0.630506E+01    -0.236640E+00     0.198271E+00     0.519777E-03
     1480     0.629400E+01    -0.237205E+00     0.198095E+00     0.518668E-03
     1481     0.628301E+01    -0.237769E+00     0.197915E+00     0.517563E-03
     1482     0.627209E+01    -0.238332E+00     0.197731E+00     0.516460E-03
     1483     0.626125E+01    -0.238893E+00     0.197542E+00     0.515359E-03
     1484     0.625048E+01    -0.239452E+00     0.197350E+00     0.514260E-03
     1485     0.623979E+01    -0.240009E+00     0.197152E+00     0.513165E-03
     1486     0.622916E+01    -0.240562E+00     0.196951E+00     0.512071E-03
     1487     0.621861E+01    -0.241113E+00     0.196746E+00     0.510980E-03
     1488     0.620813E+01    -0.241660E+00     0.196537E+00     0.509892E-03
     1489     0.619772E+01    -0.242203E+00     0.196322E+00     0.508805E-03
     1490     0.618738E+01    -0.242742E+00     0.196104E+00     0.507722E-03
     1491     0.617711E+01    -0.243276E+00     0.195882E+00     0.506641E-03
     1492     0.616692E+01    -0.243805E+00     0.195655E+00     0.505562E-03
     1493     0.615680E+01    -0.244329E+00     0.195424E+00     0.504486E-03
     1494     0.614674E+01    -0.244847E+00     0.195189E+00     0.503412E-03
     1495     0.613676E+01    -0.245359E+00     0.194949E+00     0.502340E-03
     1496     0.612684E+01    -0.245865E+00     0.194704E+00     0.501271E-03
     1497     0.611699E+01    -0.246364E+00     0.194456E+00     0.500204E-03
     1498     0.610722E+01    -0.246856E+00     0.194203E+00     0.499140E-03
     1499     0.609751E+01    -0.247341E+00     0.193946E+00     0.498078E-03
     1500     0.608787E+01    -0.247818E+00     0.193684E+00     0.497018E-03
     1501     0.607830E+01    -0.248287E+00     0.193418E+00     0.495961E-03
     1502     0.606879E+01    -0.248747E+00     0.193147E+00     0.494906E-03
     1503     0.605935E+01    -0.249199E+00     0.192872E+00     0.493853E-03
     1504     0.604998E+01    -0.249643E+00     0.192593E+00     0.492804E-03
     1505     0.604067E+01    -0.250078E+00     0.192309E+00     0.491756E-03
     1506     0.603142E+01    -0.250503E+00     0.192022E+00     0.490710E-03
     1507     0.602225E+01    -0.250920E+00     0.191730E+00     0.489668E-03
     1508     0.601312E+01    -0.251328E+00     0.191435E+00     0.488627E-03
     1509     0.600406E+01    -0.251726E+00     0.191135E+00     0.487589E-03
     1510     0.599505E+01    -0.252114E+00     0.190832E+00     0.486553E-03
     1511     0.598610E+01    -0.252493E+00     0.190525E+00     0.485519E-03
     1512     0.597721E+01    -0.252862E+00     0.190213E+00     0.484489E-03
     1513     0.596838E+01    -0.253221E+00     0.189899E+00     0.483460E-03
     1514     0.595960E+01    -0.253570E+00     0.189581E+00     0.482433E-03
     1515     0.595087E+01    -0.253908E+00     0.189259E+00     0.481409E-03
     1516     0.594220E+01    -0.254236E+00     0.188934E+00     0.480388E-03
     1517     0.593358E+01    -0.254553E+00     0.188605E+00     0.479369E-03
     1518     0.592500E+01    -0.254860E+00     0.188273E+00     0.478352E-03
     1519     0.591648E+01    -0.255155E+00     0.187937E+00     0.477338E-03
     1520     0.590801E+01    -0.255439E+00     0.187599E+00     0.476326E-03
     1521     0.589958E+01    -0.255711E+00     0.187257E+00     0.475316E-03
     1522     0.589119E+01    -0.255973E+00     0.186912E+00     0.474309E-03
     1523     0.588286E+01    -0.256222E+00     0.186564E+00     0.473305E-03
     1524     0.587456E+01    -0.256460E+00     0.186214E+00     0.472303E-03
     1525     0.586631E+01    -0.256686E+00     0.185860E+00     0.471303E-03
     1526     0.585811E+01    -0.256899E+00     0.185503E+00     0.470306E-03
     1527     0.584994E+01    -0.257101E+00     0.185144E+00     0.469310E-03
     1528     0.584181E+01    -0.257289E+00     0.184782E+00     0.468318E-03
     1529     0.583372E+01    -0.257466E+00     0.184417E+00     0.467327E-03
     1530     0.582567E+01    -0.257629E+00     0.184051E+00     0.466340E-03
     1531     0.581765E+01    -0.257779E+00     0.183681E+00     0.465354E-03
     1532     0.580967E+01    -0.257917E+00     0.183308E+00     0.464371E-03
     1533     0.580172E+01    -0.258040E+00     0.182934E+00     0.463391E-03
     1534     0.579381E+01    -0.258151E+00     0.182557E+00     0.462413E-03
     1535     0.578593E+01    -0.258248E+00     0.182178E+00     0.461437E-03
     1536     0.577808E+01    -0.258332E+00     0.181797E+00     0.460464E-03
     1537     0.577026E+01    -0.258400E+00     0.181413E+00     0.459493E-03
     1538     0.576246E+01    -0.258456E+00     0.181028E+00     0.458525E-03
     1539     0.575470E+01    -0.258497E+00     0.180641E+00     0.457558E-03
     1540     0.574697E+01    -0.258524E+00     0.180251E+00     0.456595E-03
     1541     0.573925E+01    -0.258535E+00     0.179860E+00     0.455634E-03
     1542     0.573157E+01    -0.258533E+00     0.179467E+00     0.454675E-03
     1543     0.572391E+01    -0.258515E+00     0.179073E+00     0.453719E-03
     1544     0.571627E+01    -0.258483E+00     0.178676E+00     0.452765E-03
     1545     0.570865E+01    -0.258434E+00     0.178278E+00     0.451814E-03
     1546     0.570105E+01    -0.258371E+00     0.177879E+00     0.450864E-03
     1547     0.569347E+01    -0.258292E+00     0.177478E+00     0.449918E-03
     1548     0.568591E+01    -0.258197E+00     0.177075E+00     0.448974E-03
     1549     0.567837E+01    -0.258087E+00     0.176672E+00     0.448032E-03
     1550     0.567084E+01    -0.257961E+00     0.176266E+00     0.447093E-03
     1551     0.566333E+01    -0.257818E+00     0.175861E+00     0.446156E-03
     1552     0.565583E+01    -0.257660E+00     0.175453E+00     0.445223E-03
     1553     0.564835E+01    -0.257485E+00     0.175045E+00     0.444290E-03
     1554     0.564088E+01    -0.257295E+00     0.174636E+00     0.443361E-03
     1555     0.563342E+01    -0.257088E+00     0.174225E+00     0.442434E-03
     1556     0.562597E+01    -0.256867E+00     0.173814E+00     0.441509E-03
     1557     0.561853E+01    -0.256630E+00     0.173402E+00     0.440587E-03
     1558     0.561109E+01    -0.256378E+00     0.172990E+00     0.439667E-03
     1559     0.560367E+01    -0.256110E+00     0.172577E+00     0.438749E-03
     1560     0.559625E+01    -0.255828E+00     0.172163E+00     0.437834E-03
     1561     0.558883E+01    -0.255531E+00     0.171749E+00     0.436921E-03
     1562     0.558142E+01    -0.255219E+00     0.171335E+00     0.436011E-03
     1563     0.557402E+01    -0.254893E+00     0.170920E+00     0.435103E-03
     1564     0.556661E+01    -0.254552E+00     0.170505E+00     0.434196E-03
     1565     0.555921E+01    -0.254196E+00     0.170090E+00     0.433293E-03
     1566     0.555181E+01    -0.253826E+00     0.169675E+00     0.432391E-03
     1567     0.554441E+01    -0.253443E+00     0.169260E+00     0.431492E-03
     1568     0.553700E+01    -0.253045E+00     0.168845E+00     0.430595E-03
     1569     0.552960E+01    -0.252634E+00     0.168430E+00     0.429701E-03
     1570     0.552219E+01    -0.252209E+00     0.168015E+00     0.428808E-03
     1571     0.551477E+01    -0.251770E+00     0.167601E+00     0.427918E-03
     1572     0.550735E+01    -0.251318E+00     0.167187E+00     0.427031E-03
     1573     0.549992E+01    -0.250853E+00     0.166773E+00     0.426145E-03
     1574     0.549249E+01    -0.250374E+00     0.166360E+00     0.425261E-03
     1575     0.548505E+01    -0.249883E+00     0.165948E+00     0.424380E-03
     1576     0.547760E+01    -0.249378E+00     0.165536E+00     0.423501E-03
     1577     0.547014E+01    -0.248861E+00     0.165126E+00     0.422624E-03
     1578     0.546266E+01    -0.248331E+00     0.164716E+00     0.421749E-03
     1579     0.545518E+01    -0.247789E+00     0.164306E+00     0.420876E-03
     1580     0.544768E+01    -0.247234E+00     0.163898E+00     0.420005E-03
     1581     0.544017E+01    -0.246667E+00     0.163491E+00     0.419137E-03
     1582     0.543264E+01    -0.246088E+00     0.163086E+00     0.418270E-03
     1583     0.542510E+01    -0.245497E+00     0.162681E+00     0.417406E-03
     1584     0.541753E+01    -0.244894E+00     0.162277E+00     0.416544E-03
     1585     0.540995E+01    -0.244280E+00     0.161875E+00     0.415683E-03
     1586     0.540235E+01    -0.243654E+00     0.161475E+00     0.414825E-03
     1587     0.539474E+01    -0.243016E+00     0.161076E+00     0.413969E-03
     1588     0.538710E+01    -0.242367E+00     0.160678E+00     0.413115E-03
     1589     0.537943E+01    -0.241707E+00     0.160283E+00     0.412264E-03
     1590     0.537175E+01    -0.241036E+00     0.159889E+00     0.411413E-03
     1591     0.536404E+01    -0.240354E+00     0.159497E+00     0.410565E-03
     1592     0.535630E+01    -0.239661E+00     0.159106E+00     0.409719E-03
     1593     0.534854E+01    -0.238958E+00     0.158718E+00     0.408875E-03
     1594     0.534076E+01    -0.238244E+00     0.158332E+00     0.408033E-03
     1595     0.533294E+01    -0.237520E+00     0.157948E+00     0.407193E-03
     1596     0.532510E+01    -0.236785E+00     0.157566E+00     0.406355E-03
     1597     0.531723E+01    -0.236040E+00     0.157187E+00     0.405518E-03
     1598     0.530932E+01    -0.235285E+00     0.156810E+00     0.404684E-03
     1599     0.530138E+01    -0.234521E+00     0.156434E+00     0.403851E-03
     1600     0.529341E+01    -0.233747E+00     0.156062E+00     0.403021E-03
     1601     0.528541E+01    -0.232963E+00     0.155693E+00     0.402192E-03
     1602     0.527737E+01    -0.232169E+00     0.155326E+00     0.401365E-03
     1603     0.526930E+01    -0.231367E+00     0.154961E+00     0.400540E-03
     1604     0.526120E+01    -0.230556E+00     0.154600E+00     0.399718E-03
     1605     0.525306E+01    -0.229736E+00     0.154241E+00     0.398896E-03
     1606     0.524489E+01    -0.228908E+00     0.153884E+00     0.398077E-03
     1607     0.523668E+01    -0.228073E+00     0.153530E+00     0.397260E-03
     1608     0.522844E+01    -0.227229E+00     0.153180E+00     0.396444E-03
     1609     0.522017E+01    -0.226378E+00     0.152832E+00     0.395631E-03
     1610     0.521186E+01    -0.225520E+00     0.152487E+00     0.394819E-03
     1611     0.520352E+01    -0.224655E+00     0.152144E+00     0.394009E-03
     1612     0.519515E+01    -0.223783E+00     0.151804E+00     0.393200E-03
     1613     0.518674E+01    -0.222905E+00     0.151467E+00     0.392394E-03
     1614     0.517830E+01    -0.222020E+00     0.151134E+00     0.391589E-03
     1615     0.516982E+01    -0.221130E+00     0.150802E+00     0.390787E-03
     1616     0.516132E+01    -0.220235E+00     0.150474E+00     0.389987E-03
     1617     0.515277E+01    -0.219334E+00     0.150149E+00     0.389187E-03
     1618     0.514420E+01    -0.218428E+00     0.149827E+00     0.388390E-03
     1619     0.513559E+01    -0.217517E+00     0.149508E+00     0.387595E-03
     1620     0.512695E+01    -0.216602E+00     0.149191E+00     0.386802E-03
     1621     0.511827E+01    -0.215682E+00     0.148878E+00     0.386010E-03
     1622     0.510956E+01    -0.214758E+00     0.148568E+00     0.385220E-03
     1623     0.510082E+01    -0.213831E+00     0.148261E+00     0.384432E-03
     1624     0.509204E+01    -0.212901E+00     0.147957E+00     0.383645E-03
     1625     0.508323E+01    -0.211967E+00     0.147656E+00     0.382861E-03
     1626     0.507439E+01    -0.211030E+00     0.147358E+00     0.382078E-03
     1627     0.506551E+01    -0.210091E+00     0.147063E+00     0.381297E-03
     1628     0.505660E+01    -0.209150E+00     0.146772E+00     0.380519E-03
     1629     0.504766E+01    -0.208206E+00     0.146484E+00     0.379741E-03
     1630     0.503868E+01    -0.207260E+00     0.146199E+00     0.378965E-03
     1631     0.502967E+01    -0.206314E+00     0.145917E+00     0.378192E-03
     1632     0.502063E+01    -0.205365E+00     0.145639E+00     0.377420E-03
     1633     0.501155E+01    -0.204416E+00     0.145363E+00     0.376650E-03
     1634     0.500244E+01    -0.203466E+00     0.145092E+00     0.375881E-03
     1635     0.499330E+01    -0.202515E+00     0.144823E+00     0.375115E-03
     1636     0.498412E+01    -0.201565E+00     0.144558E+00     0.374350E-03
     1637     0.497491E+01    -0.200614E+00     0.144296E+00     0.373586E-03
     1638     0.496567E+01    -0.199664E+00     0.144037E+00     0.372825E-03
     1639     0.495640E+01    -0.198714E+00     0.143782E+00     0.372065E-03
     1640     0.494709E+01    -0.197765E+00     0.143531E+00     0.371307E-03
     1641     0.493775E+01    -0.196817E+00     0.143283E+00     0.370551E-03
     1642     0.492837E+01    -0.195871E+00     0.143038E+00     0.369796E-03
     1643     0.491896E+01    -0.194927E+00     0.142797E+00     0.369044E-03
     1644     0.490952E+01    -0.193984E+00     0.142559E+00     0.368293E-03
     1645     0.490005E+01    -0.193043E+00     0.142325E+00     0.367544E-03
     1646     0.489054E+01    -0.192106E+00     0.142095E+00     0.366796E-03
     1647     0.488100E+01    -0.191170E+00     0.141868E+00     0.366050E-03
     1648     0.487143E+01    -0.190238E+00     0.141644E+00     0.365306E-03
     1649     0.486182E+01    -0.189309E+00     0.141425E+00     0.364564E-03
     1650     0.485218E+01    -0.188384E+00     0.141209E+00     0.363823E-03
     1651     0.484251E+01    -0.187463E+00     0.140996E+00     0.363084E-03
     1652     0.483280E+01    -0.186545E+00     0.140787E+00     0.362346E-03
     1653     0.482307E+01    -0.185632E+00     0.140582E+00     0.361611E-03
     1654     0.481330E+01    -0.184723E+00     0.140381E+00     0.360877E-03
     1655     0.480350E+01    -0.183818E+00     0.140183E+00     0.360145E-03
     1656     0.479368E+01    -0.182918E+00     0.139988E+00     0.359414E-03
     1657     0.478382E+01    -0.182023E+00     0.139797E+00     0.358685E-03
     1658     0.477394E+01    -0.181133E+00     0.139609E+00     0.357958E-03
     1659     0.476403E+01    -0.180247E+00     0.139425E+00     0.357233E-03
     1660     0.475409E+01    -0.179367E+00     0.139244E+00     0.356509E-03
     1661     0.474413E+01    -0.178493E+00     0.139066E+00     0.355787E-03
     1662     0.473414E+01    -0.177624E+00     0.138891E+00     0.355066E-03
     1663     0.472413E+01    -0.176761E+00     0.138720E+00     0.354347E-03
     1664     0.471409E+01    -0.175903E+00     0.138552E+00     0.353630E-03
     1665     0.470403E+01    -0.175052E+00     0.138386E+00     0.352915E-03
     1666     0.469395E+01    -0.174207E+00     0.138224E+00     0.352201E-03
     1667     0.468385E+01    -0.173369E+00     0.138065E+00     0.351489E-03
     1668     0.467372E+01    -0.172537E+00     0.137909E+00     0.350779E-03
     1669     0.466358E+01    -0.171711E+00     0.137756E+00     0.350070E-03
     1670     0.465341E+01    -0.170893E+00     0.137605E+00     0.349363E-03
     1671     0.464323E+01    -0.170081E+00     0.137458E+00     0.348657E-03
     1672     0.463302E+01    -0.169277E+00     0.137313E+00     0.347954E-03
     1673     0.462280E+01    -0.168480E+00     0.137171E+00     0.347251E-03
     1674     0.461257E+01    -0.167690E+00     0.137032E+00     0.346551E-03
     1675     0.460231E+01    -0.166908E+00     0.136895E+00     0.345852E-03
     1676     0.459205E+01    -0.166134E+00     0.136761E+00     0.345155E-03
     1677     0.458177E+01    -0.165368E+00     0.136630E+00     0.344459E-03
     1678     0.457147E+01    -0.164610E+00     0.136501E+00     0.343765E-03
     1679     0.456115E+01    -0.163861E+00     0.136375E+00     0.343073E-03
     1680     0.455083E+01    -0.163119E+00     0.136252E+00     0.342382E-03
     1681     0.454050E+01    -0.162387E+00     0.136131E+00     0.341693E-03
     1682     0.453015E+01    -0.161663E+00     0.136012E+00     0.341005E-03
     1683     0.451979E+01    -0.160948E+00     0.135895E+00     0.340319E-03
     1684     0.450942E+01    -0.160242E+00     0.135781E+00     0.339635E-03
     1685     0.449905E+01    -0.159546E+00     0.135669E+00     0.338953E-03
     1686     0.448867E+01    -0.158858E+00     0.135559E+00     0.338271E-03
     1687     0.447827E+01    -0.158181E+00     0.135452E+00     0.337592E-03
     1688     0.446787E+01    -0.157513E+00     0.135346E+00     0.336915E-03
     1689     0.445747E+01    -0.156855E+00     0.135243E+00     0.336238E-03
     1690     0.444706E+01    -0.156207E+00     0.135142E+00     0.335563E-03
     1691     0.443664E+01    -0.155569E+00     0.135043E+00     0.334891E-03
     1692     0.442622E+01    -0.154942E+00     0.134946E+00     0.334219E-03
     1693     0.441580E+01    -0.154325E+00     0.134851E+00     0.333550E-03
     1694     0.440537E+01    -0.153719E+00     0.134757E+00     0.332881E-03
     1695     0.439494E+01    -0.153123E+00     0.134666E+00     0.332215E-03
     1696     0.438451E+01    -0.152539E+00     0.134576E+00     0.331550E-03
     1697     0.437408E+01    -0.151966E+00     0.134489E+00     0.330887E-03
     1698     0.436364E+01    -0.151404E+00     0.134402E+00     0.330225E-03
     1699     0.435321E+01    -0.150854E+00     0.134318E+00     0.329564E-03
     1700     0.434278E+01    -0.150315E+00     0.134235E+00     0.328906E-03
     1701     0.433235E+01    -0.149788E+00     0.134154E+00     0.328249E-03
     1702     0.432193E+01    -0.149273E+00     0.134074E+00     0.327593E-03
     1703     0.431151E+01    -0.148769E+00     0.133996E+00     0.326939E-03
     1704     0.430109E+01    -0.148277E+00     0.133919E+00     0.326287E-03
     1705     0.429068E+01    -0.147797E+00     0.133844E+00     0.325637E-03
     1706     0.428027E+01    -0.147328E+00     0.133770E+00     0.324987E-03
     1707     0.426987E+01    -0.146871E+00     0.133698E+00     0.324339E-03
     1708     0.425948E+01    -0.146425E+00     0.133626E+00     0.323693E-03
     1709     0.424910E+01    -0.145990E+00     0.133556E+00     0.323049E-03
     1710     0.423872E+01    -0.145566E+00     0.133486E+00     0.322405E-03
     1711     0.422836E+01    -0.145154E+00     0.133418E+00     0.321764E-03
     1712     0.421800E+01    -0.144753E+00     0.133351E+00     0.321124E-03
     1713     0.420765E+01    -0.144363E+00     0.133284E+00     0.320485E-03
     1714     0.419732E+01    -0.143984E+00     0.133219E+00     0.319848E-03
     1715     0.418699E+01    -0.143616E+00     0.133154E+00     0.319212E-03
     1716     0.417669E+01    -0.143259E+00     0.133090E+00     0.318578E-03
     1717     0.416639E+01    -0.142913E+00     0.133027E+00     0.317946E-03
     1718     0.415612E+01    -0.142577E+00     0.132964E+00     0.317314E-03
     1719     0.414585E+01    -0.142253E+00     0.132902E+00     0.316685E-03
     1720     0.413560E+01    -0.141938E+00     0.132840E+00     0.316057E-03
     1721     0.412537E+01    -0.141635E+00     0.132779E+00     0.315430E-03
     1722     0.411516E+01    -0.141343E+00     0.132718E+00     0.314804E-03
     1723     0.410496E+01    -0.141060E+00     0.132657E+00     0.314180E-03
     1724     0.409479E+01    -0.140788E+00     0.132597E+00     0.313558E-03
     1725     0.408463E+01    -0.140527E+00     0.132537E+00     0.312937E-03
     1726     0.407450E+01    -0.140276E+00     0.132477E+00     0.312317E-03
     1727     0.406438E+01    -0.140035E+00     0.132417E+00     0.311699E-03
     1728     0.405429E+01    -0.139804E+00     0.132357E+00     0.311082E-03
     1729     0.404422E+01    -0.139584E+00     0.132297E+00     0.310467E-03
     1730     0.403417E+01    -0.139373E+00     0.132237E+00     0.309853E-03
     1731     0.402415E+01    -0.139173E+00     0.132177E+00     0.309241E-03
     1732     0.401416E+01    -0.138982E+00     0.132116E+00     0.308629E-03
     1733     0.400418E+01    -0.138802E+00     0.132056E+00     0.308020E-03
     1734     0.399424E+01    -0.138631E+00     0.131995E+00     0.307411E-03
     1735     0.398432E+01    -0.138471E+00     0.131934E+00     0.306804E-03
     1736     0.397443E+01    -0.138319E+00     0.131872E+00     0.306199E-03
     1737     0.396457E+01    -0.138178E+00     0.131809E+00     0.305594E-03
     1738     0.395474E+01    -0.138047E+00     0.131746E+00     0.304991E-03
     1739     0.394495E+01    -0.137924E+00     0.131683E+00     0.304390E-03
     1740     0.393517E+01    -0.137811E+00     0.131619E+00     0.303789E-03
     1741     0.392544E+01    -0.137708E+00     0.131554E+00     0.303190E-03
     1742     0.391573E+01    -0.137614E+00     0.131488E+00     0.302593E-03
     1743     0.390606E+01    -0.137530E+00     0.131422E+00     0.301997E-03
     1744     0.389642E+01    -0.137455E+00     0.131354E+00     0.301402E-03
     1745     0.388682E+01    -0.137389E+00     0.131285E+00     0.300808E-03
     1746     0.387725E+01    -0.137332E+00     0.131216E+00     0.300216E-03
     1747     0.386772E+01    -0.137284E+00     0.131145E+00     0.299625E-03
     1748     0.385823E+01    -0.137245E+00     0.131074E+00     0.299035E-03
     1749     0.384877E+01    -0.137216E+00     0.131000E+00     0.298446E-03
     1750     0.383935E+01    -0.137195E+00     0.130926E+00     0.297859E-03
     1751     0.382997E+01    -0.137183E+00     0.130850E+00     0.297273E-03
     1752     0.382063E+01    -0.137180E+00     0.130774E+00     0.296688E-03
     1753     0.381133E+01    -0.137185E+00     0.130695E+00     0.296105E-03
     1754     0.380207E+01    -0.137199E+00     0.130616E+00     0.295523E-03
     1755     0.379285E+01    -0.137221E+00     0.130535E+00     0.294942E-03
     1756     0.378367E+01    -0.137250E+00     0.130452E+00     0.294363E-03
     1757     0.377453E+01    -0.137288E+00     0.130368E+00     0.293784E-03
     1758     0.376543E+01    -0.137333E+00     0.130282E+00     0.293207E-03
     1759     0.375636E+01    -0.137385E+00     0.130195E+00     0.292631E-03
     1760     0.374735E+01    -0.137445E+00     0.130106E+00     0.292057E-03
     1761     0.373837E+01    -0.137512E+00     0.130016E+00     0.291483E-03
     1762     0.372942E+01    -0.137586E+00     0.129924E+00     0.290911E-03
     1763     0.372053E+01    -0.137666E+00     0.129831E+00     0.290340E-03
     1764     0.371167E+01    -0.137753E+00     0.129736E+00     0.289771E-03
     1765     0.370285E+01    -0.137847E+00     0.129639E+00     0.289202E-03
     1766     0.369408E+01    -0.137947E+00     0.129541E+00     0.288635E-03
     1767     0.368535E+01    -0.138052E+00     0.129440E+00     0.288069E-03
     1768     0.367665E+01    -0.138164E+00     0.129339E+00     0.287504E-03
     1769     0.366800E+01    -0.138281E+00     0.129235E+00     0.286941E-03
     1770     0.365939E+01    -0.138404E+00     0.129130E+00     0.286378E-03
     1771     0.365083E+01    -0.138532E+00     0.129022E+00     0.285817E-03
     1772     0.364230E+01    -0.138665E+00     0.128914E+00     0.285257E-03
     1773     0.363382E+01    -0.138803E+00     0.128802E+00     0.284699E-03
     1774     0.362538E+01    -0.138945E+00     0.128690E+00     0.284141E-03
     1775     0.361698E+01    -0.139093E+00     0.128575E+00     0.283585E-03
     1776     0.360862E+01    -0.139245E+00     0.128459E+00     0.283029E-03
     1777     0.360031E+01    -0.139401E+00     0.128340E+00     0.282476E-03
     1778     0.359204E+01    -0.139561E+00     0.128220E+00     0.281923E-03
     1779     0.358381E+01    -0.139725E+00     0.128097E+00     0.281371E-03
     1780     0.357563E+01    -0.139893E+00     0.127973E+00     0.280821E-03
     1781     0.356749E+01    -0.140064E+00     0.127846E+00     0.280271E-03
     1782     0.355939E+01    -0.140238E+00     0.127718E+00     0.279723E-03
     1783     0.355134E+01    -0.140416E+00     0.127587E+00     0.279176E-03
     1784     0.354333E+01    -0.140597E+00     0.127454E+00     0.278631E-03
     1785     0.353536E+01    -0.140780E+00     0.127319E+00     0.278086E-03
     1786     0.352744E+01    -0.140966E+00     0.127182E+00     0.277542E-03
     1787     0.351957E+01    -0.141155E+00     0.127043E+00     0.277000E-03
     1788     0.351173E+01    -0.141346E+00     0.126902E+00     0.276459E-03
     1789     0.350394E+01    -0.141539E+00     0.126758E+00     0.275919E-03
     1790     0.349620E+01    -0.141734E+00     0.126612E+00     0.275380E-03
     1791     0.348849E+01    -0.141931E+00     0.126464E+00     0.274843E-03
     1792     0.348084E+01    -0.142129E+00     0.126313E+00     0.274306E-03
     1793     0.347323E+01    -0.142328E+00     0.126161E+00     0.273771E-03
     1794     0.346566E+01    -0.142529E+00     0.126006E+00     0.273236E-03
     1795     0.345815E+01    -0.142731E+00     0.125848E+00     0.272703E-03
     1796     0.345067E+01    -0.142934E+00     0.125688E+00     0.272171E-03
     1797     0.344324E+01    -0.143137E+00     0.125526E+00     0.271640E-03
     1798     0.343586E+01    -0.143341E+00     0.125361E+00     0.271110E-03
     1799     0.342852E+01    -0.143545E+00     0.125195E+00     0.270582E-03
     1800     0.342123E+01    -0.143749E+00     0.125025E+00     0.270054E-03
     1801     0.341398E+01    -0.143954E+00     0.124853E+00     0.269528E-03
     1802     0.340678E+01    -0.144158E+00     0.124678E+00     0.269002E-03
     1803     0.339963E+01    -0.144361E+00     0.124501E+00     0.268478E-03
     1804     0.339252E+01    -0.144565E+00     0.124321E+00     0.267954E-03
     1805     0.338545E+01    -0.144768E+00     0.124139E+00     0.267433E-03
     1806     0.337843E+01    -0.144970E+00     0.123955E+00     0.266911E-03
     1807     0.337145E+01    -0.145171E+00     0.123768E+00     0.266391E-03
     1808     0.336451E+01    -0.145372E+00     0.123579E+00     0.265873E-03
     1809     0.335762E+01    -0.145570E+00     0.123388E+00     0.265355E-03
     1810     0.335077E+01    -0.145769E+00     0.123194E+00     0.264838E-03
     1811     0.334396E+01    -0.145965E+00     0.122998E+00     0.264323E-03
     1812     0.333720E+01    -0.146160E+00     0.122800E+00     0.263809E-03
     1813     0.333047E+01    -0.146354E+00     0.122599E+00     0.263295E-03
     1814     0.332379E+01    -0.146546E+00     0.122397E+00     0.262783E-03
     1815     0.331714E+01    -0.146736E+00     0.122192E+00     0.262272E-03
     1816     0.331054E+01    -0.146924E+00     0.121985E+00     0.261762E-03
     1817     0.330398E+01    -0.147110E+00     0.121776E+00     0.261253E-03
     1818     0.329746E+01    -0.147293E+00     0.121565E+00     0.260745E-03
     1819     0.329097E+01    -0.147474E+00     0.121352E+00     0.260238E-03
     1820     0.328452E+01    -0.147653E+00     0.121137E+00     0.259732E-03
     1821     0.327811E+01    -0.147829E+00     0.120919E+00     0.259227E-03
     1822     0.327174E+01    -0.148002E+00     0.120700E+00     0.258724E-03
     1823     0.326541E+01    -0.148172E+00     0.120479E+00     0.258221E-03
     1824     0.325910E+01    -0.148340E+00     0.120256E+00     0.257720E-03
     1825     0.325284E+01    -0.148503E+00     0.120030E+00     0.257219E-03
     1826     0.324662E+01    -0.148664E+00     0.119804E+00     0.256720E-03
     1827     0.324043E+01    -0.148821E+00     0.119574E+00     0.256222E-03
     1828     0.323428E+01    -0.148975E+00     0.119344E+00     0.255724E-03
     1829     0.322816E+01    -0.149125E+00     0.119111E+00     0.255228E-03
     1830     0.322208E+01    -0.149271E+00     0.118876E+00     0.254733E-03
     1831     0.321602E+01    -0.149413E+00     0.118640E+00     0.254239E-03
     1832     0.321001E+01    -0.149551E+00     0.118402E+00     0.253746E-03
     1833     0.320403E+01    -0.149685E+00     0.118163E+00     0.253254E-03
     1834     0.319807E+01    -0.149814E+00     0.117921E+00     0.252763E-03
     1835     0.319215E+01    -0.149939E+00     0.117678E+00     0.252273E-03
     1836     0.318627E+01    -0.150059E+00     0.117433E+00     0.251784E-03
     1837     0.318041E+01    -0.150175E+00     0.117186E+00     0.251296E-03
     1838     0.317459E+01    -0.150286E+00     0.116938E+00     0.250810E-03
     1839     0.316880E+01    -0.150391E+00     0.116689E+00     0.250324E-03
     1840     0.316304E+01    -0.150492E+00     0.116437E+00     0.249839E-03
     1841     0.315730E+01    -0.150587E+00     0.116184E+00     0.249356E-03
     1842     0.315160E+01    -0.150676E+00     0.115930E+00     0.248873E-03
     1843     0.314593E+01    -0.150760E+00     0.115674E+00     0.248391E-03
     1844     0.314029E+01    -0.150839E+00     0.115417E+00     0.247911E-03
     1845     0.313467E+01    -0.150912E+00     0.115158E+00     0.247432E-03
     1846     0.312909E+01    -0.150979E+00     0.114897E+00     0.246953E-03
     1847     0.312353E+01    -0.151039E+00     0.114636E+00     0.246476E-03
     1848     0.311799E+01    -0.151094E+00     0.114373E+00     0.245999E-03
     1849     0.311249E+01    -0.151142E+00     0.114108E+00     0.245524E-03
     1850     0.310701E+01    -0.151184E+00     0.113842E+00     0.245049E-03
     1851     0.310156E+01    -0.151219E+00     0.113575E+00     0.244576E-03
     1852     0.309613E+01    -0.151247E+00     0.113307E+00     0.244104E-03
     1853     0.309073E+01    -0.151269E+00     0.113037E+00     0.243633E-03
     1854     0.308535E+01    -0.151284E+00     0.112767E+00     0.243163E-03
     1855     0.308000E+01    -0.151293E+00     0.112495E+00     0.242693E-03
     1856     0.307467E+01    -0.151295E+00     0.112222E+00     0.242225E-03
     1857     0.306937E+01    -0.151292E+00     0.111948E+00     0.241758E-03
     1858     0.306408E+01    -0.151281E+00     0.111673E+00     0.241291E-03
     1859     0.305882E+01    -0.151263E+00     0.111397E+00     0.240826E-03
     1860     0.305358E+01    -0.151240E+00     0.111120E+00     0.240362E-03
     1861     0.304836E+01    -0.151210E+00     0.110842E+00     0.239899E-03
     1862     0.304316E+01    -0.151173E+00     0.110564E+00     0.239436E-03
     1863     0.303798E+01    -0.151130E+00     0.110284E+00     0.238975E-03
     1864     0.303283E+01    -0.151081E+00     0.110004E+00     0.238515E-03
     1865     0.302768E+01    -0.151025E+00     0.109723E+00     0.238055E-03
     1866     0.302256E+01    -0.150962E+00     0.109442E+00     0.237597E-03
     1867     0.301745E+01    -0.150894E+00     0.109160E+00     0.237140E-03
     1868     0.301237E+01    -0.150819E+00     0.108877E+00     0.236683E-03
     1869     0.300730E+01    -0.150737E+00     0.108594E+00     0.236228E-03
     1870     0.300224E+01    -0.150650E+00     0.108310E+00     0.235773E-03
     1871     0.299720E+01    -0.150556E+00     0.108026E+00     0.235320E-03
     1872     0.299218E+01    -0.150455E+00     0.107741E+00     0.234868E-03
     1873     0.298717E+01    -0.150349E+00     0.107457E+00     0.234416E-03
     1874     0.298217E+01    -0.150235E+00     0.107172E+00     0.233965E-03
     1875     0.297719E+01    -0.150117E+00     0.106886E+00     0.233515E-03
     1876     0.297222E+01    -0.149991E+00     0.106601E+00     0.233067E-03
     1877     0.296726E+01    -0.149859E+00     0.106315E+00     0.232619E-03
     1878     0.296232E+01    -0.149721E+00     0.106029E+00     0.232172E-03
     1879     0.295739E+01    -0.149577E+00     0.105743E+00     0.231726E-03
     1880     0.295247E+01    -0.149426E+00     0.105457E+00     0.231281E-03
     1881     0.294756E+01    -0.149270E+00     0.105171E+00     0.230837E-03
     1882     0.294265E+01    -0.149107E+00     0.104885E+00     0.230394E-03
     1883     0.293776E+01    -0.148938E+00     0.104599E+00     0.229952E-03
     1884     0.293288E+01    -0.148763E+00     0.104313E+00     0.229511E-03
     1885     0.292800E+01    -0.148582E+00     0.104028E+00     0.229070E-03
     1886     0.292313E+01    -0.148395E+00     0.103742E+00     0.228631E-03
     1887     0.291828E+01    -0.148201E+00     0.103457E+00     0.228192E-03
     1888     0.291342E+01    -0.148002E+00     0.103172E+00     0.227754E-03
     1889     0.290858E+01    -0.147796E+00     0.102888E+00     0.227318E-03
     1890     0.290373E+01    -0.147584E+00     0.102604E+00     0.226882E-03
     1891     0.289890E+01    -0.147366E+00     0.102320E+00     0.226447E-03
     1892     0.289406E+01    -0.147143E+00     0.102037E+00     0.226014E-03
     1893     0.288924E+01    -0.146913E+00     0.101755E+00     0.225580E-03
     1894     0.288442E+01    -0.146677E+00     0.101473E+00     0.225148E-03
     1895     0.287960E+01    -0.146435E+00     0.101191E+00     0.224717E-03
     1896     0.287478E+01    -0.146187E+00     0.100911E+00     0.224286E-03
     1897     0.286996E+01    -0.145934E+00     0.100631E+00     0.223857E-03
     1898     0.286515E+01    -0.145674E+00     0.100351E+00     0.223428E-03
     1899     0.286034E+01    -0.145408E+00     0.100073E+00     0.223000E-03
     1900     0.285553E+01    -0.145136E+00     0.997958E-01     0.222574E-03
     1901     0.285071E+01    -0.144859E+00     0.995189E-01     0.222147E-03
     1902     0.284590E+01    -0.144575E+00     0.992433E-01     0.221722E-03
     1903     0.284108E+01    -0.144286E+00     0.989684E-01     0.221298E-03
     1904     0.283627E+01    -0.143992E+00     0.986946E-01     0.220875E-03
     1905     0.283146E+01    -0.143691E+00     0.984216E-01     0.220452E-03
     1906     0.282664E+01    -0.143386E+00     0.981495E-01     0.220031E-03
     1907     0.282182E+01    -0.143075E+00     0.978785E-01     0.219610E-03
     1908     0.281701E+01    -0.142759E+00     0.976090E-01     0.219190E-03
     1909     0.281219E+01    -0.142438E+00     0.973399E-01     0.218771E-03
     1910     0.280737E+01    -0.142113E+00     0.970725E-01     0.218353E-03
     1911     0.280255E+01    -0.141782E+00     0.968058E-01     0.217935E-03
     1912     0.279772E+01    -0.141446E+00     0.965404E-01     0.217519E-03
     1913     0.279289E+01    -0.141107E+00     0.962760E-01     0.217103E-03
     1914     0.278807E+01    -0.140762E+00     0.960131E-01     0.216688E-03
     1915     0.278324E+01    -0.140414E+00     0.957515E-01     0.216274E-03
     1916     0.277840E+01    -0.140061E+00     0.954907E-01     0.215861E-03
     1917     0.277357E+01    -0.139704E+00     0.952313E-01     0.215449E-03
     1918     0.276873E+01    -0.139343E+00     0.949734E-01     0.215037E-03
     1919     0.276389E+01    -0.138978E+00     0.947167E-01     0.214626E-03
     1920     0.275904E+01    -0.138609E+00     0.944613E-01     0.214217E-03
     1921     0.275419E+01    -0.138237E+00     0.942072E-01     0.213807E-03
     1922     0.274934E+01    -0.137861E+00     0.939542E-01     0.213399E-03
     1923     0.274449E+01    -0.137482E+00     0.937032E-01     0.212992E-03
     1924     0.273963E+01    -0.137099E+00     0.934531E-01     0.212585E-03
     1925     0.273476E+01    -0.136713E+00     0.932047E-01     0.212180E-03
     1926     0.272989E+01    -0.136324E+00     0.929578E-01     0.211775E-03
     1927     0.272502E+01    -0.135933E+00     0.927124E-01     0.211371E-03
     1928     0.272015E+01    -0.135537E+00     0.924684E-01     0.210968E-03
     1929     0.271527E+01    -0.135140E+00     0.922260E-01     0.210565E-03
     1930     0.271038E+01    -0.134740E+00     0.919852E-01     0.210164E-03
     1931     0.270549E+01    -0.134337E+00     0.917458E-01     0.209763E-03
     1932     0.270059E+01    -0.133932E+00     0.915082E-01     0.209363E-03
     1933     0.269569E+01    -0.133524E+00     0.912722E-01     0.208963E-03
     1934     0.269079E+01    -0.133115E+00     0.910381E-01     0.208565E-03
     1935     0.268587E+01    -0.132703E+00     0.908055E-01     0.208168E-03
     1936     0.268096E+01    -0.132289E+00     0.905746E-01     0.207771E-03
     1937     0.267603E+01    -0.131874E+00     0.903453E-01     0.207375E-03
     1938     0.267110E+01    -0.131456E+00     0.901176E-01     0.206980E-03
     1939     0.266616E+01    -0.131037E+00     0.898921E-01     0.206585E-03
     1940     0.266122E+01    -0.130617E+00     0.896683E-01     0.206191E-03
     1941     0.265627E+01    -0.130195E+00     0.894462E-01     0.205798E-03
     1942     0.265131E+01    -0.129771E+00     0.892259E-01     0.205407E-03
     1943     0.264634E+01    -0.129347E+00     0.890075E-01     0.205015E-03
     1944     0.264137E+01    -0.128922E+00     0.887912E-01     0.204625E-03
     1945     0.263639E+01    -0.128496E+00     0.885768E-01     0.204235E-03
     1946     0.263141E+01    -0.128068E+00     0.883640E-01     0.203846E-03
     1947     0.262641E+01    -0.127640E+00     0.881535E-01     0.203458E-03
     1948     0.262141E+01    -0.127212E+00     0.879449E-01     0.203071E-03
     1949     0.261640E+01    -0.126783E+00     0.877383E-01     0.202684E-03
     1950     0.261139E+01    -0.126353E+00     0.875337E-01     0.202298E-03
     1951     0.260636E+01    -0.125923E+00     0.873312E-01     0.201913E-03
     1952     0.260132E+01    -0.125493E+00     0.871307E-01     0.201529E-03
     1953     0.259628E+01    -0.125063E+00     0.869323E-01     0.201145E-03
     1954     0.259123E+01    -0.124633E+00     0.867358E-01     0.200762E-03
     1955     0.258617E+01    -0.124203E+00     0.865415E-01     0.200381E-03
     1956     0.258110E+01    -0.123773E+00     0.863491E-01     0.199999E-03
     1957     0.257603E+01    -0.123344E+00     0.861587E-01     0.199619E-03
     1958     0.257095E+01    -0.122915E+00     0.859703E-01     0.199239E-03
     1959     0.256587E+01    -0.122486E+00     0.857838E-01     0.198860E-03
     1960     0.256077E+01    -0.122059E+00     0.855993E-01     0.198482E-03
     1961     0.255568E+01    -0.121631E+00     0.854168E-01     0.198104E-03
     1962     0.255057E+01    -0.121205E+00     0.852362E-01     0.197728E-03
     1963     0.254546E+01    -0.120779E+00     0.850575E-01     0.197352E-03
     1964     0.254034E+01    -0.120354E+00     0.848808E-01     0.196977E-03
     1965     0.253522E+01    -0.119930E+00     0.847059E-01     0.196602E-03
     1966     0.253009E+01    -0.119507E+00     0.845330E-01     0.196228E-03
     1967     0.252495E+01    -0.119086E+00     0.843619E-01     0.195855E-03
     1968     0.251981E+01    -0.118666E+00     0.841928E-01     0.195483E-03
     1969     0.251467E+01    -0.118247E+00     0.840254E-01     0.195112E-03
     1970     0.250952E+01    -0.117830E+00     0.838599E-01     0.194741E-03
     1971     0.250437E+01    -0.117414E+00     0.836963E-01     0.194371E-03
     1972     0.249921E+01    -0.117001E+00     0.835345E-01     0.194002E-03
     1973     0.249405E+01    -0.116588E+00     0.833745E-01     0.193633E-03
     1974     0.248888E+01    -0.116178E+00     0.832163E-01     0.193266E-03
     1975     0.248371E+01    -0.115770E+00     0.830599E-01     0.192899E-03
     1976     0.247854E+01    -0.115364E+00     0.829053E-01     0.192533E-03
     1977     0.247336E+01    -0.114960E+00     0.827525E-01     0.192167E-03
     1978     0.246818E+01    -0.114558E+00     0.826015E-01     0.191802E-03
     1979     0.246300E+01    -0.114158E+00     0.824521E-01     0.191438E-03
     1980     0.245781E+01    -0.113761E+00     0.823046E-01     0.191075E-03
     1981     0.245262E+01    -0.113367E+00     0.821588E-01     0.190712E-03
     1982     0.244743E+01    -0.112975E+00     0.820146E-01     0.190351E-03
     1983     0.244223E+01    -0.112586E+00     0.818721E-01     0.189989E-03
     1984     0.243704E+01    -0.112200E+00     0.817315E-01     0.189629E-03
     1985     0.243184E+01    -0.111817E+00     0.815926E-01     0.189269E-03
     1986     0.242664E+01    -0.111436E+00     0.814552E-01     0.188910E-03
     1987     0.242144E+01    -0.111059E+00     0.813193E-01     0.188552E-03
     1988     0.241624E+01    -0.110685E+00     0.811852E-01     0.188195E-03
     1989     0.241103E+01    -0.110314E+00     0.810531E-01     0.187838E-03
     1990     0.240583E+01    -0.109947E+00     0.809223E-01     0.187482E-03
     1991     0.240063E+01    -0.109583E+00     0.807932E-01     0.187127E-03
     1992     0.239542E+01    -0.109222E+00     0.806657E-01     0.186772E-03
     1993     0.239021E+01    -0.108866E+00     0.805396E-01     0.186418E-03
     1994     0.238500E+01    -0.108513E+00     0.804153E-01     0.186065E-03
     1995     0.237980E+01    -0.108164E+00     0.802927E-01     0.185713E-03
     1996     0.237459E+01    -0.107818E+00     0.801715E-01     0.185361E-03
     1997     0.236939E+01    -0.107477E+00     0.800519E-01     0.185010E-03
     1998     0.236418E+01    -0.107140E+00     0.799336E-01     0.184660E-03
     1999     0.235898E+01    -0.106808E+00     0.798170E-01     0.184310E-03
     2000     0.235377E+01    -0.106479E+00     0.797022E-01     0.183961E-03
     2001     0.234857E+01    -0.106155E+00     0.795886E-01     0.183613E-03
     2002     0.234336E+01    -0.105835E+00     0.794765E-01     0.183266E-03
     2003     0.233816E+01    -0.105520E+00     0.793660E-01     0.182919E-03
     2004     0.233297E+01    -0.105209E+00     0.792569E-01     0.182573E-03
     2005     0.232777E+01    -0.104903E+00     0.791489E-01     0.182228E-03
     2006     0.232258E+01    -0.104601E+00     0.790427E-01     0.181883E-03
     2007     0.231738E+01    -0.104303E+00     0.789377E-01     0.181539E-03
     2008     0.231220E+01    -0.104010E+00     0.788336E-01     0.181196E-03
     2009     0.230701E+01    -0.103721E+00     0.787313E-01     0.180854E-03
     2010     0.230183E+01    -0.103437E+00     0.786301E-01     0.180512E-03
     2011     0.229666E+01    -0.103157E+00     0.785298E-01     0.180171E-03
     2012     0.229149E+01    -0.102882E+00     0.784313E-01     0.179831E-03
     2013     0.228632E+01    -0.102611E+00     0.783333E-01     0.179491E-03
     2014     0.228116E+01    -0.102344E+00     0.782367E-01     0.179152E-03
     2015     0.227600E+01    -0.102082E+00     0.781414E-01     0.178813E-03
     2016     0.227085E+01    -0.101824E+00     0.780469E-01     0.178476E-03
     2017     0.226570E+01    -0.101570E+00     0.779534E-01     0.178139E-03
     2018     0.226056E+01    -0.101321E+00     0.778611E-01     0.177802E-03
     2019     0.225542E+01    -0.101077E+00     0.777696E-01     0.177467E-03
     2020     0.225030E+01    -0.100836E+00     0.776794E-01     0.177132E-03
     2021     0.224518E+01    -0.100601E+00     0.775896E-01     0.176797E-03
     2022     0.224006E+01    -0.100369E+00     0.775009E-01     0.176464E-03
     2023     0.223496E+01    -0.100143E+00     0.774135E-01     0.176131E-03
     2024     0.222986E+01    -0.999201E-01     0.773264E-01     0.175799E-03
     2025     0.222477E+01    -0.997020E-01     0.772401E-01     0.175466E-03
     2026     0.221969E+01    -0.994883E-01     0.771549E-01     0.175136E-03
     2027     0.221462E+01    -0.992789E-01     0.770700E-01     0.174805E-03
     2028     0.220955E+01    -0.990740E-01     0.769861E-01     0.174476E-03
     2029     0.220450E+01    -0.988737E-01     0.769030E-01     0.174147E-03
     2030     0.219945E+01    -0.986776E-01     0.768202E-01     0.173818E-03
     2031     0.219442E+01    -0.984861E-01     0.767383E-01     0.173490E-03
     2032     0.218939E+01    -0.982989E-01     0.766567E-01     0.173163E-03
     2033     0.218438E+01    -0.981163E-01     0.765757E-01     0.172837E-03
     2034     0.217938E+01    -0.979378E-01     0.764957E-01     0.172511E-03
     2035     0.217439E+01    -0.977641E-01     0.764159E-01     0.172186E-03
     2036     0.216940E+01    -0.975945E-01     0.763362E-01     0.171861E-03
     2037     0.216443E+01    -0.974294E-01     0.762575E-01     0.171537E-03
     2038     0.215947E+01    -0.972688E-01     0.761789E-01     0.171214E-03
     2039     0.215453E+01    -0.971126E-01     0.761008E-01     0.170891E-03
     2040     0.214960E+01    -0.969609E-01     0.760228E-01     0.170569E-03
     2041     0.214468E+01    -0.968135E-01     0.759453E-01     0.170247E-03
     2042     0.213977E+01    -0.966704E-01     0.758682E-01     0.169926E-03
     2043     0.213487E+01    -0.965320E-01     0.757912E-01     0.169606E-03
     2044     0.212999E+01    -0.963979E-01     0.757146E-01     0.169287E-03
     2045     0.212513E+01    -0.962680E-01     0.756380E-01     0.168968E-03
     2046     0.212027E+01    -0.961426E-01     0.755618E-01     0.168649E-03
     2047     0.211544E+01    -0.960218E-01     0.754856E-01     0.168331E-03
     2048     0.211062E+01    -0.959055E-01     0.754097E-01     0.168014E-03
     2049     0.210581E+01    -0.957936E-01     0.753337E-01     0.167698E-03
     2050     0.210102E+01    -0.956861E-01     0.752577E-01     0.167382E-03
     2051     0.209624E+01    -0.955830E-01     0.751816E-01     0.167066E-03
     2052     0.209148E+01    -0.954842E-01     0.751057E-01     0.166751E-03
     2053     0.208674E+01    -0.953896E-01     0.750299E-01     0.166437E-03
     2054     0.208201E+01    -0.952992E-01     0.749538E-01     0.166124E-03
     2055     0.207729E+01    -0.952131E-01     0.748779E-01     0.165811E-03
     2056     0.207260E+01    -0.951308E-01     0.748019E-01     0.165498E-03
     2057     0.206792E+01    -0.950526E-01     0.747257E-01     0.165186E-03
     2058     0.206325E+01    -0.949785E-01     0.746495E-01     0.164875E-03
     2059     0.205860E+01    -0.949080E-01     0.745728E-01     0.164565E-03
     2060     0.205398E+01    -0.948415E-01     0.744965E-01     0.164254E-03
     2061     0.204936E+01    -0.947788E-01     0.744194E-01     0.163945E-03
     2062     0.204476E+01    -0.947192E-01     0.743425E-01     0.163636E-03
     2063     0.204019E+01    -0.946634E-01     0.742655E-01     0.163328E-03
     2064     0.203562E+01    -0.946111E-01     0.741880E-01     0.163020E-03
     2065     0.203108E+01    -0.945623E-01     0.741103E-01     0.162713E-03
     2066     0.202655E+01    -0.945166E-01     0.740323E-01     0.162406E-03
     2067     0.202203E+01    -0.944743E-01     0.739543E-01     0.162101E-03
     2068     0.201754E+01    -0.944352E-01     0.738757E-01     0.161795E-03
     2069     0.201307E+01    -0.943990E-01     0.737966E-01     0.161490E-03
     2070     0.200860E+01    -0.943662E-01     0.737173E-01     0.161186E-03
     2071     0.200417E+01    -0.943359E-01     0.736379E-01     0.160883E-03
     2072     0.199974E+01    -0.943088E-01     0.735577E-01     0.160580E-03
     2073     0.199533E+01    -0.942848E-01     0.734773E-01     0.160277E-03
     2074     0.199095E+01    -0.942632E-01     0.733966E-01     0.159975E-03
     2075     0.198657E+01    -0.942440E-01     0.733152E-01     0.159674E-03
     2076     0.198223E+01    -0.942275E-01     0.732334E-01     0.159374E-03
     2077     0.197789E+01    -0.942136E-01     0.731514E-01     0.159073E-03
     2078     0.197358E+01    -0.942024E-01     0.730688E-01     0.158774E-03
     2079     0.196928E+01    -0.941932E-01     0.729854E-01     0.158475E-03
     2080     0.196500E+01    -0.941865E-01     0.729016E-01     0.158177E-03
     2081     0.196074E+01    -0.941823E-01     0.728170E-01     0.157879E-03
     2082     0.195651E+01    -0.941798E-01     0.727320E-01     0.157582E-03
     2083     0.195228E+01    -0.941793E-01     0.726464E-01     0.157285E-03
     2084     0.194808E+01    -0.941810E-01     0.725602E-01     0.156989E-03
     2085     0.194390E+01    -0.941848E-01     0.724733E-01     0.156693E-03
     2086     0.193973E+01    -0.941903E-01     0.723858E-01     0.156398E-03
     2087     0.193559E+01    -0.941976E-01     0.722975E-01     0.156104E-03
     2088     0.193146E+01    -0.942067E-01     0.722086E-01     0.155810E-03
     2089     0.192735E+01    -0.942172E-01     0.721189E-01     0.155517E-03
     2090     0.192327E+01    -0.942294E-01     0.720285E-01     0.155225E-03
     2091     0.191920E+01    -0.942431E-01     0.719373E-01     0.154933E-03
     2092     0.191515E+01    -0.942583E-01     0.718454E-01     0.154641E-03
     2093     0.191113E+01    -0.942747E-01     0.717526E-01     0.154350E-03
     2094     0.190712E+01    -0.942923E-01     0.716590E-01     0.154060E-03
     2095     0.190313E+01    -0.943114E-01     0.715646E-01     0.153770E-03
     2096     0.189917E+01    -0.943313E-01     0.714692E-01     0.153481E-03
     2097     0.189522E+01    -0.943525E-01     0.713731E-01     0.153192E-03
     2098     0.189129E+01    -0.943746E-01     0.712760E-01     0.152904E-03
     2099     0.188738E+01    -0.943973E-01     0.711780E-01     0.152617E-03
     2100     0.188350E+01    -0.944211E-01     0.710790E-01     0.152330E-03
     2101     0.187963E+01    -0.944457E-01     0.709791E-01     0.152043E-03
     2102     0.187579E+01    -0.944711E-01     0.708782E-01     0.151758E-03
     2103     0.187196E+01    -0.944970E-01     0.707764E-01     0.151472E-03
     2104     0.186816E+01    -0.945233E-01     0.706736E-01     0.151188E-03
     2105     0.186438E+01    -0.945504E-01     0.705699E-01     0.150903E-03
     2106     0.186061E+01    -0.945775E-01     0.704653E-01     0.150620E-03
     2107     0.185687E+01    -0.946049E-01     0.703596E-01     0.150337E-03
     2108     0.185314E+01    -0.946328E-01     0.702530E-01     0.150054E-03
     2109     0.184943E+01    -0.946610E-01     0.701456E-01     0.149772E-03
     2110     0.184575E+01    -0.946891E-01     0.700372E-01     0.149491E-03
     2111     0.184208E+01    -0.947175E-01     0.699278E-01     0.149210E-03
     2112     0.183843E+01    -0.947455E-01     0.698176E-01     0.148930E-03
     2113     0.183480E+01    -0.947738E-01     0.697064E-01     0.148650E-03
     2114     0.183119E+01    -0.948015E-01     0.695942E-01     0.148371E-03
     2115     0.182760E+01    -0.948295E-01     0.694813E-01     0.148093E-03
     2116     0.182402E+01    -0.948570E-01     0.693674E-01     0.147814E-03
     2117     0.182047E+01    -0.948839E-01     0.692525E-01     0.147537E-03
     2118     0.181693E+01    -0.949107E-01     0.691369E-01     0.147260E-03
     2119     0.181341E+01    -0.949368E-01     0.690202E-01     0.146983E-03
     2120     0.180990E+01    -0.949620E-01     0.689027E-01     0.146707E-03
     2121     0.180642E+01    -0.949868E-01     0.687843E-01     0.146432E-03
     2122     0.180295E+01    -0.950112E-01     0.686650E-01     0.146157E-03
     2123     0.179950E+01    -0.950344E-01     0.685449E-01     0.145883E-03
     2124     0.179607E+01    -0.950566E-01     0.684238E-01     0.145609E-03
     2125     0.179265E+01    -0.950785E-01     0.683020E-01     0.145336E-03
     2126     0.178924E+01    -0.950990E-01     0.681792E-01     0.145063E-03
     2127     0.178586E+01    -0.951183E-01     0.680554E-01     0.144791E-03
     2128     0.178249E+01    -0.951366E-01     0.679309E-01     0.144519E-03
     2129     0.177914E+01    -0.951536E-01     0.678056E-01     0.144248E-03
     2130     0.177580E+01    -0.951692E-01     0.676793E-01     0.143977E-03
     2131     0.177248E+01    -0.951836E-01     0.675523E-01     0.143707E-03
     2132     0.176918E+01    -0.951964E-01     0.674244E-01     0.143438E-03
     2133     0.176589E+01    -0.952081E-01     0.672956E-01     0.143169E-03
     2134     0.176262E+01    -0.952178E-01     0.671660E-01     0.142900E-03
     2135     0.175936E+01    -0.952261E-01     0.670355E-01     0.142632E-03
     2136     0.175612E+01    -0.952327E-01     0.669042E-01     0.142365E-03
     2137     0.175289E+01    -0.952374E-01     0.667721E-01     0.142097E-03
     2138     0.174967E+01    -0.952401E-01     0.666392E-01     0.141831E-03
     2139     0.174647E+01    -0.952408E-01     0.665054E-01     0.141565E-03
     2140     0.174329E+01    -0.952398E-01     0.663708E-01     0.141300E-03
     2141     0.174012E+01    -0.952367E-01     0.662355E-01     0.141035E-03
     2142     0.173697E+01    -0.952315E-01     0.660993E-01     0.140770E-03
     2143     0.173382E+01    -0.952237E-01     0.659622E-01     0.140506E-03
     2144     0.173069E+01    -0.952139E-01     0.658245E-01     0.140243E-03
     2145     0.172758E+01    -0.952018E-01     0.656858E-01     0.139980E-03
     2146     0.172447E+01    -0.951873E-01     0.655464E-01     0.139717E-03
     2147     0.172139E+01    -0.951701E-01     0.654062E-01     0.139455E-03
     2148     0.171831E+01    -0.951504E-01     0.652652E-01     0.139194E-03
     2149     0.171525E+01    -0.951284E-01     0.651234E-01     0.138933E-03
     2150     0.171220E+01    -0.951030E-01     0.649808E-01     0.138672E-03
     2151     0.170917E+01    -0.950753E-01     0.648375E-01     0.138413E-03
     2152     0.170614E+01    -0.950451E-01     0.646934E-01     0.138153E-03
     2153     0.170313E+01    -0.950115E-01     0.645486E-01     0.137894E-03
     2154     0.170013E+01    -0.949753E-01     0.644030E-01     0.137636E-03
     2155     0.169714E+01    -0.949365E-01     0.642568E-01     0.137378E-03
     2156     0.169416E+01    -0.948944E-01     0.641099E-01     0.137120E-03
     2157     0.169120E+01    -0.948500E-01     0.639622E-01     0.136863E-03
     2158     0.168825E+01    -0.948023E-01     0.638140E-01     0.136606E-03
     2159     0.168530E+01    -0.947521E-01     0.636651E-01     0.136350E-03
     2160     0.168237E+01    -0.946989E-01     0.635156E-01     0.136095E-03
     2161     0.167944E+01    -0.946426E-01     0.633655E-01     0.135840E-03
     2162     0.167653E+01    -0.945836E-01     0.632149E-01     0.135585E-03
     2163     0.167363E+01    -0.945219E-01     0.630637E-01     0.135331E-03
     2164     0.167073E+01    -0.944568E-01     0.629119E-01     0.135077E-03
     2165     0.166785E+01    -0.943890E-01     0.627597E-01     0.134824E-03
     2166     0.166497E+01    -0.943184E-01     0.626070E-01     0.134572E-03
     2167     0.166211E+01    -0.942450E-01     0.624538E-01     0.134319E-03
     2168     0.165925E+01    -0.941683E-01     0.623001E-01     0.134068E-03
     2169     0.165640E+01    -0.940886E-01     0.621459E-01     0.133816E-03
     2170     0.165355E+01    -0.940064E-01     0.619914E-01     0.133565E-03
     2171     0.165072E+01    -0.939206E-01     0.618365E-01     0.133315E-03
     2172     0.164789E+01    -0.938322E-01     0.616812E-01     0.133065E-03
     2173     0.164507E+01    -0.937409E-01     0.615255E-01     0.132816E-03
     2174     0.164226E+01    -0.936464E-01     0.613695E-01     0.132567E-03
     2175     0.163945E+01    -0.935489E-01     0.612132E-01     0.132319E-03
     2176     0.163666E+01    -0.934484E-01     0.610565E-01     0.132071E-03
     2177     0.163386E+01    -0.933445E-01     0.608996E-01     0.131823E-03
     2178     0.163107E+01    -0.932379E-01     0.607423E-01     0.131576E-03
     2179     0.162830E+01    -0.931285E-01     0.605849E-01     0.131329E-03
     2180     0.162552E+01    -0.930155E-01     0.604272E-01     0.131083E-03
     2181     0.162275E+01    -0.928995E-01     0.602693E-01     0.130838E-03
     2182     0.161998E+01    -0.927807E-01     0.601112E-01     0.130592E-03
     2183     0.161722E+01    -0.926587E-01     0.599529E-01     0.130348E-03
     2184     0.161447E+01    -0.925334E-01     0.597946E-01     0.130103E-03
     2185     0.161172E+01    -0.924052E-01     0.596359E-01     0.129859E-03
     2186     0.160897E+01    -0.922739E-01     0.594773E-01     0.129616E-03
     2187     0.160623E+01    -0.921392E-01     0.593185E-01     0.129373E-03
     2188     0.160349E+01    -0.920017E-01     0.591596E-01     0.129131E-03
     2189     0.160075E+01    -0.918607E-01     0.590007E-01     0.128889E-03
     2190     0.159802E+01    -0.917166E-01     0.588418E-01     0.128647E-03
     2191     0.159529E+01    -0.915695E-01     0.586828E-01     0.128406E-03
     2192     0.159256E+01    -0.914190E-01     0.585238E-01     0.128165E-03
     2193     0.158984E+01    -0.912651E-01     0.583649E-01     0.127925E-03
     2194     0.158712E+01    -0.911086E-01     0.582058E-01     0.127685E-03
     2195     0.158439E+01    -0.909484E-01     0.580469E-01     0.127446E-03
     2196     0.158167E+01    -0.907848E-01     0.578882E-01     0.127207E-03
     2197     0.157896E+01    -0.906184E-01     0.577294E-01     0.126969E-03
     2198     0.157624E+01    -0.904486E-01     0.575708E-01     0.126731E-03
     2199     0.157352E+01    -0.902757E-01     0.574123E-01     0.126493E-03
     2200     0.157081E+01    -0.900993E-01     0.572540E-01     0.126256E-03
     2201     0.156810E+01    -0.899194E-01     0.570958E-01     0.126020E-03
     2202     0.156538E+01    -0.897366E-01     0.569378E-01     0.125783E-03
     2203     0.156267E+01    -0.895508E-01     0.567800E-01     0.125547E-03
     2204     0.155995E+01    -0.893614E-01     0.566224E-01     0.125312E-03
     2205     0.155724E+01    -0.891693E-01     0.564650E-01     0.125077E-03
     2206     0.155453E+01    -0.889739E-01     0.563078E-01     0.124843E-03
     2207     0.155181E+01    -0.887756E-01     0.561510E-01     0.124609E-03
     2208     0.154910E+01    -0.885742E-01     0.559944E-01     0.124375E-03
     2209     0.154638E+01    -0.883701E-01     0.558381E-01     0.124142E-03
     2210     0.154367E+01    -0.881632E-01     0.556820E-01     0.123909E-03
     2211     0.154095E+01    -0.879530E-01     0.555264E-01     0.123677E-03
     2212     0.153823E+01    -0.877406E-01     0.553710E-01     0.123445E-03
     2213     0.153551E+01    -0.875252E-01     0.552160E-01     0.123213E-03
     2214     0.153279E+01    -0.873074E-01     0.550614E-01     0.122982E-03
     2215     0.153007E+01    -0.870863E-01     0.549071E-01     0.122752E-03
     2216     0.152736E+01    -0.868635E-01     0.547532E-01     0.122522E-03
     2217     0.152464E+01    -0.866378E-01     0.545997E-01     0.122292E-03
     2218     0.152191E+01    -0.864093E-01     0.544467E-01     0.122062E-03
     2219     0.151918E+01    -0.861789E-01     0.542942E-01     0.121833E-03
     2220     0.151646E+01    -0.859460E-01     0.541420E-01     0.121605E-03
     2221     0.151373E+01    -0.857105E-01     0.539903E-01     0.121377E-03
     2222     0.151100E+01    -0.854732E-01     0.538392E-01     0.121149E-03
     2223     0.150826E+01    -0.852332E-01     0.536885E-01     0.120922E-03
     2224     0.150553E+01    -0.849911E-01     0.535384E-01     0.120695E-03
     2225     0.150279E+01    -0.847469E-01     0.533887E-01     0.120469E-03
     2226     0.150005E+01    -0.845005E-01     0.532396E-01     0.120243E-03
     2227     0.149731E+01    -0.842524E-01     0.530911E-01     0.120017E-03
     2228     0.149457E+01    -0.840021E-01     0.529432E-01     0.119792E-03
     2229     0.149182E+01    -0.837500E-01     0.527959E-01     0.119567E-03
     2230     0.148907E+01    -0.834956E-01     0.526491E-01     0.119343E-03
     2231     0.148632E+01    -0.832398E-01     0.525031E-01     0.119119E-03
     2232     0.148356E+01    -0.829817E-01     0.523576E-01     0.118895E-03
     2233     0.148080E+01    -0.827225E-01     0.522128E-01     0.118672E-03
     2234     0.147804E+01    -0.824611E-01     0.520687E-01     0.118450E-03
     2235     0.147527E+01    -0.821980E-01     0.519252E-01     0.118227E-03
     2236     0.147251E+01    -0.819334E-01     0.517825E-01     0.118005E-03
     2237     0.146973E+01    -0.816674E-01     0.516404E-01     0.117784E-03
     2238     0.146696E+01    -0.813997E-01     0.514992E-01     0.117563E-03
     2239     0.146418E+01    -0.811307E-01     0.513586E-01     0.117342E-03
     2240     0.146139E+01    -0.808602E-01     0.512188E-01     0.117122E-03
     2241     0.145860E+01    -0.805880E-01     0.510798E-01     0.116902E-03
     2242     0.145581E+01    -0.803149E-01     0.509416E-01     0.116682E-03
     2243     0.145302E+01    -0.800402E-01     0.508042E-01     0.116463E-03
     2244     0.145022E+01    -0.797646E-01     0.506677E-01     0.116245E-03
     2245     0.144741E+01    -0.794875E-01     0.505319E-01     0.116026E-03
     2246     0.144460E+01    -0.792093E-01     0.503971E-01     0.115809E-03
     2247     0.144179E+01    -0.789304E-01     0.502630E-01     0.115591E-03
     2248     0.143897E+01    -0.786501E-01     0.501299E-01     0.115374E-03
     2249     0.143614E+01    -0.783689E-01     0.499977E-01     0.115157E-03
     2250     0.143332E+01    -0.780866E-01     0.498664E-01     0.114941E-03
     2251     0.143049E+01    -0.778036E-01     0.497361E-01     0.114725E-03
     2252     0.142764E+01    -0.775195E-01     0.496066E-01     0.114509E-03
     2253     0.142480E+01    -0.772351E-01     0.494781E-01     0.114294E-03
     2254     0.142195E+01    -0.769494E-01     0.493505E-01     0.114080E-03
     2255     0.141910E+01    -0.766632E-01     0.492239E-01     0.113865E-03
     2256     0.141624E+01    -0.763765E-01     0.490982E-01     0.113651E-03
     2257     0.141338E+01    -0.760892E-01     0.489734E-01     0.113438E-03
     2258     0.141050E+01    -0.758016E-01     0.488496E-01     0.113224E-03
     2259     0.140763E+01    -0.755133E-01     0.487267E-01     0.113012E-03
     2260     0.140476E+01    -0.752246E-01     0.486047E-01     0.112799E-03
     2261     0.140187E+01    -0.749355E-01     0.484836E-01     0.112587E-03
     2262     0.139899E+01    -0.746462E-01     0.483635E-01     0.112375E-03
     2263     0.139610E+01    -0.743564E-01     0.482443E-01     0.112164E-03
     2264     0.139320E+01    -0.740668E-01     0.481261E-01     0.111953E-03
     2265     0.139030E+01    -0.737768E-01     0.480087E-01     0.111743E-03
     2266     0.138740E+01    -0.734869E-01     0.478924E-01     0.111532E-03
     2267     0.138449E+01    -0.731970E-01     0.477769E-01     0.111323E-03
     2268     0.138158E+01    -0.729070E-01     0.476624E-01     0.111113E-03
     2269     0.137867E+01    -0.726168E-01     0.475488E-01     0.110904E-03
     2270     0.137575E+01    -0.723273E-01     0.474361E-01     0.110696E-03
     2271     0.137283E+01    -0.720375E-01     0.473244E-01     0.110487E-03
     2272     0.136990E+01    -0.717482E-01     0.472136E-01     0.110279E-03
     2273     0.136697E+01    -0.714593E-01     0.471037E-01     0.110072E-03
     2274     0.136404E+01    -0.711708E-01     0.469947E-01     0.109865E-03
     2275     0.136110E+01    -0.708826E-01     0.468867E-01     0.109658E-03
     2276     0.135816E+01    -0.705950E-01     0.467797E-01     0.109452E-03
     2277     0.135522E+01    -0.703076E-01     0.466735E-01     0.109246E-03
     2278     0.135227E+01    -0.700210E-01     0.465683E-01     0.109040E-03
     2279     0.134932E+01    -0.697350E-01     0.464640E-01     0.108835E-03
     2280     0.134637E+01    -0.694497E-01     0.463607E-01     0.108630E-03
     2281     0.134341E+01    -0.691652E-01     0.462583E-01     0.108425E-03
     2282     0.134045E+01    -0.688814E-01     0.461568E-01     0.108221E-03
     2283     0.133749E+01    -0.685985E-01     0.460562E-01     0.108017E-03
     2284     0.133452E+01    -0.683166E-01     0.459565E-01     0.107814E-03
     2285     0.133155E+01    -0.680356E-01     0.458578E-01     0.107611E-03
     2286     0.132858E+01    -0.677554E-01     0.457601E-01     0.107408E-03
     2287     0.132560E+01    -0.674768E-01     0.456632E-01     0.107206E-03
     2288     0.132263E+01    -0.671989E-01     0.455673E-01     0.107004E-03
     2289     0.131965E+01    -0.669225E-01     0.454723E-01     0.106802E-03
     2290     0.131667E+01    -0.666469E-01     0.453783E-01     0.106601E-03
     2291     0.131368E+01    -0.663728E-01     0.452851E-01     0.106400E-03
     2292     0.131069E+01    -0.661003E-01     0.451930E-01     0.106199E-03
     2293     0.130770E+01    -0.658290E-01     0.451017E-01     0.105999E-03
     2294     0.130471E+01    -0.655592E-01     0.450114E-01     0.105799E-03
     2295     0.130172E+01    -0.652910E-01     0.449219E-01     0.105600E-03
     2296     0.129873E+01    -0.650241E-01     0.448335E-01     0.105401E-03
     2297     0.129573E+01    -0.647590E-01     0.447459E-01     0.105202E-03
     2298     0.129273E+01    -0.644957E-01     0.446593E-01     0.105004E-03
     2299     0.128972E+01    -0.642339E-01     0.445736E-01     0.104806E-03
     2300     0.128672E+01    -0.639741E-01     0.444889E-01     0.104608E-03
     2301     0.128371E+01    -0.637162E-01     0.444050E-01     0.104411E-03
     2302     0.128071E+01    -0.634597E-01     0.443221E-01     0.104214E-03
     2303     0.127770E+01    -0.632056E-01     0.442401E-01     0.104017E-03
     2304     0.127469E+01    -0.629529E-01     0.441589E-01     0.103821E-03
     2305     0.127168E+01    -0.627024E-01     0.440787E-01     0.103625E-03
     2306     0.126866E+01    -0.624539E-01     0.439994E-01     0.103429E-03
     2307     0.126565E+01    -0.622074E-01     0.439208E-01     0.103234E-03
     2308     0.126264E+01    -0.619628E-01     0.438431E-01     0.103039E-03
     2309     0.125962E+01    -0.617201E-01     0.437663E-01     0.102845E-03
     2310     0.125661E+01    -0.614795E-01     0.436902E-01     0.102651E-03
     2311     0.125359E+01    -0.612408E-01     0.436150E-01     0.102457E-03
     2312     0.125058E+01    -0.610043E-01     0.435406E-01     0.102264E-03
     2313     0.124757E+01    -0.607697E-01     0.434669E-01     0.102070E-03
     2314     0.124455E+01    -0.605372E-01     0.433940E-01     0.101878E-03
     2315     0.124154E+01    -0.603068E-01     0.433219E-01     0.101685E-03
     2316     0.123852E+01    -0.600785E-01     0.432504E-01     0.101493E-03
     2317     0.123552E+01    -0.598523E-01     0.431798E-01     0.101301E-03
     2318     0.123250E+01    -0.596283E-01     0.431098E-01     0.101110E-03
     2319     0.122949E+01    -0.594064E-01     0.430405E-01     0.100919E-03
     2320     0.122648E+01    -0.591867E-01     0.429719E-01     0.100728E-03
     2321     0.122347E+01    -0.589692E-01     0.429041E-01     0.100538E-03
     2322     0.122047E+01    -0.587539E-01     0.428368E-01     0.100348E-03
     2323     0.121746E+01    -0.585408E-01     0.427702E-01     0.100158E-03
     2324     0.121446E+01    -0.583299E-01     0.427043E-01     0.999691E-04
     2325     0.121146E+01    -0.581214E-01     0.426390E-01     0.997801E-04
     2326     0.120846E+01    -0.579150E-01     0.425743E-01     0.995915E-04
     2327     0.120546E+01    -0.577110E-01     0.425102E-01     0.994033E-04
     2328     0.120247E+01    -0.575093E-01     0.424467E-01     0.992153E-04
     2329     0.119948E+01    -0.573099E-01     0.423837E-01     0.990277E-04
     2330     0.119649E+01    -0.571128E-01     0.423213E-01     0.988404E-04
     2331     0.119350E+01    -0.569182E-01     0.422595E-01     0.986535E-04
     2332     0.119053E+01    -0.567259E-01     0.421982E-01     0.984669E-04
     2333     0.118754E+01    -0.565360E-01     0.421374E-01     0.982806E-04
     2334     0.118457E+01    -0.563484E-01     0.420772E-01     0.980947E-04
     2335     0.118159E+01    -0.561634E-01     0.420174E-01     0.979091E-04
     2336     0.117863E+01    -0.559808E-01     0.419582E-01     0.977238E-04
     2337     0.117567E+01    -0.558006E-01     0.418994E-01     0.975390E-04
     2338     0.117271E+01    -0.556229E-01     0.418411E-01     0.973543E-04
     2339     0.116975E+01    -0.554477E-01     0.417832E-01     0.971701E-04
     2340     0.116680E+01    -0.552751E-01     0.417258E-01     0.969861E-04
     2341     0.116385E+01    -0.551049E-01     0.416688E-01     0.968025E-04
     2342     0.116091E+01    -0.549373E-01     0.416122E-01     0.966193E-04
     2343     0.115798E+01    -0.547723E-01     0.415560E-01     0.964364E-04
     2344     0.115504E+01    -0.546099E-01     0.415001E-01     0.962537E-04
     2345     0.115212E+01    -0.544500E-01     0.414447E-01     0.960715E-04
     2346     0.114920E+01    -0.542928E-01     0.413897E-01     0.958895E-04
     2347     0.114628E+01    -0.541382E-01     0.413349E-01     0.957080E-04
     2348     0.114337E+01    -0.539863E-01     0.412805E-01     0.955267E-04
     2349     0.114047E+01    -0.538370E-01     0.412265E-01     0.953457E-04
     2350     0.113757E+01    -0.536905E-01     0.411727E-01     0.951651E-04
     2351     0.113467E+01    -0.535466E-01     0.411192E-01     0.949847E-04
     2352     0.113179E+01    -0.534054E-01     0.410661E-01     0.948048E-04
     2353     0.112891E+01    -0.532668E-01     0.410132E-01     0.946251E-04
     2354     0.112604E+01    -0.531309E-01     0.409606E-01     0.944458E-04
     2355     0.112317E+01    -0.529976E-01     0.409082E-01     0.942668E-04
     2356     0.112031E+01    -0.528668E-01     0.408560E-01     0.940882E-04
     2357     0.111746E+01    -0.527387E-01     0.408041E-01     0.939097E-04
     2358     0.111462E+01    -0.526130E-01     0.407524E-01     0.937318E-04
     2359     0.111178E+01    -0.524899E-01     0.407008E-01     0.935540E-04
     2360     0.110895E+01    -0.523692E-01     0.406495E-01     0.933767E-04
     2361     0.110613E+01    -0.522510E-01     0.405984E-01     0.931995E-04
     2362     0.110330E+01    -0.521352E-01     0.405474E-01     0.930228E-04
     2363     0.110050E+01    -0.520218E-01     0.404966E-01     0.928465E-04
     2364     0.109770E+01    -0.519108E-01     0.404459E-01     0.926703E-04
     2365     0.109490E+01    -0.518022E-01     0.403953E-01     0.924946E-04
     2366     0.109211E+01    -0.516959E-01     0.403449E-01     0.923190E-04
     2367     0.108933E+01    -0.515919E-01     0.402945E-01     0.921439E-04
     2368     0.108656E+01    -0.514901E-01     0.402442E-01     0.919690E-04
     2369     0.108380E+01    -0.513907E-01     0.401941E-01     0.917945E-04
     2370     0.108104E+01    -0.512934E-01     0.401439E-01     0.916203E-04
     2371     0.107829E+01    -0.511984E-01     0.400939E-01     0.914464E-04
     2372     0.107555E+01    -0.511056E-01     0.400438E-01     0.912729E-04
     2373     0.107283E+01    -0.510149E-01     0.399938E-01     0.910997E-04
     2374     0.107010E+01    -0.509263E-01     0.399439E-01     0.909267E-04
     2375     0.106739E+01    -0.508399E-01     0.398939E-01     0.907541E-04
     2376     0.106469E+01    -0.507555E-01     0.398439E-01     0.905818E-04
     2377     0.106199E+01    -0.506732E-01     0.397939E-01     0.904098E-04
     2378     0.105930E+01    -0.505930E-01     0.397439E-01     0.902382E-04
     2379     0.105662E+01    -0.505147E-01     0.396938E-01     0.900668E-04
     2380     0.105395E+01    -0.504384E-01     0.396436E-01     0.898957E-04
     2381     0.105129E+01    -0.503641E-01     0.395934E-01     0.897249E-04
     2382     0.104864E+01    -0.502917E-01     0.395431E-01     0.895545E-04
     2383     0.104600E+01    -0.502212E-01     0.394927E-01     0.893844E-04
     2384     0.104336E+01    -0.501527E-01     0.394423E-01     0.892146E-04
     2385     0.104074E+01    -0.500859E-01     0.393916E-01     0.890450E-04
     2386     0.103813E+01    -0.500210E-01     0.393409E-01     0.888759E-04
     2387     0.103552E+01    -0.499580E-01     0.392900E-01     0.887070E-04
     2388     0.103293E+01    -0.498966E-01     0.392389E-01     0.885384E-04
     2389     0.103034E+01    -0.498371E-01     0.391877E-01     0.883701E-04
     2390     0.102777E+01    -0.497793E-01     0.391364E-01     0.882021E-04
     2391     0.102520E+01    -0.497232E-01     0.390848E-01     0.880344E-04
     2392     0.102265E+01    -0.496688E-01     0.390330E-01     0.878671E-04
     2393     0.102011E+01    -0.496161E-01     0.389809E-01     0.877000E-04
     2394     0.101757E+01    -0.495650E-01     0.389287E-01     0.875333E-04
     2395     0.101504E+01    -0.495155E-01     0.388763E-01     0.873669E-04
     2396     0.101253E+01    -0.494676E-01     0.388235E-01     0.872007E-04
     2397     0.101003E+01    -0.494213E-01     0.387706E-01     0.870349E-04
     2398     0.100754E+01    -0.493765E-01     0.387173E-01     0.868694E-04
     2399     0.100506E+01    -0.493331E-01     0.386637E-01     0.867041E-04
     2400     0.100259E+01    -0.492913E-01     0.386099E-01     0.865392E-04
     2401     0.100013E+01    -0.492510E-01     0.385557E-01     0.863746E-04
     2402     0.997680E+00    -0.492121E-01     0.385012E-01     0.862102E-04
     2403     0.995246E+00    -0.491746E-01     0.384464E-01     0.860461E-04
     2404     0.992820E+00    -0.491384E-01     0.383912E-01     0.858824E-04
     2405     0.990403E+00    -0.491035E-01     0.383357E-01     0.857190E-04
     2406     0.988001E+00    -0.490699E-01     0.382799E-01     0.855559E-04
     2407     0.985605E+00    -0.490375E-01     0.382239E-01     0.853930E-04
     2408     0.983225E+00    -0.490064E-01     0.381674E-01     0.852304E-04
     2409     0.980851E+00    -0.489764E-01     0.381105E-01     0.850682E-04
     2410     0.978490E+00    -0.489475E-01     0.380535E-01     0.849063E-04
     2411     0.976140E+00    -0.489197E-01     0.379960E-01     0.847446E-04
     2412     0.973800E+00    -0.488930E-01     0.379382E-01     0.845832E-04
     2413     0.971472E+00    -0.488672E-01     0.378800E-01     0.844221E-04
     2414     0.969153E+00    -0.488424E-01     0.378215E-01     0.842613E-04
     2415     0.966846E+00    -0.488186E-01     0.377627E-01     0.841008E-04
     2416     0.964548E+00    -0.487956E-01     0.377035E-01     0.839406E-04
     2417     0.962262E+00    -0.487735E-01     0.376439E-01     0.837807E-04
     2418     0.959986E+00    -0.487523E-01     0.375840E-01     0.836210E-04
     2419     0.957720E+00    -0.487317E-01     0.375237E-01     0.834616E-04
     2420     0.955465E+00    -0.487120E-01     0.374631E-01     0.833026E-04
     2421     0.953221E+00    -0.486929E-01     0.374021E-01     0.831438E-04
     2422     0.950987E+00    -0.486745E-01     0.373407E-01     0.829852E-04
     2423     0.948763E+00    -0.486567E-01     0.372789E-01     0.828271E-04
     2424     0.946550E+00    -0.486395E-01     0.372169E-01     0.826691E-04
     2425     0.944345E+00    -0.486229E-01     0.371544E-01     0.825115E-04
     2426     0.942155E+00    -0.486067E-01     0.370915E-01     0.823541E-04
     2427     0.939969E+00    -0.485911E-01     0.370283E-01     0.821970E-04
     2428     0.937797E+00    -0.485759E-01     0.369647E-01     0.820401E-04
     2429     0.935635E+00    -0.485611E-01     0.369007E-01     0.818836E-04
     2430     0.933483E+00    -0.485466E-01     0.368363E-01     0.817273E-04
     2431     0.931341E+00    -0.485325E-01     0.367715E-01     0.815713E-04
     2432     0.929210E+00    -0.485186E-01     0.367063E-01     0.814156E-04
     2433     0.927090E+00    -0.485050E-01     0.366407E-01     0.812601E-04
     2434     0.924978E+00    -0.484916E-01     0.365747E-01     0.811050E-04
     2435     0.922878E+00    -0.484784E-01     0.365084E-01     0.809500E-04
     2436     0.920786E+00    -0.484653E-01     0.364417E-01     0.807955E-04
     2437     0.918703E+00    -0.484523E-01     0.363745E-01     0.806411E-04
     2438     0.916632E+00    -0.484393E-01     0.363069E-01     0.804870E-04
     2439     0.914571E+00    -0.484264E-01     0.362389E-01     0.803332E-04
     2440     0.912520E+00    -0.484134E-01     0.361705E-01     0.801796E-04
     2441     0.910479E+00    -0.484004E-01     0.361017E-01     0.800264E-04
     2442     0.908445E+00    -0.483873E-01     0.360325E-01     0.798733E-04
     2443     0.906425E+00    -0.483740E-01     0.359628E-01     0.797206E-04
     2444     0.904413E+00    -0.483606E-01     0.358927E-01     0.795681E-04
     2445     0.902412E+00    -0.483470E-01     0.358222E-01     0.794159E-04
     2446     0.900419E+00    -0.483331E-01     0.357513E-01     0.792639E-04
     2447     0.898435E+00    -0.483189E-01     0.356800E-01     0.791122E-04
     2448     0.896459E+00    -0.483044E-01     0.356082E-01     0.789608E-04
     2449     0.894496E+00    -0.482896E-01     0.355360E-01     0.788096E-04
     2450     0.892543E+00    -0.482743E-01     0.354633E-01     0.786587E-04
     2451     0.890599E+00    -0.482586E-01     0.353902E-01     0.785080E-04
     2452     0.888662E+00    -0.482425E-01     0.353167E-01     0.783577E-04
     2453     0.886738E+00    -0.482258E-01     0.352427E-01     0.782075E-04
     2454     0.884820E+00    -0.482088E-01     0.351684E-01     0.780577E-04
     2455     0.882915E+00    -0.481911E-01     0.350936E-01     0.779080E-04
     2456     0.881017E+00    -0.481730E-01     0.350184E-01     0.777587E-04
     2457     0.879128E+00    -0.481542E-01     0.349428E-01     0.776096E-04
     2458     0.877248E+00    -0.481350E-01     0.348669E-01     0.774607E-04
     2459     0.875375E+00    -0.481151E-01     0.347905E-01     0.773121E-04
     2460     0.873510E+00    -0.480947E-01     0.347138E-01     0.771638E-04
     2461     0.871659E+00    -0.480737E-01     0.346367E-01     0.770157E-04
     2462     0.869813E+00    -0.480520E-01     0.345592E-01     0.768679E-04
     2463     0.867975E+00    -0.480297E-01     0.344814E-01     0.767204E-04
     2464     0.866147E+00    -0.480066E-01     0.344032E-01     0.765731E-04
     2465     0.864325E+00    -0.479830E-01     0.343247E-01     0.764261E-04
     2466     0.862513E+00    -0.479586E-01     0.342458E-01     0.762793E-04
     2467     0.860708E+00    -0.479335E-01     0.341667E-01     0.761328E-04
     2468     0.858911E+00    -0.479077E-01     0.340872E-01     0.759865E-04
     2469     0.857122E+00    -0.478811E-01     0.340074E-01     0.758405E-04
     2470     0.855340E+00    -0.478538E-01     0.339273E-01     0.756948E-04
     2471     0.853566E+00    -0.478256E-01     0.338469E-01     0.755493E-04
     2472     0.851800E+00    -0.477967E-01     0.337661E-01     0.754040E-04
     2473     0.850041E+00    -0.477669E-01     0.336851E-01     0.752590E-04
     2474     0.848290E+00    -0.477363E-01     0.336038E-01     0.751144E-04
     2475     0.846545E+00    -0.477048E-01     0.335222E-01     0.749699E-04
     2476     0.844808E+00    -0.476724E-01     0.334404E-01     0.748257E-04
     2477     0.843077E+00    -0.476392E-01     0.333583E-01     0.746818E-04
     2478     0.841353E+00    -0.476051E-01     0.332760E-01     0.745380E-04
     2479     0.839636E+00    -0.475700E-01     0.331934E-01     0.743947E-04
     2480     0.837926E+00    -0.475340E-01     0.331106E-01     0.742515E-04
     2481     0.836223E+00    -0.474970E-01     0.330275E-01     0.741086E-04
     2482     0.834525E+00    -0.474591E-01     0.329443E-01     0.739659E-04
     2483     0.832835E+00    -0.474201E-01     0.328607E-01     0.738235E-04
     2484     0.831150E+00    -0.473802E-01     0.327770E-01     0.736814E-04
     2485     0.829472E+00    -0.473392E-01     0.326931E-01     0.735395E-04
     2486     0.827800E+00    -0.472971E-01     0.326089E-01     0.733978E-04
     2487     0.826133E+00    -0.472540E-01     0.325247E-01     0.732565E-04
     2488     0.824473E+00    -0.472098E-01     0.324402E-01     0.731153E-04
     2489     0.822818E+00    -0.471645E-01     0.323555E-01     0.729745E-04
     2490     0.821170E+00    -0.471181E-01     0.322707E-01     0.728340E-04
     2491     0.819526E+00    -0.470706E-01     0.321856E-01     0.726936E-04
     2492     0.817888E+00    -0.470219E-01     0.321004E-01     0.725535E-04
     2493     0.816255E+00    -0.469720E-01     0.320151E-01     0.724137E-04
     2494     0.814628E+00    -0.469209E-01     0.319297E-01     0.722740E-04
     2495     0.813006E+00    -0.468687E-01     0.318440E-01     0.721348E-04
     2496     0.811389E+00    -0.468152E-01     0.317583E-01     0.719957E-04
     2497     0.809777E+00    -0.467604E-01     0.316725E-01     0.718569E-04
     2498     0.808170E+00    -0.467045E-01     0.315865E-01     0.717183E-04
     2499     0.806567E+00    -0.466472E-01     0.315004E-01     0.715800E-04
     2500     0.804969E+00    -0.465886E-01     0.314143E-01     0.714420E-04
     2501     0.803376E+00    -0.465288E-01     0.313280E-01     0.713042E-04
     2502     0.801787E+00    -0.464676E-01     0.312416E-01     0.711667E-04
     2503     0.800202E+00    -0.464052E-01     0.311552E-01     0.710294E-04
     2504     0.798623E+00    -0.463415E-01     0.310687E-01     0.708924E-04
     2505     0.797047E+00    -0.462765E-01     0.309821E-01     0.707556E-04
     2506     0.795475E+00    -0.462102E-01     0.308955E-01     0.706191E-04
     2507     0.793907E+00    -0.461428E-01     0.308088E-01     0.704828E-04
     2508     0.792344E+00    -0.460741E-01     0.307222E-01     0.703468E-04
     2509     0.790784E+00    -0.460041E-01     0.306354E-01     0.702110E-04
     2510     0.789228E+00    -0.459330E-01     0.305487E-01     0.700755E-04
     2511     0.787676E+00    -0.458606E-01     0.304619E-01     0.699403E-04
     2512     0.786128E+00    -0.457870E-01     0.303752E-01     0.698053E-04
     2513     0.784582E+00    -0.457123E-01     0.302884E-01     0.696704E-04
     2514     0.783041E+00    -0.456364E-01     0.302017E-01     0.695360E-04
     2515     0.781503E+00    -0.455594E-01     0.301150E-01     0.694016E-04
     2516     0.779968E+00    -0.454812E-01     0.300283E-01     0.692677E-04
     2517     0.778436E+00    -0.454018E-01     0.299417E-01     0.691338E-04
     2518     0.776908E+00    -0.453214E-01     0.298551E-01     0.690003E-04
     2519     0.775383E+00    -0.452398E-01     0.297686E-01     0.688671E-04
     2520     0.773860E+00    -0.451571E-01     0.296822E-01     0.687339E-04
     2521     0.772341E+00    -0.450733E-01     0.295958E-01     0.686012E-04
     2522     0.770824E+00    -0.449885E-01     0.295095E-01     0.684686E-04
     2523     0.769310E+00    -0.449025E-01     0.294233E-01     0.683363E-04
     2524     0.767799E+00    -0.448155E-01     0.293372E-01     0.682042E-04
     2525     0.766291E+00    -0.447275E-01     0.292513E-01     0.680724E-04
     2526     0.764784E+00    -0.446384E-01     0.291654E-01     0.679407E-04
     2527     0.763281E+00    -0.445483E-01     0.290797E-01     0.678093E-04
     2528     0.761779E+00    -0.444572E-01     0.289941E-01     0.676782E-04
     2529     0.760280E+00    -0.443650E-01     0.289087E-01     0.675473E-04
     2530     0.758783E+00    -0.442719E-01     0.288234E-01     0.674166E-04
     2531     0.757288E+00    -0.441778E-01     0.287383E-01     0.672863E-04
     2532     0.755795E+00    -0.440827E-01     0.286533E-01     0.671560E-04
     2533     0.754305E+00    -0.439866E-01     0.285685E-01     0.670260E-04
     2534     0.752815E+00    -0.438896E-01     0.284840E-01     0.668963E-04
     2535     0.751328E+00    -0.437917E-01     0.283996E-01     0.667669E-04
     2536     0.749842E+00    -0.436928E-01     0.283154E-01     0.666376E-04
     2537     0.748358E+00    -0.435930E-01     0.282315E-01     0.665085E-04
     2538     0.746875E+00    -0.434922E-01     0.281477E-01     0.663798E-04
     2539     0.745394E+00    -0.433906E-01     0.280642E-01     0.662512E-04
     2540     0.743914E+00    -0.432881E-01     0.279809E-01     0.661229E-04
     2541     0.742435E+00    -0.431848E-01     0.278979E-01     0.659947E-04
     2542     0.740958E+00    -0.430805E-01     0.278152E-01     0.658669E-04
     2543     0.739481E+00    -0.429754E-01     0.277327E-01     0.657392E-04
     2544     0.738005E+00    -0.428695E-01     0.276504E-01     0.656118E-04
     2545     0.736531E+00    -0.427627E-01     0.275685E-01     0.654845E-04
     2546     0.735058E+00    -0.426551E-01     0.274869E-01     0.653576E-04
     2547     0.733584E+00    -0.425466E-01     0.274056E-01     0.652308E-04
     2548     0.732112E+00    -0.424374E-01     0.273245E-01     0.651043E-04
     2549     0.730641E+00    -0.423274E-01     0.272438E-01     0.649780E-04
     2550     0.729170E+00    -0.422166E-01     0.271634E-01     0.648520E-04
     2551     0.727699E+00    -0.421051E-01     0.270834E-01     0.647261E-04
     2552     0.726228E+00    -0.419928E-01     0.270037E-01     0.646004E-04
     2553     0.724759E+00    -0.418797E-01     0.269243E-01     0.644751E-04
     2554     0.723289E+00    -0.417660E-01     0.268453E-01     0.643498E-04
     2555     0.721820E+00    -0.416516E-01     0.267666E-01     0.642248E-04
     2556     0.720351E+00    -0.415365E-01     0.266883E-01     0.641000E-04
     2557     0.718883E+00    -0.414208E-01     0.266103E-01     0.639756E-04
     2558     0.717416E+00    -0.413045E-01     0.265327E-01     0.638513E-04
     2559     0.715948E+00    -0.411877E-01     0.264555E-01     0.637272E-04
     2560     0.714481E+00    -0.410702E-01     0.263786E-01     0.636033E-04
     2561     0.713014E+00    -0.409522E-01     0.263020E-01     0.634796E-04
     2562     0.711548E+00    -0.408337E-01     0.262259E-01     0.633562E-04
     2563     0.710081E+00    -0.407147E-01     0.261501E-01     0.632330E-04
     2564     0.708616E+00    -0.405952E-01     0.260747E-01     0.631099E-04
     2565     0.707150E+00    -0.404753E-01     0.259997E-01     0.629873E-04
     2566     0.705685E+00    -0.403549E-01     0.259251E-01     0.628646E-04
     2567     0.704221E+00    -0.402342E-01     0.258508E-01     0.627423E-04
     2568     0.702756E+00    -0.401131E-01     0.257769E-01     0.626202E-04
     2569     0.701292E+00    -0.399915E-01     0.257035E-01     0.624983E-04
     2570     0.699829E+00    -0.398697E-01     0.256304E-01     0.623766E-04
     2571     0.698365E+00    -0.397476E-01     0.255577E-01     0.622552E-04
     2572     0.696902E+00    -0.396251E-01     0.254854E-01     0.621338E-04
     2573     0.695439E+00    -0.395025E-01     0.254135E-01     0.620128E-04
     2574     0.693976E+00    -0.393796E-01     0.253421E-01     0.618920E-04
     2575     0.692514E+00    -0.392564E-01     0.252710E-01     0.617715E-04
     2576     0.691053E+00    -0.391330E-01     0.252004E-01     0.616510E-04
     2577     0.689591E+00    -0.390095E-01     0.251301E-01     0.615309E-04
     2578     0.688130E+00    -0.388859E-01     0.250603E-01     0.614109E-04
     2579     0.686669E+00    -0.387621E-01     0.249909E-01     0.612911E-04
     2580     0.685208E+00    -0.386382E-01     0.249220E-01     0.611717E-04
     2581     0.683747E+00    -0.385142E-01     0.248534E-01     0.610523E-04
     2582     0.682287E+00    -0.383902E-01     0.247853E-01     0.609332E-04
     2583     0.680827E+00    -0.382661E-01     0.247176E-01     0.608144E-04
     2584     0.679367E+00    -0.381420E-01     0.246504E-01     0.606957E-04
     2585     0.677908E+00    -0.380180E-01     0.245836E-01     0.605772E-04
     2586     0.676448E+00    -0.378939E-01     0.245172E-01     0.604590E-04
     2587     0.674989E+00    -0.377700E-01     0.244513E-01     0.603410E-04
     2588     0.673530E+00    -0.376461E-01     0.243858E-01     0.602232E-04
     2589     0.672072E+00    -0.375222E-01     0.243209E-01     0.601056E-04
     2590     0.670613E+00    -0.373986E-01     0.242563E-01     0.599882E-04
     2591     0.669155E+00    -0.372750E-01     0.241923E-01     0.598711E-04
     2592     0.667697E+00    -0.371517E-01     0.241286E-01     0.597541E-04
     2593     0.666240E+00    -0.370286E-01     0.240655E-01     0.596374E-04
     2594     0.664781E+00    -0.369056E-01     0.240027E-01     0.595208E-04
     2595     0.663324E+00    -0.367829E-01     0.239405E-01     0.594045E-04
     2596     0.661867E+00    -0.366604E-01     0.238788E-01     0.592883E-04
     2597     0.660410E+00    -0.365383E-01     0.238175E-01     0.591725E-04
     2598     0.658953E+00    -0.364164E-01     0.237567E-01     0.590568E-04
     2599     0.657496E+00    -0.362949E-01     0.236964E-01     0.589414E-04
     2600     0.656039E+00    -0.361738E-01     0.236366E-01     0.588261E-04
     2601     0.654583E+00    -0.360530E-01     0.235773E-01     0.587110E-04
     2602     0.653127E+00    -0.359326E-01     0.235185E-01     0.585962E-04
     2603     0.651671E+00    -0.358126E-01     0.234601E-01     0.584815E-04
     2604     0.650215E+00    -0.356930E-01     0.234023E-01     0.583671E-04
     2605     0.648760E+00    -0.355739E-01     0.233448E-01     0.582529E-04
     2606     0.647305E+00    -0.354552E-01     0.232879E-01     0.581388E-04
     2607     0.645851E+00    -0.353369E-01     0.232314E-01     0.580250E-04
     2608     0.644397E+00    -0.352192E-01     0.231755E-01     0.579115E-04
     2609     0.642942E+00    -0.351019E-01     0.231199E-01     0.577981E-04
     2610     0.641490E+00    -0.349851E-01     0.230648E-01     0.576849E-04
     2611     0.640037E+00    -0.348688E-01     0.230102E-01     0.575719E-04
     2612     0.638585E+00    -0.347531E-01     0.229560E-01     0.574591E-04
     2613     0.637135E+00    -0.346379E-01     0.229023E-01     0.573465E-04
     2614     0.635684E+00    -0.345232E-01     0.228490E-01     0.572342E-04
     2615     0.634235E+00    -0.344091E-01     0.227962E-01     0.571220E-04
     2616     0.632786E+00    -0.342956E-01     0.227437E-01     0.570100E-04
     2617     0.631339E+00    -0.341826E-01     0.226918E-01     0.568983E-04
     2618     0.629891E+00    -0.340703E-01     0.226402E-01     0.567867E-04
     2619     0.628445E+00    -0.339586E-01     0.225891E-01     0.566753E-04
     2620     0.627000E+00    -0.338475E-01     0.225384E-01     0.565641E-04
     2621     0.625556E+00    -0.337371E-01     0.224881E-01     0.564532E-04
     2622     0.624113E+00    -0.336273E-01     0.224382E-01     0.563424E-04
     2623     0.622672E+00    -0.335182E-01     0.223887E-01     0.562319E-04
     2624     0.621232E+00    -0.334097E-01     0.223397E-01     0.561214E-04
     2625     0.619793E+00    -0.333020E-01     0.222911E-01     0.560113E-04
     2626     0.618355E+00    -0.331949E-01     0.222428E-01     0.559013E-04
     2627     0.616918E+00    -0.330887E-01     0.221949E-01     0.557916E-04
     2628     0.615483E+00    -0.329831E-01     0.221475E-01     0.556820E-04
     2629     0.614049E+00    -0.328783E-01     0.221004E-01     0.555726E-04
     2630     0.612617E+00    -0.327742E-01     0.220537E-01     0.554633E-04
     2631     0.611185E+00    -0.326710E-01     0.220074E-01     0.553543E-04
     2632     0.609756E+00    -0.325685E-01     0.219615E-01     0.552455E-04
     2633     0.608328E+00    -0.324668E-01     0.219159E-01     0.551369E-04
     2634     0.606902E+00    -0.323659E-01     0.218707E-01     0.550285E-04
     2635     0.605478E+00    -0.322659E-01     0.218259E-01     0.549202E-04
     2636     0.604055E+00    -0.321667E-01     0.217815E-01     0.548122E-04
     2637     0.602635E+00    -0.320683E-01     0.217373E-01     0.547043E-04
     2638     0.601215E+00    -0.319708E-01     0.216936E-01     0.545966E-04
     2639     0.599798E+00    -0.318742E-01     0.216502E-01     0.544891E-04
     2640     0.598382E+00    -0.317785E-01     0.216072E-01     0.543818E-04
     2641     0.596969E+00    -0.316838E-01     0.215645E-01     0.542747E-04
     2642     0.595558E+00    -0.315899E-01     0.215221E-01     0.541678E-04
     2643     0.594148E+00    -0.314970E-01     0.214801E-01     0.540611E-04
     2644     0.592741E+00    -0.314050E-01     0.214384E-01     0.539546E-04
     2645     0.591336E+00    -0.313140E-01     0.213971E-01     0.538481E-04
     2646     0.589934E+00    -0.312239E-01     0.213560E-01     0.537419E-04
     2647     0.588533E+00    -0.311349E-01     0.213154E-01     0.536359E-04
     2648     0.587135E+00    -0.310468E-01     0.212749E-01     0.535302E-04
     2649     0.585738E+00    -0.309598E-01     0.212349E-01     0.534245E-04
     2650     0.584344E+00    -0.308737E-01     0.211951E-01     0.533191E-04
     2651     0.582953E+00    -0.307888E-01     0.211557E-01     0.532138E-04
     2652     0.581564E+00    -0.307048E-01     0.211166E-01     0.531087E-04
     2653     0.580178E+00    -0.306219E-01     0.210777E-01     0.530038E-04
     2654     0.578794E+00    -0.305401E-01     0.210392E-01     0.528990E-04
     2655     0.577413E+00    -0.304592E-01     0.210009E-01     0.527944E-04
     2656     0.576034E+00    -0.303793E-01     0.209629E-01     0.526901E-04
     2657     0.574658E+00    -0.303005E-01     0.209252E-01     0.525859E-04
     2658     0.573284E+00    -0.302227E-01     0.208877E-01     0.524819E-04
     2659     0.571914E+00    -0.301458E-01     0.208505E-01     0.523781E-04
     2660     0.570546E+00    -0.300699E-01     0.208136E-01     0.522744E-04
     2661     0.569182E+00    -0.299951E-01     0.207769E-01     0.521709E-04
     2662     0.567820E+00    -0.299212E-01     0.207405E-01     0.520677E-04
     2663     0.566460E+00    -0.298483E-01     0.207042E-01     0.519646E-04
     2664     0.565104E+00    -0.297763E-01     0.206682E-01     0.518617E-04
     2665     0.563751E+00    -0.297054E-01     0.206325E-01     0.517589E-04
     2666     0.562401E+00    -0.296353E-01     0.205970E-01     0.516563E-04
     2667     0.561053E+00    -0.295663E-01     0.205616E-01     0.515539E-04
     2668     0.559709E+00    -0.294981E-01     0.205265E-01     0.514517E-04
     2669     0.558369E+00    -0.294310E-01     0.204916E-01     0.513496E-04
     2670     0.557031E+00    -0.293648E-01     0.204569E-01     0.512478E-04
     2671     0.555696E+00    -0.292994E-01     0.204224E-01     0.511461E-04
     2672     0.554366E+00    -0.292350E-01     0.203880E-01     0.510446E-04
     2673     0.553038E+00    -0.291716E-01     0.203539E-01     0.509432E-04
     2674     0.551714E+00    -0.291090E-01     0.203199E-01     0.508421E-04
     2675     0.550393E+00    -0.290474E-01     0.202860E-01     0.507410E-04
     2676     0.549075E+00    -0.289866E-01     0.202523E-01     0.506402E-04
     2677     0.547761E+00    -0.289268E-01     0.202188E-01     0.505396E-04
     2678     0.546451E+00    -0.288678E-01     0.201855E-01     0.504391E-04
     2679     0.545144E+00    -0.288097E-01     0.201522E-01     0.503388E-04
     2680     0.543841E+00    -0.287525E-01     0.201191E-01     0.502387E-04
     2681     0.542542E+00    -0.286962E-01     0.200861E-01     0.501388E-04
     2682     0.541246E+00    -0.286407E-01     0.200533E-01     0.500390E-04
     2683     0.539954E+00    -0.285862E-01     0.200206E-01     0.499395E-04
     2684     0.538666E+00    -0.285324E-01     0.199879E-01     0.498400E-04
     2685     0.537381E+00    -0.284795E-01     0.199554E-01     0.497408E-04
     2686     0.536101E+00    -0.284275E-01     0.199230E-01     0.496417E-04
     2687     0.534825E+00    -0.283763E-01     0.198907E-01     0.495428E-04
     2688     0.533552E+00    -0.283259E-01     0.198585E-01     0.494440E-04
     2689     0.532283E+00    -0.282764E-01     0.198263E-01     0.493455E-04
     2690     0.531019E+00    -0.282277E-01     0.197942E-01     0.492471E-04
     2691     0.529759E+00    -0.281797E-01     0.197622E-01     0.491489E-04
     2692     0.528503E+00    -0.281327E-01     0.197303E-01     0.490509E-04
     2693     0.527251E+00    -0.280864E-01     0.196984E-01     0.489530E-04
     2694     0.526002E+00    -0.280409E-01     0.196665E-01     0.488553E-04
     2695     0.524759E+00    -0.279963E-01     0.196347E-01     0.487578E-04
     2696     0.523520E+00    -0.279524E-01     0.196029E-01     0.486604E-04
     2697     0.522285E+00    -0.279093E-01     0.195712E-01     0.485632E-04
     2698     0.521055E+00    -0.278669E-01     0.195395E-01     0.484663E-04
     2699     0.519829E+00    -0.278254E-01     0.195078E-01     0.483693E-04
     2700     0.518607E+00    -0.277846E-01     0.194762E-01     0.482727E-04
     2701     0.517390E+00    -0.277446E-01     0.194445E-01     0.481762E-04
     2702     0.516177E+00    -0.277053E-01     0.194128E-01     0.480799E-04
     2703     0.514970E+00    -0.276668E-01     0.193812E-01     0.479837E-04
     2704     0.513766E+00    -0.276290E-01     0.193496E-01     0.478876E-04
     2705     0.512567E+00    -0.275918E-01     0.193179E-01     0.477918E-04
     2706     0.511372E+00    -0.275554E-01     0.192862E-01     0.476961E-04
     2707     0.510182E+00    -0.275196E-01     0.192546E-01     0.476006E-04
     2708     0.508997E+00    -0.274845E-01     0.192229E-01     0.475054E-04
     2709     0.507816E+00    -0.274501E-01     0.191912E-01     0.474102E-04
     2710     0.506640E+00    -0.274162E-01     0.191595E-01     0.473152E-04
     2711     0.505467E+00    -0.273830E-01     0.191278E-01     0.472203E-04
     2712     0.504299E+00    -0.273503E-01     0.190960E-01     0.471256E-04
     2713     0.503137E+00    -0.273182E-01     0.190642E-01     0.470312E-04
     2714     0.501978E+00    -0.272868E-01     0.190324E-01     0.469369E-04
     2715     0.500823E+00    -0.272558E-01     0.190006E-01     0.468427E-04
     2716     0.499674E+00    -0.272254E-01     0.189687E-01     0.467486E-04
     2717     0.498528E+00    -0.271955E-01     0.189367E-01     0.466549E-04
     2718     0.497387E+00    -0.271661E-01     0.189048E-01     0.465612E-04
     2719     0.496251E+00    -0.271372E-01     0.188728E-01     0.464677E-04
     2720     0.495118E+00    -0.271088E-01     0.188407E-01     0.463744E-04
     2721     0.493991E+00    -0.270808E-01     0.188086E-01     0.462812E-04
     2722     0.492867E+00    -0.270533E-01     0.187764E-01     0.461882E-04
     2723     0.491748E+00    -0.270262E-01     0.187442E-01     0.460953E-04
     2724     0.490634E+00    -0.269995E-01     0.187119E-01     0.460027E-04
     2725     0.489523E+00    -0.269732E-01     0.186795E-01     0.459101E-04
     2726     0.488418E+00    -0.269473E-01     0.186471E-01     0.458178E-04
     2727     0.487316E+00    -0.269217E-01     0.186146E-01     0.457256E-04
     2728     0.486219E+00    -0.268965E-01     0.185820E-01     0.456336E-04
     2729     0.485126E+00    -0.268717E-01     0.185494E-01     0.455417E-04
     2730     0.484038E+00    -0.268472E-01     0.185167E-01     0.454500E-04
     2731     0.482953E+00    -0.268229E-01     0.184839E-01     0.453585E-04
     2732     0.481874E+00    -0.267990E-01     0.184510E-01     0.452672E-04
     2733     0.480798E+00    -0.267753E-01     0.184180E-01     0.451759E-04
     2734     0.479728E+00    -0.267519E-01     0.183849E-01     0.450849E-04
     2735     0.478661E+00    -0.267287E-01     0.183518E-01     0.449940E-04
     2736     0.477598E+00    -0.267058E-01     0.183185E-01     0.449033E-04
     2737     0.476540E+00    -0.266831E-01     0.182852E-01     0.448127E-04
     2738     0.475486E+00    -0.266606E-01     0.182516E-01     0.447223E-04
     2739     0.474437E+00    -0.266383E-01     0.182181E-01     0.446321E-04
     2740     0.473392E+00    -0.266161E-01     0.181844E-01     0.445420E-04
     2741     0.472350E+00    -0.265941E-01     0.181506E-01     0.444521E-04
     2742     0.471314E+00    -0.265722E-01     0.181167E-01     0.443624E-04
     2743     0.470281E+00    -0.265505E-01     0.180826E-01     0.442728E-04
     2744     0.469253E+00    -0.265288E-01     0.180485E-01     0.441833E-04
     2745     0.468229E+00    -0.265073E-01     0.180142E-01     0.440941E-04
     2746     0.467209E+00    -0.264858E-01     0.179798E-01     0.440049E-04
     2747     0.466194E+00    -0.264644E-01     0.179452E-01     0.439160E-04
     2748     0.465183E+00    -0.264430E-01     0.179106E-01     0.438272E-04
     2749     0.464176E+00    -0.264217E-01     0.178758E-01     0.437386E-04
     2750     0.463173E+00    -0.264004E-01     0.178408E-01     0.436501E-04
     2751     0.462175E+00    -0.263791E-01     0.178057E-01     0.435618E-04
     2752     0.461180E+00    -0.263577E-01     0.177705E-01     0.434736E-04
     2753     0.460190E+00    -0.263364E-01     0.177351E-01     0.433856E-04
     2754     0.459203E+00    -0.263151E-01     0.176996E-01     0.432978E-04
     2755     0.458222E+00    -0.262936E-01     0.176639E-01     0.432101E-04
     2756     0.457243E+00    -0.262722E-01     0.176281E-01     0.431226E-04
     2757     0.456269E+00    -0.262506E-01     0.175922E-01     0.430352E-04
     2758     0.455299E+00    -0.262290E-01     0.175562E-01     0.429480E-04
     2759     0.454333E+00    -0.262073E-01     0.175200E-01     0.428610E-04
     2760     0.453371E+00    -0.261855E-01     0.174836E-01     0.427740E-04
     2761     0.452412E+00    -0.261636E-01     0.174472E-01     0.426873E-04
     2762     0.451458E+00    -0.261416E-01     0.174106E-01     0.426007E-04
     2763     0.450506E+00    -0.261195E-01     0.173739E-01     0.425143E-04
     2764     0.449559E+00    -0.260972E-01     0.173370E-01     0.424280E-04
     2765     0.448615E+00    -0.260747E-01     0.173001E-01     0.423419E-04
     2766     0.447676E+00    -0.260521E-01     0.172629E-01     0.422560E-04
     2767     0.446739E+00    -0.260293E-01     0.172257E-01     0.421702E-04
     2768     0.445806E+00    -0.260064E-01     0.171884E-01     0.420845E-04
     2769     0.444877E+00    -0.259832E-01     0.171509E-01     0.419990E-04
     2770     0.443951E+00    -0.259598E-01     0.171133E-01     0.419137E-04
     2771     0.443029E+00    -0.259363E-01     0.170756E-01     0.418285E-04
     2772     0.442110E+00    -0.259124E-01     0.170378E-01     0.417435E-04
     2773     0.441194E+00    -0.258884E-01     0.169999E-01     0.416586E-04
     2774     0.440282E+00    -0.258641E-01     0.169618E-01     0.415739E-04
     2775     0.439372E+00    -0.258395E-01     0.169237E-01     0.414894E-04
     2776     0.438466E+00    -0.258147E-01     0.168854E-01     0.414049E-04
     2777     0.437564E+00    -0.257896E-01     0.168470E-01     0.413207E-04
     2778     0.436664E+00    -0.257641E-01     0.168085E-01     0.412366E-04
     2779     0.435768E+00    -0.257384E-01     0.167699E-01     0.411527E-04
     2780     0.434874E+00    -0.257124E-01     0.167312E-01     0.410688E-04
     2781     0.433984E+00    -0.256860E-01     0.166924E-01     0.409852E-04
     2782     0.433097E+00    -0.256593E-01     0.166534E-01     0.409017E-04
     2783     0.432212E+00    -0.256323E-01     0.166145E-01     0.408184E-04
     2784     0.431331E+00    -0.256048E-01     0.165753E-01     0.407352E-04
     2785     0.430452E+00    -0.255771E-01     0.165361E-01     0.406522E-04
     2786     0.429576E+00    -0.255489E-01     0.164968E-01     0.405693E-04
     2787     0.428703E+00    -0.255204E-01     0.164573E-01     0.404866E-04
     2788     0.427833E+00    -0.254914E-01     0.164178E-01     0.404040E-04
     2789     0.426965E+00    -0.254620E-01     0.163782E-01     0.403216E-04
     2790     0.426100E+00    -0.254322E-01     0.163385E-01     0.402394E-04
     2791     0.425238E+00    -0.254019E-01     0.162986E-01     0.401573E-04
     2792     0.424379E+00    -0.253713E-01     0.162587E-01     0.400753E-04
     2793     0.423522E+00    -0.253401E-01     0.162187E-01     0.399935E-04
     2794     0.422667E+00    -0.253085E-01     0.161787E-01     0.399118E-04
     2795     0.421815E+00    -0.252764E-01     0.161385E-01     0.398303E-04
     2796     0.420965E+00    -0.252438E-01     0.160982E-01     0.397490E-04
     2797     0.420118E+00    -0.252107E-01     0.160579E-01     0.396677E-04
     2798     0.419274E+00    -0.251771E-01     0.160175E-01     0.395867E-04
     2799     0.418431E+00    -0.251430E-01     0.159770E-01     0.395058E-04
     2800     0.417591E+00    -0.251083E-01     0.159363E-01     0.394250E-04
     2801     0.416753E+00    -0.250731E-01     0.158957E-01     0.393444E-04
     2802     0.415917E+00    -0.250374E-01     0.158549E-01     0.392639E-04
     2803     0.415084E+00    -0.250011E-01     0.158141E-01     0.391836E-04
     2804     0.414252E+00    -0.249642E-01     0.157732E-01     0.391035E-04
     2805     0.413423E+00    -0.249269E-01     0.157322E-01     0.390235E-04
     2806     0.412595E+00    -0.248889E-01     0.156912E-01     0.389436E-04
     2807     0.411770E+00    -0.248505E-01     0.156501E-01     0.388639E-04
     2808     0.410946E+00    -0.248115E-01     0.156089E-01     0.387843E-04
     2809     0.410125E+00    -0.247720E-01     0.155677E-01     0.387049E-04
     2810     0.409305E+00    -0.247319E-01     0.155265E-01     0.386256E-04
     2811     0.408488E+00    -0.246914E-01     0.154852E-01     0.385465E-04
     2812     0.407672E+00    -0.246503E-01     0.154438E-01     0.384675E-04
     2813     0.406858E+00    -0.246087E-01     0.154024E-01     0.383887E-04
     2814     0.406045E+00    -0.245665E-01     0.153610E-01     0.383100E-04
     2815     0.405234E+00    -0.245239E-01     0.153196E-01     0.382314E-04
     2816     0.404425E+00    -0.244807E-01     0.152781E-01     0.381530E-04
     2817     0.403618E+00    -0.244369E-01     0.152366E-01     0.380748E-04
     2818     0.402811E+00    -0.243927E-01     0.151950E-01     0.379967E-04
     2819     0.402007E+00    -0.243480E-01     0.151536E-01     0.379187E-04
     2820     0.401205E+00    -0.243027E-01     0.151120E-01     0.378408E-04
     2821     0.400403E+00    -0.242569E-01     0.150704E-01     0.377631E-04
     2822     0.399603E+00    -0.242106E-01     0.150289E-01     0.376856E-04
     2823     0.398804E+00    -0.241639E-01     0.149873E-01     0.376081E-04
     2824     0.398007E+00    -0.241166E-01     0.149457E-01     0.375309E-04
     2825     0.397211E+00    -0.240687E-01     0.149041E-01     0.374537E-04
     2826     0.396416E+00    -0.240204E-01     0.148626E-01     0.373767E-04
     2827     0.395623E+00    -0.239716E-01     0.148210E-01     0.372999E-04
     2828     0.394831E+00    -0.239223E-01     0.147795E-01     0.372232E-04
     2829     0.394039E+00    -0.238725E-01     0.147380E-01     0.371466E-04
     2830     0.393249E+00    -0.238222E-01     0.146964E-01     0.370701E-04
     2831     0.392460E+00    -0.237714E-01     0.146549E-01     0.369938E-04
     2832     0.391672E+00    -0.237202E-01     0.146135E-01     0.369177E-04
     2833     0.390885E+00    -0.236684E-01     0.145721E-01     0.368416E-04
     2834     0.390099E+00    -0.236161E-01     0.145307E-01     0.367657E-04
     2835     0.389314E+00    -0.235633E-01     0.144894E-01     0.366900E-04
     2836     0.388529E+00    -0.235101E-01     0.144481E-01     0.366144E-04
     2837     0.387746E+00    -0.234564E-01     0.144068E-01     0.365388E-04
     2838     0.386963E+00    -0.234022E-01     0.143656E-01     0.364635E-04
     2839     0.386181E+00    -0.233475E-01     0.143245E-01     0.363883E-04
     2840     0.385400E+00    -0.232923E-01     0.142834E-01     0.363132E-04
     2841     0.384619E+00    -0.232367E-01     0.142423E-01     0.362382E-04
     2842     0.383839E+00    -0.231806E-01     0.142014E-01     0.361634E-04
     2843     0.383060E+00    -0.231239E-01     0.141605E-01     0.360887E-04
     2844     0.382281E+00    -0.230669E-01     0.141196E-01     0.360141E-04
     2845     0.381503E+00    -0.230094E-01     0.140789E-01     0.359397E-04
     2846     0.380724E+00    -0.229514E-01     0.140382E-01     0.358654E-04
     2847     0.379947E+00    -0.228929E-01     0.139976E-01     0.357912E-04
     2848     0.379170E+00    -0.228339E-01     0.139571E-01     0.357172E-04
     2849     0.378393E+00    -0.227745E-01     0.139167E-01     0.356433E-04
     2850     0.377617E+00    -0.227147E-01     0.138763E-01     0.355696E-04
     2851     0.376841E+00    -0.226544E-01     0.138361E-01     0.354959E-04
     2852     0.376065E+00    -0.225936E-01     0.137960E-01     0.354224E-04
     2853     0.375289E+00    -0.225324E-01     0.137559E-01     0.353490E-04
     2854     0.374514E+00    -0.224707E-01     0.137160E-01     0.352758E-04
     2855     0.373739E+00    -0.224087E-01     0.136761E-01     0.352026E-04
     2856     0.372964E+00    -0.223462E-01     0.136364E-01     0.351296E-04
     2857     0.372189E+00    -0.222833E-01     0.135968E-01     0.350567E-04
     2858     0.371415E+00    -0.222200E-01     0.135573E-01     0.349839E-04
     2859     0.370640E+00    -0.221564E-01     0.135179E-01     0.349113E-04
     2860     0.369866E+00    -0.220924E-01     0.134786E-01     0.348388E-04
     2861     0.369093E+00    -0.220279E-01     0.134395E-01     0.347664E-04
     2862     0.368319E+00    -0.219632E-01     0.134004E-01     0.346942E-04
     2863     0.367545E+00    -0.218981E-01     0.133615E-01     0.346221E-04
     2864     0.366772E+00    -0.218327E-01     0.133227E-01     0.345501E-04
     2865     0.365998E+00    -0.217669E-01     0.132841E-01     0.344783E-04
     2866     0.365225E+00    -0.217008E-01     0.132455E-01     0.344065E-04
     2867     0.364452E+00    -0.216345E-01     0.132071E-01     0.343350E-04
     2868     0.363679E+00    -0.215678E-01     0.131688E-01     0.342635E-04
     2869     0.362906E+00    -0.215008E-01     0.131307E-01     0.341921E-04
     2870     0.362133E+00    -0.214336E-01     0.130927E-01     0.341209E-04
     2871     0.361361E+00    -0.213661E-01     0.130549E-01     0.340498E-04
     2872     0.360588E+00    -0.212983E-01     0.130171E-01     0.339788E-04
     2873     0.359815E+00    -0.212303E-01     0.129795E-01     0.339080E-04
     2874     0.359043E+00    -0.211621E-01     0.129421E-01     0.338373E-04
     2875     0.358271E+00    -0.210936E-01     0.129049E-01     0.337667E-04
     2876     0.357498E+00    -0.210249E-01     0.128677E-01     0.336962E-04
     2877     0.356726E+00    -0.209560E-01     0.128308E-01     0.336259E-04
     2878     0.355953E+00    -0.208869E-01     0.127939E-01     0.335557E-04
     2879     0.355181E+00    -0.208176E-01     0.127573E-01     0.334856E-04
     2880     0.354408E+00    -0.207481E-01     0.127207E-01     0.334156E-04
     2881     0.353636E+00    -0.206785E-01     0.126844E-01     0.333458E-04
     2882     0.352863E+00    -0.206087E-01     0.126483E-01     0.332761E-04
     2883     0.352091E+00    -0.205387E-01     0.126123E-01     0.332065E-04
     2884     0.351318E+00    -0.204686E-01     0.125764E-01     0.331370E-04
     2885     0.350546E+00    -0.203983E-01     0.125408E-01     0.330677E-04
     2886     0.349773E+00    -0.203280E-01     0.125052E-01     0.329985E-04
     2887     0.349000E+00    -0.202575E-01     0.124699E-01     0.329294E-04
     2888     0.348227E+00    -0.201869E-01     0.124348E-01     0.328604E-04
     2889     0.347454E+00    -0.201163E-01     0.123999E-01     0.327916E-04
     2890     0.346681E+00    -0.200455E-01     0.123651E-01     0.327229E-04
     2891     0.345908E+00    -0.199747E-01     0.123304E-01     0.326543E-04
     2892     0.345135E+00    -0.199037E-01     0.122961E-01     0.325858E-04
     2893     0.344362E+00    -0.198328E-01     0.122618E-01     0.325175E-04
     2894     0.343588E+00    -0.197618E-01     0.122278E-01     0.324492E-04
     2895     0.342814E+00    -0.196908E-01     0.121940E-01     0.323812E-04
     2896     0.342040E+00    -0.196197E-01     0.121604E-01     0.323132E-04
     2897     0.341266E+00    -0.195486E-01     0.121269E-01     0.322454E-04
     2898     0.340492E+00    -0.194775E-01     0.120937E-01     0.321777E-04
     2899     0.339718E+00    -0.194065E-01     0.120606E-01     0.321100E-04
     2900     0.338943E+00    -0.193354E-01     0.120278E-01     0.320426E-04
     2901     0.338168E+00    -0.192643E-01     0.119952E-01     0.319752E-04
     2902     0.337393E+00    -0.191933E-01     0.119628E-01     0.319079E-04
     2903     0.336618E+00    -0.191223E-01     0.119305E-01     0.318408E-04
     2904     0.335843E+00    -0.190514E-01     0.118985E-01     0.317739E-04
     2905     0.335067E+00    -0.189805E-01     0.118667E-01     0.317070E-04
     2906     0.334291E+00    -0.189097E-01     0.118351E-01     0.316403E-04
     2907     0.333516E+00    -0.188390E-01     0.118037E-01     0.315737E-04
     2908     0.332740E+00    -0.187683E-01     0.117725E-01     0.315071E-04
     2909     0.331964E+00    -0.186977E-01     0.117415E-01     0.314407E-04
     2910     0.331188E+00    -0.186272E-01     0.117107E-01     0.313745E-04
     2911     0.330412E+00    -0.185568E-01     0.116801E-01     0.313084E-04
     2912     0.329636E+00    -0.184866E-01     0.116497E-01     0.312423E-04
     2913     0.328860E+00    -0.184164E-01     0.116195E-01     0.311764E-04
     2914     0.328084E+00    -0.183464E-01     0.115895E-01     0.311106E-04
     2915     0.327309E+00    -0.182766E-01     0.115597E-01     0.310450E-04
     2916     0.326533E+00    -0.182069E-01     0.115301E-01     0.309794E-04
     2917     0.325757E+00    -0.181373E-01     0.115007E-01     0.309140E-04
     2918     0.324982E+00    -0.180679E-01     0.114715E-01     0.308487E-04
     2919     0.324206E+00    -0.179986E-01     0.114425E-01     0.307835E-04
     2920     0.323430E+00    -0.179296E-01     0.114137E-01     0.307184E-04
     2921     0.322655E+00    -0.178607E-01     0.113851E-01     0.306534E-04
     2922     0.321881E+00    -0.177921E-01     0.113566E-01     0.305885E-04
     2923     0.321105E+00    -0.177236E-01     0.113284E-01     0.305238E-04
     2924     0.320331E+00    -0.176554E-01     0.113004E-01     0.304592E-04
     2925     0.319556E+00    -0.175874E-01     0.112725E-01     0.303947E-04
     2926     0.318782E+00    -0.175196E-01     0.112448E-01     0.303303E-04
     2927     0.318008E+00    -0.174520E-01     0.112174E-01     0.302660E-04
     2928     0.317234E+00    -0.173847E-01     0.111901E-01     0.302019E-04
     2929     0.316461E+00    -0.173177E-01     0.111630E-01     0.301379E-04
     2930     0.315688E+00    -0.172509E-01     0.111361E-01     0.300739E-04
     2931     0.314915E+00    -0.171844E-01     0.111094E-01     0.300101E-04
     2932     0.314143E+00    -0.171182E-01     0.110829E-01     0.299464E-04
     2933     0.313371E+00    -0.170522E-01     0.110565E-01     0.298828E-04
     2934     0.312599E+00    -0.169866E-01     0.110303E-01     0.298193E-04
     2935     0.311828E+00    -0.169213E-01     0.110044E-01     0.297559E-04
     2936     0.311057E+00    -0.168563E-01     0.109786E-01     0.296926E-04
     2937     0.310286E+00    -0.167916E-01     0.109530E-01     0.296295E-04
     2938     0.309516E+00    -0.167272E-01     0.109276E-01     0.295665E-04
     2939     0.308747E+00    -0.166632E-01     0.109024E-01     0.295035E-04
     2940     0.307978E+00    -0.165995E-01     0.108773E-01     0.294407E-04
     2941     0.307210E+00    -0.165362E-01     0.108525E-01     0.293779E-04
     2942     0.306442E+00    -0.164733E-01     0.108278E-01     0.293154E-04
     2943     0.305674E+00    -0.164107E-01     0.108033E-01     0.292528E-04
     2944     0.304907E+00    -0.163486E-01     0.107790E-01     0.291905E-04
     2945     0.304141E+00    -0.162868E-01     0.107549E-01     0.291282E-04
     2946     0.303376E+00    -0.162254E-01     0.107309E-01     0.290660E-04
     2947     0.302610E+00    -0.161644E-01     0.107071E-01     0.290040E-04
     2948     0.301846E+00    -0.161038E-01     0.106835E-01     0.289420E-04
     2949     0.301082E+00    -0.160437E-01     0.106601E-01     0.288801E-04
     2950     0.300319E+00    -0.159840E-01     0.106369E-01     0.288184E-04
     2951     0.299557E+00    -0.159247E-01     0.106138E-01     0.287567E-04
     2952     0.298795E+00    -0.158659E-01     0.105909E-01     0.286952E-04
     2953     0.298034E+00    -0.158075E-01     0.105681E-01     0.286338E-04
     2954     0.297274E+00    -0.157495E-01     0.105456E-01     0.285724E-04
     2955     0.296515E+00    -0.156920E-01     0.105232E-01     0.285112E-04
     2956     0.295756E+00    -0.156350E-01     0.105010E-01     0.284501E-04
     2957     0.294998E+00    -0.155784E-01     0.104789E-01     0.283891E-04
     2958     0.294241E+00    -0.155222E-01     0.104570E-01     0.283282E-04
     2959     0.293486E+00    -0.154665E-01     0.104353E-01     0.282674E-04
     2960     0.292731E+00    -0.154113E-01     0.104137E-01     0.282068E-04
     2961     0.291977E+00    -0.153565E-01     0.103923E-01     0.281462E-04
     2962     0.291224E+00    -0.153021E-01     0.103710E-01     0.280858E-04
     2963     0.290472E+00    -0.152482E-01     0.103498E-01     0.280254E-04
     2964     0.289721E+00    -0.151948E-01     0.103288E-01     0.279651E-04
     2965     0.288971E+00    -0.151418E-01     0.103080E-01     0.279050E-04
     2966     0.288223E+00    -0.150892E-01     0.102873E-01     0.278450E-04
     2967     0.287476E+00    -0.150372E-01     0.102667E-01     0.277851E-04
     2968     0.286730E+00    -0.149856E-01     0.102463E-01     0.277253E-04
     2969     0.285984E+00    -0.149344E-01     0.102260E-01     0.276656E-04
     2970     0.285241E+00    -0.148838E-01     0.102058E-01     0.276061E-04
     2971     0.284498E+00    -0.148335E-01     0.101858E-01     0.275466E-04
     2972     0.283757E+00    -0.147838E-01     0.101659E-01     0.274872E-04
     2973     0.283017E+00    -0.147345E-01     0.101461E-01     0.274280E-04
     2974     0.282278E+00    -0.146856E-01     0.101265E-01     0.273689E-04
     2975     0.281541E+00    -0.146372E-01     0.101069E-01     0.273099E-04
     2976     0.280805E+00    -0.145894E-01     0.100875E-01     0.272510E-04
     2977     0.280071E+00    -0.145419E-01     0.100682E-01     0.271922E-04
     2978     0.279338E+00    -0.144950E-01     0.100490E-01     0.271336E-04
     2979     0.278607E+00    -0.144485E-01     0.100299E-01     0.270750E-04
     2980     0.277877E+00    -0.144024E-01     0.100109E-01     0.270166E-04
     2981     0.277148E+00    -0.143569E-01     0.999203E-02     0.269582E-04
     2982     0.276422E+00    -0.143118E-01     0.997328E-02     0.269000E-04
     2983     0.275697E+00    -0.142672E-01     0.995462E-02     0.268419E-04
     2984     0.274973E+00    -0.142231E-01     0.993604E-02     0.267839E-04
     2985     0.274252E+00    -0.141794E-01     0.991755E-02     0.267261E-04
     2986     0.273531E+00    -0.141362E-01     0.989918E-02     0.266684E-04
     2987     0.272813E+00    -0.140935E-01     0.988090E-02     0.266108E-04
     2988     0.272097E+00    -0.140513E-01     0.986270E-02     0.265532E-04
     2989     0.271382E+00    -0.140096E-01     0.984462E-02     0.264959E-04
     2990     0.270669E+00    -0.139683E-01     0.982659E-02     0.264386E-04
     2991     0.269958E+00    -0.139276E-01     0.980864E-02     0.263814E-04
     2992     0.269248E+00    -0.138873E-01     0.979077E-02     0.263244E-04
     2993     0.268541E+00    -0.138475E-01     0.977299E-02     0.262675E-04
     2994     0.267835E+00    -0.138081E-01     0.975529E-02     0.262107E-04
     2995     0.267132E+00    -0.137693E-01     0.973764E-02     0.261540E-04
     2996     0.266430E+00    -0.137309E-01     0.972006E-02     0.260975E-04
     2997     0.265731E+00    -0.136931E-01     0.970257E-02     0.260410E-04
     2998     0.265033E+00    -0.136557E-01     0.968517E-02     0.259847E-04
     2999     0.264338E+00    -0.136189E-01     0.966780E-02     0.259285E-04
     3000     0.263644E+00    -0.135825E-01     0.965048E-02     0.258725E-04

